Parallel $k$-Core Decomposition: Theory and Practice

This paper proposes efficient solutions for $k$-core decomposition with high parallelism. The problem of $k$-core decomposition is fundamental in graph analysis and has applications across various domains. However, existing algorithms face significant challenges in achieving work-efficiency in theory and/or high parallelism in practice, and suffer from various performance bottlenecks. We present a simple, work-efficient parallel framework for $k$-core decomposition that is easy to implement and adaptable to various strategies for improving work-efficiency. We introduce two techniques to enhance parallelism: a sampling scheme to reduce contention on high-degree vertices, and vertical granularity control (VGC) to mitigate scheduling overhead for low-degree vertices. Furthermore, we design a hierarchical bucket structure to optimize performance for graphs with high coreness values. We evaluate our algorithm on a diverse set of real-world and synthetic graphs. Compared to state-of-the-art parallel algorithms, including ParK, PKC, and Julienne, our approach demonstrates superior performance on 23 out of 25 graphs when tested on a 96-core machine. Our algorithm shows speedups of up to 315$\times$ over ParK, 33.4$\times$ over PKC, and 52.5$\times$ over Julienne.

==> figures/charts/bucketing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "file_path = './../../tables/bucketing.csv'\n",
    "data = pd.read_csv(file_path, keep_default_na=False)\n",
    "data.columns = data.columns.str.strip()\n",
    "\n",
    "data['HBS over 1-bucket'] = data['fixed (1)'] / data['HBS']\n",
    "data['16-bucket'] = data['fixed (16)'] / data['HBS']\n",
    "# data['hierarchical'] = data['hierarchical'] / data['HBS']\n",
    "\n",
    "data['original 1-bucket'] = data['1-bucket']\n",
    "data['original HBS over 16-bucket'] = data['HBS over 16-bucket']\n",
    "# data['original HBS over hierarchical'] = data['HBS over hierarchical']\n",
    "\n",
    "data['HBS over 1-bucket'] = data['HBS over 1-bucket'].apply(lambda x: min(x, 3))\n",
    "data['HBS over 16-bucket'] = data['HBS over 16-bucket'].apply(lambda x: min(x, 3))\n",
    "# data['HBS over hierarchical'] = data['HBS over hierarchical'].apply(lambda x: min(x, 3))\n",
    "\n",
    "speedup_data = data[['Unnamed: 0', 'HBS over 1-bucket', 'HBS over 16-bucket']]\n",
    "original_data = data[['Unnamed: 0', 'original HBS over 1-bucket', 'original HBS over 16-bucket']]\n",
    "\n",
    "melted_speedup = pd.melt(speedup_data, id_vars='Unnamed: 0', \n",
    "                         var_name='Speedup Type', value_name='Speedup')\n",
    "\n",
    "melted_original = pd.melt(original_data, id_vars='Unnamed: 0', \n",
    "                          var_name='Speedup Type', value_name='Original Speedup')\n",
    "\n",
    "plt.figure(figsize=(10, 6))\n",
    "\n",
    "ax = sns.barplot(data=melted_speedup, x='Unnamed: 0', y='Speedup', hue='Speedup Type', \n",
    "                 palette=\"Set2\", edgecolor='black', dodge=True)\n",
    "ax.set_ylim(0, 3.3)\n",
    "# plt.axhline(1, color='red', linestyle='--', linewidth=1.5)\n",
    "\n",
    "for p, original_value in zip(ax.patches, melted_original['Original Speedup']):\n",
    "    height = p.get_height()\n",
    "    if height == 3:\n",
    "        ax.annotate(f'{original_value:.2f}', \n",
    "                    (p.get_x() + p.get_width() / 2., height), \n",
    "                    ha='center', va='bottom', fontsize=16, color='black')\n",
    "\n",
    "# plt.title('HBS Bucketing Speedup over Other 3 Structures', fontsize=26)\n",
    "plt.xlabel('dataset', fontsize=22)\n",
    "plt.ylabel('speedup', fontsize=22)\n",
    "plt.xticks(rotation=45, ha='center', fontsize=22)  \n",
    "plt.yticks(fontsize=22)\n",
    "plt.legend(frameon=False, fontsize=17, bbox_to_anchor=(0.45, 0.95), loc=2, borderaxespad=0.)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('./bucketing_exp.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x350 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "file_path = './../../tables/bucketing.csv'\n",
    "data = pd.read_csv(file_path, keep_default_na=False)\n",
    "data.columns = data.columns.str.strip()\n",
    "\n",
    "\n",
    "data['1-bucket'] = data['fixed (1)'] / data['HBS']\n",
    "data['16-bucket'] = data['fixed (16)'] / data['HBS']\n",
    "default_palette = [\"#7474E4\", \"#C4C484\", \"#FC5858\"]\n",
    "\n",
    "\n",
    "# data['HBS over hierarchical'] = data['hierarchical'] / data['HBS']\n",
    "\n",
    "data['original 1-bucket'] = data['1-bucket']\n",
    "data['original 16-bucket'] = data['16-bucket']\n",
    "# data['original HBS over hierarchical'] = data['HBS over hierarchical']\n",
    "\n",
    "data['1-bucket'] = data['1-bucket'].apply(lambda x: min(x, 3))\n",
    "data['HBS'] = 1\n",
    "\n",
    "data['16-bucket'] = data['16-bucket'].apply(lambda x: min(x, 3))\n",
    "\n",
    "\n",
    "speedup_data = data[['Unnamed: 0', '1-bucket', '16-bucket', 'HBS']]\n",
    "original_data = data[['Unnamed: 0', 'original 1-bucket', 'original 16-bucket']]\n",
    "\n",
    "melted_speedup = pd.melt(speedup_data, id_vars='Unnamed: 0', \n",
    "                         var_name='Speedup Type', value_name='Speedup')\n",
    "\n",
    "melted_original = pd.melt(original_data, id_vars='Unnamed: 0', \n",
    "                          var_name='Speedup Type', value_name='Original Speedup')\n",
    "\n",
    "plt.figure(figsize=(10, 3.5))\n",
    "\n",
    "ax = sns.barplot(data=melted_speedup, x='Unnamed: 0', y='Speedup', hue='Speedup Type', \n",
    "                 palette=default_palette, edgecolor='black', dodge=True)\n",
    "\n",
    "ax.set_ylim(0, 3.3)\n",
    "\n",
    "# Add annotations for bars that reach a height of 3 (truncated values)\n",
    "for p, original_value in zip(ax.patches, melted_original['Original Speedup']):\n",
    "    height = p.get_height()\n",
    "    if height == 3:\n",
    "        ax.annotate(f'{original_value:.2f}', \n",
    "                    (p.get_x() + p.get_width() / 2., height), \n",
    "                    ha='center', va='bottom', fontsize=16, color='black')\n",
    "\n",
    "# Customize the plot labels and legend\n",
    "plt.xlabel('', fontsize=22)\n",
    "plt.ylabel('Relative running time', fontsize=20)\n",
    "plt.xticks(rotation=0, ha='center', fontsize=18)  \n",
    "plt.yticks(fontsize=22)\n",
    "plt.legend(frameon=False, fontsize=24, bbox_to_anchor=(0.42, 1.05), loc=2)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "# Save the figure to a file and show the plot\n",
    "plt.savefig('./bucketing_exp.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/charts/burdened_span.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Index(['Graph', 'Category', 'speedup over PKC', 'speedup over ParK',\n",
      "       'speedup over GBBS', 'Ours', 'maxCore', 'ours'],\n",
      "      dtype='object')\n"
     ]
    }
   ],
   "source": [
    "print(data.columns)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAD5sAAAKUCAYAAACAUL62AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/TGe4hAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd3hURdvH8d+mAklIAqEKSA+hBhWwgApSBKRIUUGKFREL0hVBQOSRB6SrqKCIioKAIh1EpYmCUgUUkF4SAiEVSN19/+DNPpzdTbIbNiQk38917WXO7Jk594a94pw5c8+YLBaLRQAAAAAAAAAAAAAAAAAAAAAAAAAAAACAQsUjrwMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAANx8JJsDAAAAAAAAAAAAAAAAAAAAAAAAAAAAQCFEsjkAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFEIkmwMAAAAAAAAAAAAAAAAAAAAAAAAAAABAIUSyOQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAUQiSbAwAAAAAAAAAAAAAAAAAAAAAAAAAAAEAhRLI5AAAAAAAAAAAAAAAAAAAAAAAAAAAAABRCJJsDAAAAAAAAAAAAAAAAAAAAAAAAAAAAQCHkldcB4MaZzWadO3dOAQEBMplMeR0OAAAAAAAAAAAAAAAAAAAAAAAAAAAAUOhZLBYlJCSofPny8vDIn3uIk2xeAJw7d04VK1bM6zAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA2Dh9+rQqVKiQ12E4RLJ5ARAQECDp2hetePHieRwNAAAAgNx25coVWSwWmUwmFStWLK/DAQAAAJCL6P8DAADkD/TLAAAAgMKD/j8AAAAAwJ3i4+NVsWJFay5wfkSyeQFgMpkkScWLFyfZHAAAACgE6PcDAAAAhQf9fwAAgPyBfhkAAABQeND/BwAAAADkhoxc4PzII68DAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADcfCSbAwAAAAAAAAAAAAAAAAAAAAAAAAAAAEAh5JXXAQAAAAAAXHP48GGlpqbK29tbNWvWzOtwAAAAAOQi+v8AAAD5A/0yAAAAoPCg/w8AAAAAKGxINgcAAACAW8zKlSuVkJCggIAADR48OK/DAQAAAJCL6P8DAADkD/TLAAAAgMKD/j8AAAAAoLDxyOsAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA3HzubAwAKvCtXrmjnzp06e/asYmJiFBMTI09PT/n5+Sk4OFhVqlRRtWrVVKZMmbwONV955ZVX9P7771uPH3vsMS1atCgPI3Js6tSpGjJkiPW4UaNG2rFjRx5GBAC574EHHlBKSop8fHzyOhQAQCExcuRIvfvuu9bjtm3bavXq1XkYEQAUHvT/ASD/mz17tgYMGGA9rlGjhg4fPpyHEQHIDfTLACBneKYPALgV0f8HAORUfHy8Dh48qMOHDysmJkaJiYny9/dXyZIlVbp0aTVq1EjBwcF5Haadjh07asWKFdbjYcOGadKkSXkYEQAAuNlINgcAFEgXLlzQ3Llz9d1332nPnj1KS0vLts5tt92mJk2aqEWLFurQoYMqVap0EyLNv2wf7jZq1CiPIsnazp07Dcd33XVXHkUCADfPnXfemdchAMAt6f3339crr7xiKIuMjMzRwlNjxozR22+/bSgLCgpSTExMjmJ74IEHtHnzZutxcHCwTp8+LT8/vxy15262/e477rgjjyIBgMKH/j9QOJ0+fdrpMWoPDw8VL15cwcHBql27tho3bqwePXqoRo0auRwlMjBODRQO9MsAIGdupbHFhx56SD///LNd+R133GH3OZy1e/duu8+8YMEC9ezZM8t6X375pfr06ePwvX379qlevXo5iqdBgwbat2+f9bhVq1Zav359jtoCgIKM/j8AwBWRkZGaN2+eVqxYoR07dig9PT3Tcz08PBQeHq5OnTrplVdeyTeJ57fSvRsAAMgdJJsDAAqUuLg4jRgxQp9//rmSk5Ndqnv27Fl99913+u677/Tyyy/r888/V9++fXMp0vwtNTVVe/fuNZTdKsnmDPQDAAAgM0FBQXZl8fHxLiebX716VR9++KHDtiwWi0wmk0vt7dy505BoLkn9+/fPN4nmEg8VAQAAbjZXElnMZrNiY2MVGxur48ePa9WqVRo7dqw6dOigDz74QBUqVMjFSCFJu3btMhwzTg0AAPA/t9Izfdt+3fXlJ06cUOXKlV1u01Hf3pnfQVb3BEuXLs1RsnlSUpIOHjzociwAAAAAHDtz5oxGjx6tBQsWKDU11ak6ZrNZu3bt0q5du/Tee+9p0KBBGj16tLy8XE/vunTpkmbOnGkoGzp0qPz9/V1qJzIyUufOnTOUMS8EAIDCJ1eTzc+ePatly5Zp+/btOnjwoGJiYpSYmCh/f3/ryvpNmjRRp06dmOQAALhhGzZs0NNPP60zZ864pb2aNWu6pZ1b0d69ew3J+h4eHvnyAWNCQoIOHz5sKMuPcQIAACB/cJRsHhcX53I7X3zxhS5evGhXbjablZiYqICAAJfamzp1quHYx8fHbgf2vHTy5ElFR0cbynioCAAAkLtyumtiBovFouXLl2vz5s366aef6L/lopSUFB04cMBQxjg1AADANY6e6efXvunRo0cVGxub6ftLlizR0KFDXW7Xtm/v7+/v1HyUrO4JlixZorFjx7ocy969e5WWlmYoy6//HgAAAEB+ZrFYNGPGDI0cOVJXr17NcTsJCQl6++23tWnTJi1evFilSpVyqf727ds1btw463FAQIDGjBnjchy29x8BAQGqUaOGy+0AAIBbW64kmx8+fFjDhw/X6tWrlZ6eLulaZyrDhQsXdPz4ce3evVsLFizQa6+9pkceeUQTJ05UaGhoboQEACjgvv/+ez3++ON2q8KFhIToscceU7NmzVS/fn2VLFlSfn5+io+P18WLF7Vv3z7t2LFD69atMzzg9PLyUsOGDW/2x8g3/vjjD8NxaGioy6vc3Qy7d+829DF8fX1Vp06dPIwIAAAA+Zk7ks0tFoumTZuW6ftxcXEuJZufPXtWixcvNpT17NlT5cqVcymu3GT7ULFEiRI52sEHAAAAzrPdUTEoKEgvvPCCw3MTEhJ07NgxbdmyRZcvXza8FxsbqzZt2ujvv/9WSEhIrsVbmO3fv18pKSnWY5PJRMIOAADA/7N9pu/j45OjHblvhsx2Nc+wdOnSHCWb27bbsGFDmUymLOuYzWbt2bMn0/cPHDigQ4cOuTzX0tFnZKEkAAAAwDXx8fF64okntGbNGrv3/Pz81KlTJz300ENq2LChypYtq4CAAMXGxurs2bP65ZdftHDhQu3du9dQb9OmTbr33nu1Y8cOBQcHOx3L7t27Dcf169fP9n7DEdt5IeHh4TlqBwAA3Nrcnmz+/vvva/jw4UpOTrYOFJtMJplMJsPAcUbHw2KxKD09XcuXL9e6des0efJkvfTSS+4OCwBQgG3YsMEu0bxYsWJ66623NGjQIPn4+NjV8ff3V/ny5VW/fn316tVL0rUb7i+++EJz585VjRo1VKRIkZv2GfKbF198US+++GJeh5GtP//803Bcv359eXt751E0AHDzzJgxQwkJCQoICNDAgQPzOhwAuGW4I9l85cqVOnToUKbvx8XFqUKFCk63N3PmTLtFswYPHuxSTLnNtt9dmBfmAoC8QP8fKJxsk0CaNGmiiRMnZlknLi5OY8eO1fTp0w3lFy9e1Lhx4zRr1ix3hwnZT8KrXr26ihcvnkfRAMhN9MsAwHW2Y4t16tRxOIcjP7Dt13l7eystLc0653H79u06c+aMS+O/aWlp2rdvn6HMmYWJDh8+rMTEREOZr6+vkpOTrcdLlizRm2++6XQskv1nDAoKUtWqVV1qAwAKC/r/AABHIiMj1bZtW7vFofz9/TV06FANHjzY4QYF/v7+qlChgpo0aaIRI0boq6++0oABAwz9/n///Vc9e/bUqlWr5OHh4VQ8tsnm4eHhLn8myf7ejQVVAQAonJzrgThp4sSJGjhwoJKSkiQZE8rLli2r8PBw3XfffQoPD1fZsmUNyeiSlJSUpFdffVX//e9/3RkWAKAAu3z5sp577jlDckaJEiX0yy+/aMSIES49pGzYsKGmTZumkydPavLkybkRLtzM9kEoK24DKCzS09OtLwCA8xwlm8fHx7vUxpQpUwzHtotUuZK8fvnyZc2ZM8dQ1qZNm3y3s49tv5uHigBwc9H/Bwqfc+fOKTIy0lDmzASxwMBATZs2TUOGDLF77+uvv+bvSC6xXRjgrrvuyqNIAOQ2+mUA4Lpb6Zm+bb8uPDxcjRs3th5bLBZ99913LrV54MAB61zKDM78DhztQN6vXz/D8dKlS12KRWKsFwBcQf8fAGArJiZGrVq1sks0v/POO7Vnzx6NGTPGYaK5LZPJpN69e2vjxo0KDAw0vLd27Vp99NFHTsfkrmRz7hUAAIDkxmTzrVu3WlfKzNjFvH79+pozZ47Onz+vs2fPateuXdqyZYt27dqls2fPKioqSnPmzFGDBg1ksVis9d588039+uuv7goNAFCATZo0SSdPnjSUzZkzx/DAz1UlSpTQQw89dKOh4Sa4lR5MA4A7lS5dWmXLllXp0qXzOhQAuKXc6M7mO3fu1KZNm6zHfn5+6t27d47bmzdvnmJiYgxljhKD8hoPFQEgb9H/Bwof2/6XdG2xVGeNHTvWboLapUuX7HZUhHvYJgIxTg0UXPTLAMB1t9LYoqP5B127djWUuZrg7Shp3Jn+om0sfn5+ev311w27G+7evVvHjx93Opbk5GQdOHDA5VgAoLCi/w8AuF5qaqo6duyo/fv3G8pbtWqlLVu2qFq1ai63eeedd+rDDz+0K584caJSUlKyrR8fH69jx44ZynKSbB4ZGalz584ZyvLzvRsAAMg9bks2HzRokCwWi3W38nfeeUc7d+7Us88+q1KlSjmsExISomeffVY7d+7Uf/7zH0nXEtXNZrMGDRrkrtAAAAXYl19+aTiuV6+eunTpkkfR4GZKSEjQ4cOHDWU8CAVQWPTq1UsvvPCCevXqldehAMAtxd/fX15eXoYyV5LDbXc1f/rpp1W5cuUctWc2mzVjxgxDWf369dWqVSun47kZTp48qejoaEMZ/W4AuLno/wOFj6Nkc1cmiPn7+6tZs2Z25baTxXDj0tLS7JL46S8DBRf9MgBwza30TP/EiRO6dOmSoeyOO+6wSzbfunWrzp8/73S7tn37YsWKqVatWi7Xa9CggcqXL6/77rvPUL5kyRKnY/nrr7+UmppqKCOBBAAyR/8fAHC9oUOHauvWrYayu+++W8uXL1fRokVz3G7Pnj117733GspOnz6thQsXZlt3z5491vwtSfLy8lLdunVdjsH2/qNo0aIKCwtzuR0AAHDr88r+lOwdPnxYO3fulMlkkiS99dZbGjlypNP1TSaTXn/9daWkpGjs2LGSrnVYjhw5oho1argjRABAAeRoleY2bdrkUTT/c+rUKe3bt08nTpxQfHy8fH19FRISorp166phw4aGlabd6ejRozpw4IAuXryo6OhopaWlKTAwUFWqVFG9evVUoUKFXLluZsxms44dO6ajR4/q1KlTio+P19WrV+Xn56fg4GDVrl1b9erVy/Egy+7duw2DJL6+vjkaJAEAAEDhEhgYaEiedjY5/PTp01q8eLH12NPTU4MGDdKaNWsM5znb3vLly/Xvv/8aym5kV/OEhATt2LFDERERioqKUkpKikqWLKmqVavqnnvuUbFixXLUru1DxeLFi6t69eqGMovFol27dmnv3r2KioqSt7e3ypQpo7vvvtvuXAAAAGTPdvdDPz8/l5+ZOhoPvnLlyg3FJUlHjhzR/v37dfr0aSUkJMjPz0+lSpVSw4YNVbt27Rtu/3pJSUk6cuSIjh49qnPnzikxMVGpqakqXry4SpUqpfr16ys0NFSenp5uvW5CQoJ+/fVXnTlzRlFRUdaEoPvvv9+uX33w4EElJSVZj00mEwk7AAAA/8/2mb6Xl5fq16+fhxFlztEO5HfccYeqVq2q8PBw7dmzR9K1eRDff/+9+vfvn6N2w8PDs50zYrFYtHv3brtYJKlr167asmWLtXzp0qUaNmxYjmKR8m/yPwAAAJCfbNiwQTNnzjSUlSlTRkuXLlWRIkVuuP2XX35Z27ZtM5StXbtWffr0ybKe7X1DaGhojuKxnRdSv359h+Pu//zzj/bs2aOzZ88qOTlZQUFBql27tpo0aXJDCfeO5NYcGGekp6dr165d+uuvvxQVFSWz2azg4GA1atRId911V5Z1U1JStH//fv3999+KiYlRfHy8PDw8VKxYMZUtW1ZVqlRRWFiY/P39cy1+AABuhFuSzXfs2CHp2kBnmTJlNGrUqBy18+abb2r27NnW1T+3b99OsjkAIFOHDh2yKytTpkweRCJduHBBH3/8sb766iuHcWUoUaKEnn/+eQ0ZMkSlSpW64ev+/vvvmj17tn7++WedOXMmy3OrV6+uRx55RH379s1yF5y33npL48ePtx63atVK69evdyqevXv3asWKFdq8ebO2b9+u+Pj4LM8vWrSoOnfurOHDh7u0M48k/fnnn4bjevXqydvb26U2AAAAUPgEBQXlKNl8xowZSktLsx536dJFVatWVfHixQ3nOdve1KlTDcfly5dXjx49nKqb4fLly5o7d66+/fZb7dixwxDf9Xx8fNS5c2eNGjVK9erVc+katv3u8PBw64KTMTExmjp1qubOnavIyEiH9evUqaN33nlHnTt3dum6AAAAhZmjiV2uLmJ6fQJ0hpIlS+YonpMnT+rDDz/UokWLdPLkyUzPK1++vF555RW9/PLLOZoolZqaqi1btmjVqlXaunWrdu/ebbfzoq3SpUurV69eGjFihEqXLu3yNa/3yy+/6L333tNPP/2k5ORku/f9/PzUr18/jR071nofYJuwU716dbt7BAAAgMLKdmyxdu3aLiU+LFiwQAMGDDDMOyhZsqTmzZunDh06uC1Oyb4P7uPjYx1L7dq1qzXZXLq2m7gzyebp6enau3evocyZhYn+/fdfu7kWGUnhXbp00aBBg6xJ/Dt27NDp06dVsWLFbNt1ZmFRAAAAAEbJyckO+/8ffPCBypcv75ZrtG7d2q7sl19+sSv7559/stxx/MCBA9b5HJk5cuSI3X2A7b3b9fctcXFxmjVrlj777DO7DeIyBAUFaeDAgXrzzTdvaB73zZgDYztHvnXr1lq3bp0kKTIyUv/973/15ZdfGuYVZejXr5/DZPO0tDQtWbJEX3zxhTZs2JDtcw0PDw/VqVNHLVq00KOPPqoHHnjApc8AAEBucsvWqhEREZKurdTetm3bHK8e7+npqXbt2tm1CwCAI+fOnbMryy7h2t3S09P13//+V1WrVtXo0aOzTDSXpEuXLum///2vwsLCnE7gdmT79u1q1qyZ7rnnHn3xxRdOfe5///1X06dPV8OGDR3+7jLYDhpktwpbhm7duik8PFyjR4/Wjz/+mG2iuSRdvXpV33zzje666y7DzbszbB+EsuI2AAAAnBEUFGQ4dqbfGh8frzlz5hjKhg4dKunaTunXcybZfOfOnYbdZyTp1Vdfdfqhm9ls1sSJE1WpUiW99tpr2rZtW6YP2aRrKyd/++23atiwod577z2nrnF9rNfLeKj4/fffq3bt2nrnnXcyTTSXrj3MfPTRR9W/f3+lp6e7dG0AAIDC6Pz583bjt64u1ClJx44dsyurU6eOS21cvXpVw4cPV82aNTVp0qQsE82la2P2b7zxhurWretw18SsmM1mVahQQQ899JCmTp2qHTt2ZDshS5KioqI0depU1apVS6tWrXLpmtfH/cgjj6hFixZavXq1w0Rz6dpEt2nTpumOO+6w/n5tP6ez4+kAAACFQWZji9lJSEhQnz591KtXL8P4bbNmzbRnzx63J5pL9v26OnXqyMfHR9K1BO/rbdq0yWHiga2///5bV65cMZQ5M68hs13WJalixYqGPqfFYtF3332XbZuS/b9Hw4YNs01EAQAAAAq72bNn6+jRo4ay9u3bq2vXrm67RsmSJe0SwCMjI+3mYtjuZO6qgIAAVatWza48s3u3hQsXqlatWho9enSmieaSFBsbq3HjxqlNmzZKSUlxOa6bOQfGdo5848aNZbFY9NFHHyksLEzTp0/P9H7P0fj/1q1b1bBhQ/Xo0UNr1qxx6rmG2WzWX3/9pRkzZrg8dx4AgNzmlmTzYsWKWX92ZpXMrNx2220O2wUAwJajG7KlS5cqISHhplz/woULatmypV5//XUlJia6VDc6Olpt27Z1+qFfBovFokmTJqlp06baunWrS3UzlC1bNsvV9GwHDZydHGebLOOK9PR0vfXWW5o8ebLTdXIaJwAUBOvXr9fy5ctvaOESACisbJPNnUkOnzt3rt2kxsaNG0tSjnY2t93V3N/fXy+88EK29aRriTAPPfSQ3njjDV26dMmpOhnS09M1bNgwvfXWW07XcfRQceTIkerSpUuWSea2Pv74Yw0aNMjp8wEA/0P/HyhcbPtf0rUkEFdcunRJ27ZtM5TVr19fZcqUcbqNo0ePqkmTJpo8ebLLk8NOnjyppk2b6vfff3e6zj///KOoqCiXrnO9mJgYdenSxeVx8507d6pRo0YuJaofPXpULVu2VFxcnF0iEIuiAgUb/TIAcE1OFpD/448/1LBhQ3355ZfWMg8PD40aNUq//PKLKlSo4PY4pawT42vXrq1atWpZj9PS0vTDDz9k26ajpHFnfge2sRQpUkS1a9e2HtsmtSxdujTbNlNTU7V//36XYwGAwoz+PwAgOTlZEydOtCt/++233X4tR/O6L168aDi+0WTz+vXr2y04FRkZ6XAB3GeffVY9evRwaV7IL7/8otGjR7sUU17PgbnzzjvVp08fvfjii4qNjc2ybqNGjQzHX3/9tZo3b253r+UK5r4DAPIbL3c0cn2CuDMTarNy/cTd69sFAMCWowVOzpw5o3bt2mnGjBlOr4qdExk3t//884+hvGzZsnr22WfVunVrhYaGys/PTzExMdq1a5c+//xzLVu2zHqu2WxW7969VatWLcODwcykp6erb9++WrBggd174eHh6ty5s1q0aKGKFSuqZMmSSkhI0NmzZ/X7779r9erVWr9+vcxms93N7vVOnTplN6HPmRvZ06dPW+tVrlxZDz74oBo3bqzQ0FBVrlxZxYsXV9GiRXXlyhWdPn1aO3fu1LfffqsNGzYY2hkzZoyeeOKJbBevSUhI0OHDhw1lPAgFUJjs379fCQkJCggIUOvWrfM6HAC4pbiabJ6WlqYZM2YYyoYNG2b92dVk87Nnz2rx4sWGsmeeecYuLkdOnz6t+++/XydOnDCUly9fXs8884weeugh1ahRQ8WLF1d8fLz27dunRYsWacGCBYZVn8ePH697771XDz/8cJbXO3nypN2KzWvXrtXXX38tSfLy8tIjjzyiPn36qHbt2ipbtqxiYmK0detWTZkyRXv27DHUnTVrljp06KBWrVpl+1kBAP9D/x8oXBwlm7u6s/m7775rt+vHK6+84nT9AwcOqGXLlnaTyKpVq6Znn31WLVq0ULVq1eTr66vo6Ght375ds2fP1qZNm6znXr16VZ07d9bevXudSnLP+NweHh6qX7++HnzwQYWHhys0NFS33XabAgIC5OXlpfj4eB0/flxbt27V/Pnz9ffff1vbSElJ0Ysvvqh9+/Y5tUPjn3/+qebNm9stJlu/fn099dRTeuCBB6xj1YcPH9bChQv1ySefKCUlRcePH9fw4cPt+ryMUwMFG/0yAHCeo2f6Wc3hsFgsmjx5skaNGmXYeKBcuXL66quv1KJFi1yL9fTp07pw4YKhzLZf17VrV02YMMF6vGTJEj3zzDNZtusoaTwsLCzbeGzr1a9fX15e/5vm2bVrV73++uvW419//VWRkZEqW7Zspm3u379fycnJhrLcnFMDAAUB/X8AwKJFi3T+/HlDWfv27XOlLx0cHGxXZptsXq9ePY0YMcL63qeffmp4/9VXX1XRokUzvYaj8Wvb+w8vLy/NnDnTugBYsWLF1LdvX7Vv31516tRRyZIllZiYqD/++EPTpk3Txo0bDfXff/99jRo1SgEBAZl/2P93s+fAOJoj//777+unn36SJJlMJnXs2FHdu3dX48aNVbp0acXFxeno0aP6/vvvVbduXWu9LVu2qHfv3jKbzdYyHx8fdevWTW3btlW9evVUvnx5FStWTFevXlVMTIwOHTqkvXv3as2aNfrtt9+yndMPAECesLjB+fPnLd7e3hYPDw9L48aNb6itJk2aWEwmk8Xb29ty/vx5d4RX4MXFxVkkWeLi4vI6FAC4qSIiIixeXl4WSQ5fjRo1skyePNly8OBBt143Pj7eUq9ePcO1TCaTZejQoZYrV65kWffLL7+0mEwmQ91HHnnEqes+/fTTdp+xevXqllWrVjlV/+TJk5ZevXpZxo8fn+k5S5cuNbRfqlQpp9revn27ZcyYMZa///7bqfMz/PDDDxZfX1/DNf/73/9mW2/Tpk2GOr6+vpaUlBSXrg0At7IpU6ZYxo4da5kyZUpehwIAt5xnn33W0JesVatWlud/8803duebzWbr+//++69L/fvhw4cbzvf09LQcP34827hjY2MtoaGhdv3gCRMmZNsX/u233ywlS5Y01A0PDzd8Dkds7w+uf9WrV8+yZ8+eTOump6fb/a4lWe6///5sPysAwIj+P1C4dO7c2dB/8vLysly9etXp+suXL7d4enoa2mjYsKHT46dnzpyxlC9f3lDf29vbMnnyZEtaWlqWdSdMmGDX/3v55Zeduu78+fMtH3zwgSUqKsqp8y2Wa33OkSNH2l1z+/bt2dY9ffq0pXTp0oZ6/v7+lo8//jjLetu2bbMEBgY67CObTCae1wIFHP0yAHCe7TN9T09Py+XLlx2ee+7cOUvLli3t+lcPP/ywS/3DnFq2bJndtX///XfDObt27TK87+PjY4mNjc2y3fvuu89Qp0mTJk7FExwcbKjXv39/u3Pq169vOOfDDz/Mss05c+bYfUZX53cAQGFD/x8A0LRpU7t+tLNztl3VoUMHu2utW7cu0/OXLFliODckJCRH1x03blym80KeeOKJLO/JzGazw7ntzvyO8tscmJo1a1p27NiRbdwWy7VnEzVr1jTUb9q0qeXkyZNO1bdYrj2LGTFihOX06dNO1wEA3PpuhRxgD7lB6dKl1a5dO1ksFv3555/aunVrjtrZsmWLduzYIZPJpLZt26p06dLuCA8AUECVLVtW/fr1y/T9P/74Q8OGDVPt2rV12223qWfPnvr444918uTJG7ruc889p7/++st6bDKZNG/ePE2ePDnLFeEkqVevXho4cKChbOXKlfr333+zrDdlyhTNmzfPUNayZUv98ccfateunVNxV6pUSV9++aVhhWtbf/75p+HY2V1YGjdurLFjx6pWrVpOnZ+hY8eOGjJkiKFs8+bN2dazjbNevXry9vZ26doAcCvr06ePXnzxRfXp0yevQwGAW46rO5tPnTrVcDxkyBDDLomu7Gx++fJlffLJJ4ayLl26qHLlylnGIEm9e/fWoUOHrMfBwcHasGGDRo4cmW1f+O6779a3335rKNuzZ4/DXTOvZ9vvztC0aVNt375dDRo0yLSuh4eHPvroI911112G8s2bN+vUqVNZXhcAYET/HyhcbPtooaGhKlKkSLb1LBaLZs2ape7duys9Pd1aXrJkSX399ddOjZ+azWZ169ZN586ds5YVKVJEq1at0tChQ+Xp6Zll/ZEjR6pz586Gsjlz5ujy5cvZXrtPnz4aMGCASpUqle25GTw8PDRhwgTde++9hvLsxpjNZrOefPJJww4mAQEB+uWXX7J85iBJ99xzj95//32H71WvXt3u/gBAwUK/DACcZzu2GBoaqmLFitmdt3LlStWvX18bNmywlnl7e2vSpElavXq1S/3DnLLtg3t6eqp+/fqGsoYNG6pKlSrW45SUFC1fvjzTNs1ms/bu3Wsoc2b3w2PHjikmJibbel27djUcL1myJMt2d+3aZTj29/dXzZo1s40HAAoz+v8AULidO3dOv/76q6GsRIkSatWqVa5c79KlS3Zlfn5+mZ7/xx9/GI5zukN2ZvNCJkyYoG+++SbLezKTyaRp06bJ19fXUH7s2LFsr5sf58A4+zvctGmTDh8+bD2uWLGiVq9erUqVKjlVX5Juu+02TZw4URUqVHC6DgAAN4Nbks0lafr06QoODpbFYtGTTz6ZbdKcraNHj6pXr16Srk36nT59urtCAwAUYFOnTnUq2frcuXP65ptv1L9/f1WuXFl169bVhAkTDJPmnLFq1Sq7G9R3331Xffv2dbqNYcOGGZJTJGnt2rWZnr9371698cYbhrL69evr+++/t0uUcYaXl1em79neaNsmhuSGe+65x3AcGRmZbR3bOJ1NigeAgiIkJESlS5dWSEhIXocCALcc2z50fHx8pudu2bLF8ICuTJky6t27t+GcwMBAw3FWyeafffaZYmNjDWVDhw7NJmJp3rx5WrFihfXYx8dHP/zwg5o2bZpt3QwtWrTQ/fffbyj76aefsqzj6EFczZo1tWLFimwX2pKu3XuMGjXKrjynC1UCQGFF/x8oPC5evKjTp08bysLDwx2ea7FYFBMTo927d2vatGmqU6eOXn31VSUnJ1vPqVChgn766SenFwmdPXu2fv/9d0PZ559/7tLkueHDhxuOk5OT9csvvzhdPydcHWOePXu2XUL64sWLnR4P79mzp6pWrWpXfjPG0wHkLfplAOC87J7pJycn69VXX1WHDh108eJFa3nlypW1ZcsWh/MqcottInbt2rUdjn926dLFcLx06dJM2zx06JASExMNZc7Ma7CNJbN6trFs2rTJ8Hu0ZfvvER4eLg8Pt00dBYACif4/ABRuq1evlsViMZR16tQp1zbGio6OtisrU6ZMpue7K9nc0byQ1157TSNHjnSqfmBgoOrVq2cou3LlSpZ18tMcmBo1auiHH35waT7+jz/+aDh+7LHHFBAQ4HR9AADyM7eNGFauXFlLly5ViRIldPr0aTVu3Fjvv/9+th2Fq1ev6v3331fjxo11+vRplSxZUkuXLjWsBAoAQGZ8fX21cuVKzZ49W7fddpvT9Q4cOKBRo0bp9ttv14ABA7J86JYhPT1dr776qqHsgQcesJs8l53y5csrLCzMULZv375Mz3/hhReUmppqPS5VqpRWrlwpf39/l67rjLxI4rZdlTslJSXbOiSbAwAAIKdsHxBdvnxZaWlpDs+dMmWK4fjll1+2W5HZx8fHUJZZsrnZbNaMGTMMZU2bNlXjxo2zjDchIUHDhg0zlI0ePVrNmjXLsp4jzZs3Nxxnt1ikowdtH330kUsP2R5++GH5+PgYyq5f4RkAAAD/46j/tWDBAplMJruXh4eHSpQooTvuuEODBw/W33//ba3j6+urfv366a+//lKDBg2cunZsbKzefPNNQ1mfPn30+OOPu/QZmjRpYjd2ndX4tzu4MsYcHx+v0aNHG8r69OmjNm3aOH09Dw8PtW7d2q6ccWoAAID/se3bXr8798GDB9W4cWPNmjXLcE63bt20Z88eNWnS5KbEmCGrWK9nu5v4unXr7BLKMzhKGndmZ3PbWHx8fFS3bl278+rWrWvYmTw9PV3Lli1z2GZaWppdn9yZWAAAAIDCbMuWLXZltgufusvVq1ft5m94enrq9ttvd3i+xWKxu3fISbJ5ZGSk3aZtYWFhmjhxokvt2C5kVbx48UzPzU9zYEwmk+bPn68SJUq4dN0zZ87YtQMAQEGR+damLvriiy8kXVvFZsKECYqNjdXAgQP1xhtvqHnz5mrQoIHKlCkjPz8/Xb58WVFRUdqzZ482btyoy5cvy2KxqEiRIho4cKBOnTplbS8rffr0cVf4AIBbmMlkUv/+/fXMM89o+fLl+uKLL7RhwwZdvXo127ppaWmaPXu2VqxYoeXLl6thw4aZnrty5UodO3bMcN1p06bl6CaxSpUqOnjwoPU4KirK4XkrVqzQ9u3bDWVvv/22Klas6PI1s3P8+HG7lfFyuhNLamqq/vnnHx04cEDR0dGKj49XQkKCzGaz3bkbN240HJcuXTrLthMSEuySU5jEBwAAAGc5SpSOj4+3e3h05MgRw0rKfn5+GjBggMM2ixcvrgsXLkjKPNl8+fLlOnr0qKFsyJAh2cb7wQcfGPrplStXdnnBqwy2q15nxOzIyZMn7e4PunXrZvewLju+vr4KDQ3VX3/9ZS27dOmSS20AAAAUFo4SUlxRrlw5vfXWW3r00Uez3PHEkfnz5xv6ssWKFdO7777rcgweHh66/fbbdeDAAWtZZuPfWbl8+bL27dunw4cPKy4uTnFxcbpy5YrdTjKStGbNGsNxVmPMs2fPNiSnFy1aVJMnT3Y5vtDQULsyxqkBAACuyeqZ/scff6xBgwYZ5nMUKVJEU6dO1YsvvnhT45SkiIgIRUZGGsoyS8S+++67Vb58eWsyRlJSklatWuVwgSbbJAZfX1+HSeO2bO8J6tSpY7eYZ4auXbsa+uxLly7Vc889Z3fewYMHlZSUZCij7woAAABkbffu3XZludWP3rNnj90mCbVr1850F/UjR47YzU3JSbK5owVwx4wZY7cJQ3ZOnDhhOK5QoUKm5+bVHBhHc+R79OiRowUE0tPTDcefffaZnn/+ecOCYAAA3Krclmz+1FNPGZLtTCaTLBaLLl++rFWrVmnVqlUO62VMCDCZTEpOTtaYMWOcvibJ5gCA6/n4+Khbt27q1q2bkpKStHHjRm3YsEEbN27U7t27HSY6Zzhz5oweeeQR7d69O9OJaLNnzzYcP/zww1kmp2fFdmeXzGKz3fkwNDTU4cNBd/jzzz8Nx2XKlMnyht9WbGyslixZogULFmjbtm1O7VDuSHY327t37zZMKMxsJW8AKMhOnz6t9PR0eXp65soCJABQkDlKNo+Li7NLNp82bZqhn/70009nuppxYGCg9aFVfHy8LBaL3aJUU6dONRzXqFFDHTt2zDJWi8Wijz76yFA2cODATCcXZsd2lx0vr8yHBh09VBw4cGCOrhscHGw4tn3wBgDIGv1/oPBw1AdzRUREhKZOnarmzZu7nGxu2+/s27evypcvn6M4nB3/tnXixAktWLBAixYt0v79+x0mljsjszFmi8ViN87fo0ePbBdAdcTPz89wbDKZ2B0SKATolwGAc2yf6ZtMJlWqVEldunTR999/bzi3Vq1a+vbbb1WvXr2bHaYkx33wzBJITCaTunTpovfff99atnTpUqeSzevVq5dpokhW9bJKZrFNNv/pp58UGxtrNwbuymcEAPwP/X8AKLwsFovdZgLStQTw3PDrr7/ald13332Znv/HH38YjitWrOjyMwHJ/l6hTJky6tq1q0ttREdH2y04m9UYfV7NgbGdI59x7Zy444479PXXX1uPL126pEaNGmnUqFF6/vnnHc5LAgDgVuG2ZHNHnNnpNSe7wTqasAsAwPWKFCmihx9+WA8//LCka4nQP/74o3744Qd9//33unLlil2dc+fOaeLEiXZJINK1hJENGzYYynr37p3j+OLj4w3HISEhduecOXNGP//8s6Fs2LBhWd4M3wjbG2lnHy6mpqZq1qxZGjdunN3nyonsBmNs46xXr16OBxoA4Fa1ePFiJSQkKCAgQIMHD87rcADglpJZsvn1oqOjNX/+fOuxp6enBg0alGmbxYsXt/5sNpuVmJiogIAAa9nOnTu1ZcsWQ51BgwbJw8Mjy1i3bNmikydP2tXLKhZXZPWAy7bfXadOHTVt2jRH17F9wHf97wYAkD36/0DhYTuxq2LFiurZs6fdeUlJSYqMjNT27dvtdgw5cuSImjdvrn379jkcd3bkwIED+ueffwxluT3+fb2LFy9q9OjR+uSTT5xOTM9KZmPM27Zts+tf9+/fP0fXuHTpkuG4evXqhvsCAAUT/TIAcI7t2GKxYsXUtGlTnTlzxlD+1FNP6f3337dbyMcZH3zwgU6fPu30+eHh4XriiSfsym374B4eHgoPD8+0Hdtk89WrV+vq1asqWrSotcxisWjPnj2Ges4sTHTy5Em7nfayqnfnnXfq9ttvt/ZxU1NTtXz5crsNfGx3Sy9WrJhq1aqVbTwAUNjR/weAwishIcFunnmxYsVUpEiRXLne4sWL7cratm2b6fm291w52dXcUTutW7d2eY667b1PsWLFVK1aNYfn5qc5MLVq1VLjxo1zdJ1nnnlGkydP1vnz561l8fHxGj58uN566y099NBDat26tdq3b5/p7wIAgPzKrdlqOV1dHgCA3BYUFKTu3bure/fuunTpksaMGWN4AJjhm2++cZhsvnXrVsPueyaTKcsb+ezYTkRzNNlu3bp1hv+3enl5qVu3bjm+ZnZsb6TvuuuubOtERUWpffv2Dld8y6nsdot3ZSVvAAAAwJajh0u2yTCzZ882PDjs0qWLqlatmmmbtkklcXFxhoTqKVOmGN4PCQnRU089lW2s69evz/acG1GhQoVM37Ptd7dr1y7H17n+AZskdn8AAABw4NKlS3aJ423atNHEiRMzrWOxWLRixQo999xzunDhgrU8IiJC48eP14wZM5y69qZNmwzHwcHBuueee5wP3oYz498ZduzYoUceecQQ/40oWrRopokztv3r0qVL53gSnu1OLc6MpwMAABQWtmOLly9f1uXLl63H/v7++uijj/Tkk0/mqH2z2aw33nhDCQkJTtcZN26cw3LbROyaNWtmmfx+//33KyQkRBcvXpR07bOtXbtWjz76qPWcI0eO2I05OzOvwTYWKfsk9S5dumjatGnW46VLl9olm9v+ezRo0ECenp7ZxgMAAAAUVo42NAsODs6Vax0/flw7duwwlPn7+6t169aZ1rHd2Tyn49y29woPPPCAy23YxhIeHp7p/UZezoGxnefesmXLHF8nODhYa9asUceOHe0WVUtKStKqVau0atUqDRw4UKGhoWrfvr0ef/zxHCe3AwBwM7kt2fz48ePuagoAgFxVokQJzZo1Sx4eHpo5c6bhvcjISJ06dUqVKlUylG/evNlwXL169SxXQMvOsWPHDMeOdlr59ddfDcd33XWXAgMDc3zN7Ng+uMxuclxUVJTuu+8+/fvvv4ZyT09PtWjRQg8++KAaNmyo22+/XWXKlFHRokVVtGhRmUwm67k//PCDOnfubKhLsjkAZK9Ro0ZKTk6Wr69vXocCALec7HY2T05OtluYaujQoVm2adtPj4uLsz7EOnPmjN0q1C+++KJhp5vMbNu2LdtzbkRmOz5K9v3u+++/P0fXuHjxos6dO2coCwsLy1FbAFBY0f8HCgdHiSXZjX2aTCZ17NhRq1at0r333qu0tDTre3PnztW4ceOcGse2Hf++kcTphIQEu8TxzPqdW7du1cMPP2xIPJKuLeb08MMP64EHHlCtWrVUuXJlBQcHq2jRonY7xwwaNEjTp0+3Hjdo0CDTnVdsx9wffPBBJz+VPduJaYxTA4UD/TIAcI7t2KK3t7dSU1MNZaGhoTlu/8CBAy4lmkuZ93FdnX/g6empzp07a+7cudayJUuWGJLNbduUnNvZ3Lael5eXGjRokGWdrl27GpLN169fb92FV5LS09O1d+9el2MBAND/B4DCrFixYnZl1899dqfZs2fblfXq1SvTXdTT09O1e/duQ1lOks0jIyPt5nLk5NmAKxud5eUcGNtnMDmdA5OhYcOG2r9/v9577z19/PHHmS6oe+jQIR06dEhTp05VvXr1NHr0aHXv3v2Grg0AQG5yW7L57bff7q6mAAC4KYYOHWqXbC5JFy5csEs2t00Ov5EHn//++6/dTeV9991nd94///xjOK5fv36Or+lMTLGxsYay7B6ivvjii3aJ5n369NH48ePtfn+Z2bp1q+E4LCzM4SBNhoSEBB0+fNilOAGgIGrWrFlehwAAt6zsks0XLFhg2Im7WbNm2a4u7Ghn8wyzZs0yJP34+vrq5ZdfdirWQ4cOGY7btm3r1vuCzHarPHnypKKjow1lOb3uzz//LIvFYj329vZWkyZNctQWABRW9P+BwiEnuxhmaNSokV588UXNmjXLWnblyhV9/fXXGjBgQLb13Tn+vX37dpnNZuuxl5eXw/50QkKCevXqZUg09/Hx0bhx4/TSSy9Zk2OyYzvGnNVENtsx93r16jl1DVtJSUnavn27oYxxaqBwoF8GANlz9Ex/wYIFGjRokM6ePStJSkxMVLt27fTrr7+qRo0aLl/Dti/mDEf9xKioKGtMGZzpg3ft2tWQbL5y5UqlpKTIx8dHkn3f3tvb26m+p229sLCwTBNMMtx7770qV66cIiIiJP1vF70nnnhC0rU+sO2ujPRdAcA59P8BoPAqXry43aJZtnOs3eHixYv68MMPDWUmkynLOSUHDx409PFNJlOOksRtF7sqWrSo6tSp43I7rizMmldzYBzNkc/pbvDXCwwM1Pjx4zV69Ght2LBBa9as0aZNm7R//37DPJkMf/31lx577DH17dtX8+bNy7UFDAAAuBFuSzYHAOBWU7FiRQUFBTk1AGCbHF6iRIkcX/fnn382HJcuXdrhA1Tbh5rly5fP8TWzY3uzX65cuSyv98svv+i7774zlL3zzjt68803Xbrujz/+aDjO7qHm7t27DTfgPj4+OZ4QCAAAgMLJ399fXl5ehgTw65PDp06dajh/2LBh2bbpaGdzSbp8+bI++eQTw3u9e/dW6dKls23TbDZbJwhmGDhwoNq0aZNt3RvlaOcdZ2J2ZOXKlYbjpk2bys/PL0dtAQAAFGSOdjF0ZZLV0KFD9eGHHyo9Pd1a9tVXXzmVbJ6b49933HGHwwVG33vvPZ08edJ67O3trXXr1rm023h0dLRdQk5mY8xms9lul5YyZco4fa3rrVu3TsnJydZjk8nE7pAAAAD/z/aZvpeXlzp06KDatWurWbNmiomJkXStD9q6dWtt27ZN5cqVc+kazz33nJ577rkbjjWnO5A/9NBDhrkm8fHx+vHHH9W+fXuH7datW9epXXFt6zkTi8lk0qOPPmpIUFm6dKk12dzRZyTZHAAAAMheSEiIYc5GYmKiEhISnF4o1RmTJk0yLMgqSY899liWSd9//PGH4bhmzZp2c1acYXuv0KBBA3l5uZZeduHCBcM4v5T5grB5OQfGdo58SEiIKleu7Lb2fXx81K5dO7Vr107StYXN1q1bp0WLFmnNmjWGBXolaf78+br//vv1zDPPuC0GAADcxSOvAwAAIC85WjnM0QQz24T0okWL5viac+bMMRx369bN4XkJCQmG4+xWrL4RtjfS2a1y9+WXXxqOw8PDXU4037dvn/bu3evSdW3jrFevnnV1cAAAAMBZmSWHr127VgcOHLCW16pVS4888ki27WW2s/lnn31muJcwmUwaPHiwUzEmJiba3a+ULFnSqbo3yrbf7evrm6P7kejoaC1evNhQ1rNnzxuKDQAAoKCyndhVu3Ztl/pglSpVskvU/v3333Xq1Kls67pr/Ds1NVWff/65oSyz8e+vvvrKcDxgwACXEs2laztk2k7SymyM2VH/OqeTAmfPnm04rl69ut09AQAAQGFlO7ZYp04dFSlSRHXq1NHy5csNfdwTJ06oTZs2ubJDoDNs++DOLiLk7e1tN268ZMkS68+7d+82vOdMm2fOnFFUVJShzNmk8C5duhiO16xZo6tXr0qy3y29SJEiql27tlPtAgAAAIWZo/74jh073Nb+/v37NX36dENZkSJF9M4772RZzzbZPKc7dLs6b9yZNvz8/FSrVi2H5+anOTC5vQBX6dKl1bt3b61cuVL//POPWrZsaXeO7TMSAADyC5LNAQCF1sWLFw07GErXblwrVKhgd67tRDHbRHBnbd261e6m9dlnn3V4ru0KcbaxupOrN9K2u9M89thjLl/TdpBEyn6wwvZhLytuAwAAICeCgoIMx/Hx8ZKkKVOmGMqHDBkik8mUbXuOks3NZrNmzJhhKG/Xrp3CwsKcitHRitEZceY22353cnKyYSd4Z33yySdKSkqyHpcoUcK6ow4AAAD+Jy4uTseOHTOU5WSn7Mcff9xwbLFY9N1332Vbz13j34sWLTLsTOLl5aU+ffrYnXfixAm7z2sbe3bS0tL0/vvvG8r8/Pwy7W97eNg/Fs9JUtP+/fu1fv16Q1lOJuEBAAAUVFk902/atKkWLlwoT09Pa9lff/2ljh07GsYRbxbbROxq1ao5vYhQ165dDcfLly9XWlqajh49atfPdGZeg20skvP3BA888IAhSePy5ctas2aNJPt/j/r167u8WyEAAABQGDVv3tyuzHZsOKeSkpL01FNPKTU11VA+duxYVa9ePcu6tvO9c5ps7o752LaxNGzY0OFYvJS3c2DckVifUzVq1NCaNWt0zz33GMptd4QHACC/INkcAFBoffvtt3Zlbdu2dXhu6dKlDcdHjhxx+XopKSnq37+/oaxx48aZPiAMCQkxHB88eNDlazrDYrHYPbjM6kbaYrHo3LlzhrJKlSq5dM0dO3Zo/vz5hjIvLy+Fh4dnWY9kcwC45pNPPtHUqVP1ySef5HUoAHBLsk02j4uL0759+7RhwwZrWZkyZdS7d2+n2rPdKT02NlY//PCDjh49aigfMmSI0zEWK1ZMxYoVM5T99ddfTte/Ebb9bkk6fPiwS22cPXtW//nPfwxlr7zyivz9/W8oNgAojOj/AwXfrl277Hb0yEmyeYcOHewWS1q2bFm29dwx/n3p0iUNHTrUUNalSxeVKVPG7twzZ87Ylbk6xjx9+nS7OMPDww2JS9fz9/e3m8x24MABl65psVg0YMAAu38rxqmBwoN+GQBkz3Zs0XbuQadOnfThhx8ayrZs2aInnnhC6enpuR7f9WxjdaUP3qZNG/n5+VmPL126pJ9//tnh2Koz7drW8/DwyHb+RAYvLy916tTJULZkyRKZzWbt2bPH5VgAANfQ/weAws3RfPJ58+YpOTn5htt+4YUX7O4BWrRoYTfGbstsNmv//v2GsgYNGrh8/cjISLt54O7Y2TyrNvJqDoyjOfI5TdDPKS8vL7vvU4kSJW5qDAAAOItkcwDALSUxMdEt7URFRWncuHF25QMGDHB4vu2N5d69exUdHe3SNV9//XXD5DWTyaSZM2dmen5oaKjh+JdffnHb57/e4cOH7XaqyeqGPykpyW41PVd2url06ZL69Okjs9lsKK9Tp46KFCmSab2EhAS7BBcm8QEorBITE5WQkJAr/18AgMLAUbK57a7mL7/8snx9fZ1qz9HO5lOnTjWU3XHHHQ5Xvs5KrVq1DMcLFixwqX5OnDx50uG9TsZOOM4wm83q37+/4f9TFSpU0LBhw9wSIwAUNvT/gYLP0S6GORn7LFu2rN1Y9tatW3Xx4sUs69nW2bx5s9LS0py+rtlsVr9+/XT+/HlrWbFixTRp0iSH5zsaT3ZljPnPP//UmDFj7MqzmwxXtWpVw/Hq1avtEsezMmvWLG3ZssWunHFqoPCgXwYAWXP2mX6/fv3s5mv88MMPeuGFF3I1vutFR0fr1KlThjJX+nVFixZVu3btDGVLly6169t7eXk5lfxhWy80NNSQzJ4d253WV65cqb/++svu/1n0XQHAefT/AaBwCwsL0yOPPGIou3DhgsaPH5/jNjMWNP3iiy8M5bfffrsWLlyY6WKqGSIiIpSUlGQoq1y5sstx2Ca6+/n5KSwszOV2XN0xPC/mwLg6Rz63/PPPP4bjatWq3fQYAABwhtuSzatWrerWF//zBAA4Urt2bb355puKi4vLcRvnz59X27ZtFRUVZSjv1q2b7rnnHod1WrVqZThOSUnR+++/7/Q1x48fr2nTphnK+vXrpyZNmmRax/aa8fHxmjhxotPXdJbtzf5tt93mcLeZDEWLFrV7qOls4klMTIw6dOigQ4cO2b2X3c377t27DRP/fHx8VK9ePaeuCwAFjb+/vwICAtgdFgByyDbZ/O+//9bChQutx35+fpkuROWI7c7mP/30k7Zu3Wooc2VX8wwPP/yw4fiPP/6w2/XHFRaLxW51aluOdt6RpJkzZzo9maZ///5auXKloWz27NkuTY4EAPwP/X+g4LuRXQxtdezY0XCcnp6u5cuXZ1nHdiz6/PnzTk/yslgseuGFF7R06VJD+ejRo3X77bc7rFOqVCm7MmfHmPft26f27dvrypUrdu9lN8Z87733Go6PHTumr7/+2qnrfv/99xo0aJBduclkYndIoBChXwYAWbN9pu/t7Z1povVbb72l/v37G8o+/fRTjRw5MldjzJDTHcivZ5vgvWzZMu3YscNQVrt27SwX3c8sHldjadmypWGcOiEhQe+++67deSSbA4Dz6P8DAEaPHi2TyWQomzhxYrZj7o5ER0erU6dOmj17tqG8VKlSWr9+vcNxc1uOdlWPiIhwORbb+4/w8PBsE90dXdd2/kl29xt5MQfGdo58uXLldNttt7l8rdOnT+vq1asu15OkPXv22D1D6datW47aAgAgt7kt2fzEiRM6efKkTpw4cUOv69sAAOB6J06c0OnTp/Wf//xHVatW1dChQ+1W+sqK2WzWF198ofDwcLtVoatUqaKPPvoo07oNGzZUs2bNDGX/+c9/tHr16iyvefHiRT3xxBN66623DOVNmjTR9OnTs6z7+OOP2+2Q+J///CfbehnS09O1du1adezYUX/88Uem57m6spwku6T8FStWaPHixVnW2bp1q+666y5t27bN4fvZDTLYxlm3bl35+PhkGysAFET9+vXT4MGD1a9fv7wOBQBuSbbJ5nv27FFKSor1+Omnn1aJEiWcbs+23247obBixYp67LHHXI7z2WeftevzvvLKK5o0aZLS09OdbufChQuaPXu2wsLCtGrVqizPte13Zzh16pSefPJJu1WyrxcREaH27dtrzpw5hvJBgwbZrfgNAHAe/X+g4LOd2BUaGqpixYrlqK1OnTrZlX3//fdZ1unQoYOqVKliKBs0aFCmfcMMJ06cUKtWrTR37lxDeefOnTVixIhM69WvX99uIaIJEyY4XKQ0g9ls1meffaZ7773XbiHZDNmNMTvqk7/88svavn17pnXS09M1btw4PfbYYzKbzXbvV69e3e5+AEDBRb8MALJm23+sU6eOfH19Mz3/gw8+UJcuXQxl7777rmbMmJEr8V3PHcnm7du3N3y+qKgobdy40eU2IyIi7BJEXI3Fx8dH7du3N5R9++23dufUrVvXpXYBoDCj/w8AaNy4sd544w1DWXp6urp06aLJkycb5plkJiUlRR9++KHq1KmjFStWGN4rW7asfvzxR9WsWdOpeEqVKmWX/D5hwgSlpqY6VT9DTuaN27Kdlx4QEKDQ0NAs6+SHOTA5XYBr6tSpqlixol5//XUdPHjQ6Xpr165V69atDQsFhIaGqkOHDjmKAwCA3OblzsauX5nUWdd3diwWS47aAAAUDtff8F26dElTpkzRlClTdOedd+r+++/Xfffdp+rVqyskJERBQUG6fPmyLl26pP379+u3337TokWLdPbsWbt2K1eurB9//FElS5bM8vrvvvuuHnjgAesNbUpKijp06KCePXvqySefVP369RUQEKCoqCgdPXpUS5cu1bfffqvY2FhDO/Xr19eKFSuyXb26ZMmSev311w0rd1ssFg0aNEjz58/XM888o3vvvVcVKlSQn5+fEhISdO7cOe3evVtbt27VypUrFR0dLU9PTy1atMip36vk3KDBU089pQ0bNhjieuKJJ/Tjjz+qb9++CgsLk4eHhyIjI62/+3Xr1lnP7927t7788kuXrmv7sJcVtwEAAJBTtsnm1/P09HS4Y2FWsksuGThwoLy8XB+Gq1q1ql577TVNmjTJWmY2mzVixAjNmTNHTz31lJo1a2ZNcElJSVF8fLwuXbqkv//+W/v379fmzZv1+++/WxNjXO139+nTR4sWLVJycrKWL1+uBg0aaNiwYWrevLlKlSql6Oho/fvvv/r222+1aNEiJSQkGOp36tRJ7733nsufHQAAoLBISEjQkSNHDGU3MvZZt25dVa1aVceOHbOWbdiwQYmJiZnuxOXl5aV3331XTzzxhLUsJiZGTZs21XPPPadu3bopLCxMRYsWVUREhA4dOqRFixbp+++/t9vJ46GHHtKCBQvsJrxdz8fHRz169DAkqUdHR6tx48YaPny4OnbsqNtvv13Jyck6c+aMfvrpJ33++ec6cOCApGs7v/fo0cOw+7ozE9kefvhh1atXT3/99Ze1LDY2Vvfff79efPFFPfHEE6pRo4bS09N16tQpbdiwQZ9++qn+/fdfa9y1a9fWnj17rPVzMgkPAACgoLIdW8yur+Th4aEFCxaoTZs22rx5s7V80KBBKlWqlHr27JkrcUqy26CgcuXKLi1AKl3b8bZ169aGhBHbuY/O9O1tY3G2nq2uXbvq66+/zjSWevXqydvb2+V2AQAAgMJs/Pjx2r17t9asWWMtS09P1/Dhw/Xhhx+qd+/eatmypW6//XaVKFFCSUlJunjxovbs2aONGzdq6dKlio6Otms3I/ncdiHYrAQEBKhRo0aGDRBWrlypqlWrqnnz5ipTpozdDuVjxoxR0aJFDWXumI9tO/f8jjvuyPK5gJQ3c2Bs42zUqJErH9Nq165dio6O1n//+1/997//VWhoqNq0aaO77rpL9evXV6lSpRQYGKirV6/q9OnT2r59uxYuXKhNmzYZ2vH19dUXX3yR5cJsAADkJZPFTdndTz/9tEvnJyYm6ty5c9q1a5eSk5NlMpnk4+Oj7t27Wzs48+bNc0doBV58fLwCAwMVFxfHyvkACrQ33nhDEydOdGubnTp10scff6wyZco4df60adM0ePDgHF+vVatWWrhwodMPKS0Wix5//PFsdw3PSp06dbR//36H75nNZhUvXlyXL1+2lq1evVpt27bNsk2z2awHH3xQW7ZscTmewYMH6+GHH1br1q2tZT4+PoqPj8/y5rlWrVqGnW0++ugjvfDCCy5fHwAAAHjnnXc0evRoh+91797dbseX7Jw4cSLTB4DFixfX6dOnczxmk56erm7dumnZsmU5qn89X19fJSQkZDmhMCQkxPCgc/ny5Tp+/LgGDhzo8vWeeuopffLJJ0xgBAAAyMLmzZv1wAMPGMqmTp3q8gJI13vttdfsdoP89ttv1b179yzrDRw4UDNnzszxdZ988knNnTs324VWJencuXNq2LBhpruUZyZjIta+ffs0YcIEa/n9999vN2nLkT179qhJkyZO7Thje92vv/5akyZNMuyE/t5772nIkCEutQUAAFBQ2T7Tnz17tvr3759tvYwFgK5fFMjb21srV640zCtwp6pVq+r48ePW4y5dumjp0qUutzN//nw99dRTmb7/66+/6t57782yjbfffltjxoyxHptMJsXGxro8pnzlyhWVKlVKV65ccfj+888/r08++cSlNgEAAABc25xswIAB+vTTT2+4LZPJpP79+2vKlCl2SeDOWLNmjdq1a+fUuaVLl9b58+cNZZGRkSpXrpyh7ODBgwoLC3Mpjnbt2hkS8AcPHqwpU6ZkW+9mzoFxNEd+1apVTv/+MlgsFgUFBSk+Pv6G4vX399eyZcv00EMP3VA7AIBb162QA+zhrobmzZvn0mvx4sX69ddfFR0drenTpysgIEApKSmKjIzU9OnTSTQHANipXr26atas6ba2Fi9erGXLljmdaC5dW0F7zpw58vHxcel6AQEBeu+997R27VqXVsM2mUxasGCBRowYIQ+PnP1vO6sV5/7++2/DTbTk3E4sHh4e+u6779SwYUOn4yhZsqS++eYbTZkyRbt37za8V7du3SwTzRMSEnT48GFDGTubAwAAIKey2tl86NChLreX1cDf888/f0MDg56envr22281atSoHO2Ofr22bdtmmfh98uRJuxW1GzZsqFdffVVvvvmm09cJDAzUjBkzNG/ePBLNAQAAsuFoF8M77rjjhtrs2LGjXdn333+fbb3p06dr3Lhx2e4+YqtMmTKaP3++vvrqK6cSzSWpfPnyWr58uUJCQpy+Tt26dfXbb7/pscces/u9ObvDeHh4uJYtW6ZixYo5fd3q1atr06ZNeuSRRwy7mkuMUwMAAGRw9Ezf2T5aUFCQ1q5dq0qVKlnLUlNT1aVLF8OOfe4SExNjSDSXct4H79ixY6ZjoJ6engoPD8+2Ddu+bbVq1XI0plysWLEsNxag7woAAADkjI+Pj+bOnatPP/1Ut912W47badGihXbs2KEPP/wwR4nm0rV5H59++qn8/PyyPdfRPYDtruYBAQEKDQ11OQ7bdpy9/7uZc2ByOkfe1smTJ5WQkOByveu1bNlSO3fuJNEcAJDvuS3ZPKeKFSumV199VTt27FCpUqX0008/qWPHjjKbzXkdGgAgn3n22Wd16NAh7du3T5MmTVLHjh1dmohWoUIFPfnkk/rpp590+PBhdevWLUdxPPfcczpw4ICefvrpbCekhYWF6Z133tGxY8c0ZMiQHCWMe3t7a+LEidq9e7eee+45px4qBgYG6pFHHtG8efM0a9asTM+zvdmvVKmSSpUq5VRcISEh2rZtm0aOHKmAgIBMz6tSpYreeecdHT16VE888YQk2SWbZ3fzvnv3blksFuuxt7e36tWr51ScAFAQbdmyRRs2bNCWLVvyOhQAuCVllmzerFkzNW7c2OX2Muuje3l55WhHcFve3t4aP368Dhw4oEGDBql06dJOx9WmTRtNnDhRR44cyTbByPb+ICQkRBUqVJB0bTf4VatWZdkPr1ixooYNG6ajR4/q1VdfdSpGAED26P8DBZttH8xkMrm0yKcj999/v4KDgw1lq1atynY3b5PJpLfeeku7du1Sly5dslx01WQy6Y477tDMmTN15MgR9enTx+U4mzRpol27dumJJ57IdOzcZDKpSZMm+vzzz7Vnzx7r78bVMebrtW3bVrt379ajjz6a5Zh9/fr19eGHH+rAgQNq0qSJ9u7dq+TkZENsN7owAIBbC/0yAMjcjT7TL1++vNatW6eSJUtayy5fvqz27dsbdkt3B3cu+BQcHKzmzZs7fC80NNSpRY5s7wlupI/ZtWvXTN+j7woArqH/DwCw9cwzz+jo0aP68MMPdf/99zu1cVloaKgGDRqkv/76Sz/99FOOkp0dxXHkyBFNnDhRrVq10m233eYwed3RtWzvPxo2bOjy3PZTp04pKioq22tlJq/mwFSsWNHpa12vcuXKOnfunObPn68+ffooNDTUqUV7AwICrHkLP/74o9s23AMAIDeZLNeP8uaxVatWqUOHDjKZTBo3bpxGjRqV1yHdEuLj4xUYGKi4uLgb2ikLAG5V58+f19GjR3XixAnFxMTo8uXLSklJUfHixRUUFKRSpUqpYcOGKlu2rNuvnZKSot9//11HjhxRdHS00tLSVLx4cVWpUkUNGjSwJma4k9ls1oEDB/TXX38pOjpa8fHx8vLykr+/vypUqKAaNWqoVq1aOd4JPSeuXr2qLVu26NChQ4qLi1PRokVVsWJFhYeHc3MMALlg6tSpSkhIUEBAgAYPHpzX4QAA8sDx48e1e/duRUVFKS4uTmlpafLz81NAQIAqVaqkqlWrqkqVKrlyX7B//3798ccfioyMlK+vr8qVK6ewsDCndukBALiO/j+AvHLlyhX9+uuvOnHihKKjoyVdW+i0WrVqatiwodMLlzrjwoUL2rRpk06dOqWrV68qICBAVatWVePGjXM0+ctZ0dHR2rhxo86cOaOEhAT5+/urcuXKuuuuu3JlfB/ArY1+GQAAAFB40P8HAGTnypUr+uOPP3Tu3DldvHjROn86MDBQVatWVe3atXNl7npBlJdzYHIiPj5ehw4d0vHjxxUZGanExESZTCYFBgaqZMmSqlev3k2fyw8AyP9uhRzgfJVsLkm1a9fWP//8o9KlS+vs2bPy9PTM65DyvVvhiwYAAADAfXioCQAAABQe9P8BAADyB/plAAAAQOFB/x8AAAAA4E63Qg6wV14HYOuBBx7QP//8owsXLmjz5s1q3rx5XocEAAAAAPlK9+7dlZ6ezuJcAAAAQCFA/x8AACB/oF8GAAAAFB70/wEAAAAAhU2+SzYvU6aM9edjx46RbA4AAAAANipWrJjXIQAAAAC4Sej/AwAA5A/0ywAAAIDCg/4/AAAAAKCw8cjrAGwlJiZaf75w4UIeRgIAAAAAAAAAAAAAAAAAAAAAAAAAAAAABVe+SzbfsmWL9eegoKC8CwQAAAAAAAAAAAAAAAAAAAAAAAAA8pjFYlFKSookyWw253E0AACgoMlXyeZLly7VH3/8YT0ODQ3Nw2iQneTkZJ08eVK///67IiIi8jocAAAAoNC4ePGioqKidPHixbwOBQAAAEAuo/8PAACQP9AvAwAAAAoP+v8AgPzm6NGjmjNnjjp16qQDBw7IwyNfpYMBAIB86sqVKzp69Ki2bt2q+Pj4LM/1ukkxZSk+Pl6zZ8/W2LFjZTKZZLFYFBgYqKZNm+Z1aIVSYmKiIiIisn1dunTJWufjjz9Wv3798jBqAAAAoPD44osvlJCQoICAAA0ePDivwwEAAACQi+j/AwAA5A/0ywAAAIDCg/4/ACA/2bp1q9566y0dOnRIERERioqK0ooVK1S+fPm8Dg0AAOQBi8Wi+Ph4u3zfc+fO2ZVdn2D+yy+/6MEHH8y0Xbclmz/zzDMunW+xWHTlyhWdPHlSe/fuVUpKiiwWiyTJZDLp9ddfl7e3t7vCK/QsFotiY2OdSiJPSEhwuX12NgcAAAAAAAAAAAAAAAAAAAAAAADcY+3aterbt68uXLggSapdu7aefvppJSUl5XFkAADA3SwWi6Kjo7NMHs94Xb161eX2s8sBdluy+eeffy6TyZSjuhaLRSaTybqreadOnTR06FB3hVagmc1ma6fxxx9/dLgiQcbLXZ1JX19flStXTuXLl1e5cuVUrlw5NW7c2C1tAwAAAMhe3bp1lZSUpCJFiuR1KAAAAAByGf1/AACA/IF+GQAAAFB40P8HAOQHP/74ox555BGZzWZVqFBBrVq10qRJk1SyZMm8Dg0AALggPT1dkZGRkq4tJBMXF+cw/zcyMlKpqaluuaafn5819zfjVa1atSzrmCwZ24nfIA8PD2uyeE75+fnpjTfe0IgRI+Tp6emOsG5ZaWlpOn/+fLa7kEdGRiotLc0t1wwICLD7Ajl6BQUF5XhhAQAAAAAAAAAAAAAAAAAAAAAAAACO7dy5U0888YSOHj2qqlWrqm/fvnrttdcUEBCg9PT0Qp9zBQBAfpCSkqLIyMgsdyCPiIhQVFSUzGazW64ZFBRkyPW9fkPp618BAQEut+22nc0rVarkUgKyyWSSn5+fgoODVbt2bd17773q0qWL/P393RVSvpScnJzlFyfji3XhwoUbSty/XokSJZxKIi/ov3sAAAAAAAAAAAAAAAAAAAAAAAAgP7JYLEpLS9OiRYt07tw5FS1aVF27dtXgwYPl5+cns9lsTTS3WCwymUwym83y8PCQJMPPAAAgZy5fvpztJtIRERGKjo522zVLlSqVbQJ52bJlVbRoUbdd05bbdjYv7BITE7NNII+IiFBMTIxbrmcymVS6dGmVK1dOISEh2rBhg4YOHarKlSvbfYGKFCnilmsCAAAAAAAAAAAAAAAAAAAAAAAAyB2XLl3SPffcoyNHjujOO+/UTz/9pOLFi1sTyW0Tyi9duiQPDw8VLVpUHh4e8vb2zsPoAQDInywWi+Li4pxKIo+Pj3fLNT09PVWmTBmVL19eISEhWrt2rV5//XW7HOAyZcrki/9/k2zuJjVr1tSRI0duuB0vLy+VLVs2yx3Iy5cvr9KlS8vL69rG9PHx8QoMDFRcXJyKFy9+wzEAAAAAAAAAAAAAAAAAAAAAAAAAuLkWLVqkHj16KCAgQF988YU6deqk9PR0eXp6Wv+bmJiodevWafXq1dq+fbuuXLkif39/1a9fXx06dFDnzp3l6+sr6X87oAMAUJilp6fLx8dHZrP5htvy8fHJdPfx618hISHy9PSUdGvkAHvldQAFRbly5bJMNi9SpEiWyeMZP5csWdKwwhAAAAAA2Prqq690+fJl+fn5qVevXnkdDgAAAIBcRP8fAAAgf6BfBgAAABQe9P8BAHnp3LlzkqSEhASVLl1akgyJ5tHR0erbt6927dqlyMhIQ939+/fr66+/Vt++ffXYY4+pbdu2MplMJJwDAAq9jF3GIyIiMj3H398/2wTycuXKKTg4uED+f5Vkczdp2bKlIWncdmWCwMDAAvkFAgAAAHDzRUVFKSEhQQEBAXkdCgAAAIBcRv8fAAAgf6BfBgAAABQe9P8BAHnBbDbLw8NDsbGxkq5tilm1alVJUlpamry8vBQdHa2WLVtq79691nqlS5fW5cuXlZ6erqSkJEnS/PnzdeTIEUVEROiZZ54h4RwAAEmdOnVSYmJipknkhf0ekGRzNxk9enRehwAAAACgkPD09LS+AAAAABRs9P8BAADyB/plAAAAQOFB/x8AkBcyEsGLFy8uSYqLi9P+/ftVpkwZeXl5KSEhQT169NDevXsVFBSk2rVra9iwYapWrZrMZrOOHz+uqVOnavv27UpJSdG2bduUlJQkPz8/Pf744ySaAwAKvdmzZ+d1CPmayWKxWPI6CNyY+Ph4BQYGKi4uztqpBAAAAAAAAAAAAAAAAAAAAAAAAHDrWLRokXr06CFJevfddzVixAhJ0uLFi/XSSy/p8uXL6tq1q4YPH666desadixPSUnR6NGjtWTJEh0/flyS1KZNG7333nuqU6cOu5sDAJBHboUcYKd2Nv/iiy9yOw6H+vTpkyfXBQAAAAAAAAAAAAAAAAAAAAAAt4aUlBT5+PiQSAnglnfnnXeqUqVKOnXqlN5//321aNFCjRo10s8//6yLFy+qXLlyGjRokOrWrWuol56eLh8fH73zzjsqXry4Zs+erXPnzmndunW67777VKdOHf4+AgCATDmVbP7UU0/lSYeCZHMAAAAAAAAAAAAAAAAAAAAAAJCZtWvXatWqVRozZoxCQkLyOhwAuCFVqlRR9erVderUKcXExGjhwoUqUaKE/v33X0lSv3791LBhQ+v5Gflenp6eMpvN8vb21vDhw/Xvv/9q/vz5kqSZM2fq8ccfV40aNW7+BwIAALcED3c3aLFYMn05c17Ge8j/kpKSdPz4cW3btk0RERF5HQ4AAAAAAAAAAECeunjxotLS0vI6DAAAAAAAAAAoNJYvX6527dppwYIF+u233yRJZrM5j6MCgJwxm83y9PTUG2+8oXLlyunKlSv66quvtG7dOsXExEiSihcvLunaTua2PDw8rAnn06dPV7Vq1SRJsbGxOn/+/M37IAAAIF9ITEzUkSNHtHnzZsXFxWV5rlM7m0uuJ4BnrIxzfb3M2rj+XBLN815CQoIiIiJ07tw5RUREZPqKjY211vn444/Vr1+/vAsaAAAAKER27typlJQU+fj46M4778zrcAAAAADkIvr/t44lS5Zo5MiRmjVrlh566CF5eTn9GA4AANwC6JcBAAAAhQf9/1vH8uXL1blzZ0nXEim/+OILdejQQR4ebt+TD4WUxWKx5rsAN0PG36/Q0FDde++9+uGHH3ThwgWNGjVKPj4+kqRz584ZznXURmpqqgIDA9WoUSOdOnVKqamp2rdvn5o2bcr3GgCAW5zFYlFsbKxdvq+jfODExERrvV9++UUPPvhgpu06Ncvl+PHjTge6cuVKDR06VCkpKbJYLLrvvvvUsWNHhYeHq0yZMvLz89Ply5d1/vx57d27V8uXL9evv/4qi8WiIkWK6L333lP79u2dvh6cY7FYFBMTk20CeUREhC5fvuxy++xsDgAAANw8mzZtUkJCggICAnioCQAAABRw9P9vDStWrNBjjz0mSRoxYoSmTJmiBx54gIRzAAAKEPplAAAAQOFB///WsGLFCmuiube3t9LS0rRq1SotWbJE3bp1y9vgUGCkpaXp6tWr2rp1q6KiolS8eHGVLVtWderUUWBgoCQS0pE7KlSooEGDBmndunVKTExUQkKCdSfzjBwvk8mU6ffP29tbklSpUiWlpqZKkvz9/a31AABA/mM2m3Xx4sVsE8gjIiKUnJzscvsZC9ZkxqkZLrfffrtTF5s6daqGDx8ui8WiBg0aaM6cOVneYLdq1UpDhw7Vzp071a9fP+3evVuvvvqqrl69qiFDhjh1zcIuPT1d58+flyStX79ecXFxDr88kZGROfoCOVK0aFGVK1dO5cuXV7ly5VSuXDndfffdbmkbAAAAAAAAAADgVrJ161Z16tRJ0rVnKPv27dOrr76qmTNnknAOAAAAAAAAALlgxYoV1nHZqlWrKjk5WWfPnlVSUpJ27NhBsjncYvfu3VqyZIm+++47HTp0yPDeI488ovbt2+uFF17IMuEXuBH33nuvvvrqK3Xu3Fnp6eny8fFRSkqKvvvuO3311Vfq1atXpt+/9PR0eXp6KikpSZ6enkpPT1dAQEAefRIAAAq3tLQ0a6L3mjVrHO5KHhERofPnzystLc0t1wwICLDm/ma8atSokWUdk8Visbjj4j///LNat25t3c18zZo18vPzc7r+lStX9PDDD2vr1q3y9PTUunXr1KJFC3eEdktKTU1VZGRkljuQnzt3TlFRUdbViW5UYGCg3RfI0at48eLcCAEAAAB56PDhw0pNTZW3t7dq1qyZ1+EAAAAAyEX0//O/bdu26f7775enp6f1oZ/FYlFYWBgJ5wAAFCD0ywAAAIDCg/5//nZ9onlYWJh69uypS5cuadq0aZIkDw8P/frrr2rSpEleholb3I8//qj+/fsrKipKly9fdnhOcHCwXnrpJb399tuS2OEc7pWR6mUymTR//nw9/fTTkqRixYrpypUruv322zV79mw9/PDDkq7thOrh4WGtazKZdPz4cTVt2lQRERFq2LChtm7dqqJFi+bNBwIAoABKSkrKMv8343XhwgW5KY1bJUqUMOT6Xr+h9PUvV3K7M7gt2fzuu+/Wjh075OPjo8OHD6tSpUout3Hy5EnVrFlTaWlpuvPOO7Vjxw53hJavXL16NdsE8oiICF28eNFt1wwJCXEqibxYsWJuuyYAAAAAAAAAAEBhcOTIETVs2FBJSUkKDw/Xrl27rO+RcA4AAAAAAAAA7nN9onmtWrXUp08fvf7664qLi1NoaKiioqLk6emp1157TRMmTJCXl5c1+RJw1qpVq9SpUyeZzWZJUtWqVXXnnXeqRIkS+v3333X+/HlFRkZKkvz8/PT2229r0KBBeRkyCoHrE869vLxksVhUp04djR8/Xh06dLAmmKekpMjHx0dnzpzRu+++q88//1zp6el64YUXNGnSJPn4+LAoAgAA2UhISHAqiTwmJsYt1zOZTCpdunS2CeRly5aVr6+vW67pMA53JJv/888/ql27tkwmk9q2bauVK1fmuK1HHnlEq1evlslk0oEDB1SrVq0bDe+miI+PzzJ5POMVFxfnlut5eHioTJkyKleunEJCQrR+/XoNHz5clStXtvsC+fj4uOWaAAAAAAAAAAAA+B+LxaLU1FS1adNGW7Zs0dy5c+Xr66snn3zSeg4J5wAAAAAAAABw42wTzZ966im9/PLL1g3Xxo0bp3fffVcpKSmqVauWtm3bpqCgIHabhkt++eUXtWvXTsnJyapevbratGmjsWPHqmTJkpKkuLg4ff/995o7d662bdsmSbrnnnv02WefKTQ0NC9DRyHw3Xff6bHHHrMuhODh4SFvb29NmDBBrVu3Vt26dZWSkqIjR47onXfe0ebNmxUREaHatWtr1apVuv322/P4EwAAkHcsFotiYmKcSiJPTEx0yzW9vLxUtmxZlS9fXiEhIVq9erXeeOMNValSxZADXLp06Xwxn8QtEezdu9f6c506dW6orTp16mj16tXWdm+VZPO77rpLR44cueF2vL29s9x9PGNVglKlSsnT01PStUT3wMBAvfnmmypevPgNxwAAAAAAAAAAAIDsmUwm+fj4qHr16tq0aZM++ugj/f7777pw4YJee+01SdLff/+tV199lYRzAAAAAAAAAMihrBLNM5LJH3jgAf33v/+VdG0zvXfeeUeTJ08m0RxOO3jwoN544w0lJyfrtttuU+/evTVo0CD5+/srPT1dJpNJgYGB6tGjh4oWLaqLFy/q8OHD+u2337Rz506SzWHH3YtddOnSRT/++KNGjRqlAwcOKD4+XsnJyRo6dKjKlCmj0qVLS5IOHTqklJQUSVLZsmW1ZMkSEs0BAIWe2WxWqVKlrIu23IiiRYtmmQOc8SpZsqQ8PDwk/S8H+PXXX8+3OcBumc1y9uxZ688ZCdA5dX3969vN78qVK5dlsnmxYsWyTSAvV66cSpQowQ0tAAAAgCxduXLFOhCdsTozAAAAgIKJ/n/+Zjab5eHhoQYNGkiSYmNjlZCQoFdffVUeHh569dVXJWWecJ5RHwAA5H/0ywAAAIDCg/5//rJy5cpsE80l6cEHH9SAAQM0depUSdKuXbt08eJFlSpVit3NkSWLxaLU1FR99913Onz4sCSpadOmeu211+Tv7y+LxWLIc/H19VX79u21ePFi6/mLFy9W165d5eXldcM5Nbi1Xb58WWfOnFGVKlXk4+Pjtr8/Ge00b95cc+fO1bJly/T5559b85jOnz+v8+fPy8vLS2lpaQoJCVHNmjU1b9481ahR44avDwDArc7T01NlypRRREREpucUL17cqSTywMDAAnl/4ZZk8+s7w//8888NtXXo0CHrz7fS5JpWrVqpQoUKDhPIy5Urp4CAgAL5BQIAAABw83300UdKSEhQQECABg8enNfhAAAAAMhF9P/zt4xnWffdd5/8/f11+PBh/fTTT+rcubNefvlleXh46OWXX5b0v4TzGTNm6MEHH5SXl5e1/qFDh6w7njDpEQCA/Il+GQAAAFB40P/PP5YsWaLHHntMUtaJ5hk/t2rVSl9++aUuXLigjRs3asmSJXrxxRcZc0WmMr47UVFR+vLLLxUbG6vKlStr+vTpCggIcLhorMVikb+/vwYPHqx169bp8uXLOnbsmHx8fPiuFXJ79+7VwoUL9cknn6hOnTpav369ihQp4pa2r/9uhYWFKTQ0VC+++KKmTp2qQ4cOaevWrbp69apCQkIUFhamLl26qHXr1ipXrpxbrg8AQEHw6KOPKjExMdMkcj8/v7wOMU+5Jdm8QoUKkq51mtetW6cLFy6oVKlSLrdz4cIFrV271npcsWJFd4R3U4waNSqvQwAAAAAAAAAAAMBNZrFYFBwcLH9/fyUmJurMmTPW9wYMGCBJhoTzgQMHatq0aWrdurUk6b333tN3332nV199VU888QQT0QAAAAAAAADg//3222+SpJo1a+rpp5/WSy+9ZJdoLv0vCbNNmza68847rTkJ8+fPV9u2bVW5cuWbHjtuDSaTSRaLRSNGjNCRI0cUEBCggQMHqkyZMkpPT3e4S3nG9y0oKEheXtdSciIiIhQZGUlibyH2yy+/aODAgTpx4oQSExO1detWzZs3T/3798+1Zz9BQUF6++23JUnR0dFKS0uTt7e3SpQokSvXAwDgVvfBBx/kdQj5mluSzZs3by4vLy+lp6crKSlJzz77rL7//nuHHevMmM1mPfvss7p69eq1wLy81Lx5c3eEBwAAAAAFSrVq1XTlyhUVK1Ysr0MBAAAAkMvo/+d/JpNJlStXVtOmTbVkyRJt3rxZAwYMUGpqqnx9fR0mnA8ePFgfffSRfv31V02dOlUXL15U//79VbNmTd1xxx15+XEAAEAm6JcBAAAAhQf9//xjypQpKl++vOLi4jJNNM+QkRg8fPhw7dmzR5GRkfr777919OhRVa5c2eEO1YAkJScnW5NzU1JSdM8990hStvkwYWFhCgsL044dO3Tx4kVFRUWpbNmyLCpbCK1evVrdunVTUlKSfHx81LRpU82cOVNlypTJte9Dxt+zjL+JJUuWNLyf2d9KAACAzLgl2bxEiRLq3LmzlixZIpPJpFWrVqlt27b65JNPnFoF7MSJE3rhhRe0YcMGa2emc+fOrKYDAAAAAA506tQpr0MAAAAAcJPQ/8//MiYoli5dWpK0d+9epaSkqEiRItb3bBPODx48qG7duik1NVWxsbGyWCzq06cPieYAAORj9MsAAACAwoP+f/6QkTw+ZMgQpaamytvbO8uE8YzE4Jo1a6py5cqKjIxUQkKC3nrrLd11110KDAy8meHjFlKkSBENGTJEERERSk9PV+PGjZ2qZzKZDN9Lb29vknsLoY0bN6p79+5KSkpS1apV9eijj2r06NEqXrz4Tbl+Zt85vosAAMBVbluaa/r06YbO0E8//aSwsDB17dpV8+bN065du3TmzBnFxMTozJkz2rVrl+bNm6du3bopLCxMGzZskHRt9ZzixYtr2rRp7goNAAAAAAAAAAAAyBUZk3U6dOigokWL6uLFizpy5Ij1PbPZLEkaMGCAPvroI2u9qKgoxcTEyGKxaMCAAZo5c6akaxMoAQAAAAAAAKCw8/T0lMVikSR5e3tLklM7k5cvX17Dhw+3Hp88eVLbtm2TxPgrMle5cmW99957Gjx4sCRZv3uZyfguZSxiYLFYlJKSkrtBIt85cuSI3njjDV29elWVKlVS3759NXbsWBUvXpy/NwAA4Jbjlp3NpWs3ZStXrlT79u2VmJgoSUpOTtayZcu0bNmyLOtaLBaZTCZZLBb5+/trxYoVKl++vLtCAwAAAAAAAAAAAHJFRrJ5uXLldPXqVV29elVbtmxRvXr1ZDKZZDKZlJKSIh8fH/Xr109r167VsmXLrO8FBgaqd+/ekq49M8vYfQcAAAAAAAAACruc7sx79913q2XLltqwYYPOnTunb7/9Vm3btmX8FVmqXLmyKleu7NS5Gd+lMmXKWHNhoqOjHZ6bkS+DgiPj3/TPP//U0aNHJUmtW7fWa6+9Jj8/P5nNZqf+3jj73UhPTze0x3cKAADkBrftbC5JTZs21aZNm1SvXj1D58VisWT6ymCxWFS/fn1t2bJFTZs2dWdYAAAAAAAAAAAAQK6xWCyqXbu27r33Xnl6elonFlksFpnNZvn4+EiS3nvvPW3fvl3S/3Y9j4mJ0bPPPqt169axywUAAAAAAAAAuEHZsmX14IMPWo+//fZbrVmzJu8Cwi3H2UReDw+PLHdBz8irOXPmjObNm6fY2Fg3RYi8lPGM58MPP9TFixd1++23a9KkSQoICJDZbJaHh4f1mU96erqSkpK0du1arVixQl9++aUOHDig6Ohow/css+/R9Ynm48aN048//mhd4CCr7x4AAICr3JpsLknh4eHauXOnPv74YzVs2DDbzovFYlHDhg318ccf688//1SDBg3cHRIAAAAAFCjfffedvvrqK3333Xd5HQoAAACAXEb//9ZgMpnk5eWlSpUqKT09XStXrlRcXJx1QpEkTZ48WVOmTFFERIQkqVmzZtb6Bw8e1ODBg7Vx40alpaXlyWcAAABZo18GAAAAFB70/29tGfkLgwcP1j333CNJSkpKsi4ESnIm3CEjkdjR9ymjLCPR/Ny5c5o+fbpeeukldejQQTExMTc1VuSO8+fPKyIiQh4eHmrfvr2CgoKUlpZmTTT39PRUbGysxo4dq4cffljt2rVT586d1bdvX7Vo0ULNmjXT0qVLde7cOUmyJpDbykg0f+211zRu3Dg99dRT2rp1q0wmE7ubAwAAt/LKjUY9PT31/PPP6/nnn9fp06f1+++/6++//1ZMTIwSExPl7++v4OBghYWF6e6771bFihVzIwwAAAAAKJBOnDihhIQEBQQE5HUoAAAAAHIZ/f9bQ0ZSeePGjbVw4UKlp6crPj5egYGBkq4lmk+dOlXnz5+XJL388suaOXOm5syZoxdeeEGS9Pfff2vIkCGaOHGiWrVqJS+vXHmMBwAAcoh+GQAAAFB40P+/tWUkbHp6eqpp06b67bffZLFYNG3aNHXv3l116tTJ6xBRAGQsNBsUFGQtu37X8usTzadMmaKlS5cqKSlJv/76qy5fvqzg4OCbHDHc7fz58zpz5ozMZrOqVasmSfLy8rImmkdHR6tz5876888/lZycLOna98LLy0sXLlzQhQsX1KtXL/Xq1UtPPfWU7rvvPuvfL9sk8rlz52rmzJmSpOjoaLVp00br16/Xfffdd3M/NAAAKNByfZZKxYoVSSYHAAAAAAAAAABAgZUxqezuu++Wj4+Pjh07pt9++00VK1bUpEmTNG3aNLtEc0l6/vnnlZqaqpdfflkmk0l//fWXxo0bpwceeIBkcwAAAAAAAADIIZPJJG9vb7344ov6/PPPdeHCBV25ckXffPONxo0bJ5PJZB3XBXIiIxm4SJEi1rKUlBTD+xmJ5osXL9aZM2cUEhKiTZs2qUKFCjc9Xrjf9X9DEhMTJcmaaH7p0iW1atVKe/bskaenpzw9PdWiRQt5enrq/Pnz+uuvv5SWlqbk5GR98cUXOnv2rIYMGaKHHnrI4W7lNWrUUNu2bfXbb78pNjZWAQEBKlWq1E37rAAAoHBglgoAAAAA3GJeeumlvA4BAAAAwE1C///WEhwcrODgYJ0/f17nz5/XBx98kGmieXJysnx9fTVgwAB5eHhowIAB8vf315w5c1SsWLG8/BgAAMAB+mUAAABA4UH/v2Awm82qXLmyXnrpJU2YMEGpqalavXq1Ro4cqWLFijncPRhwVkZScXp6ut17jhLNg4ODtWnTJoWFheVBtMgN3t7e8vPzk9lsVkREhKRr//ZJSUkaMmSI9uzZo+DgYLVs2VKDBw9WkyZNJEkJCQk6cOCABg0apIMHDyohIUEbNmyQn5+fSpYsqfDwcLtrPfDAAypSpIiGDRumI0eOaMOGDapZs+bN/LgAAKAQYDkuAAAAALjF+Pr6Wl8AAAAACjb6/7nP0USwnAoNDdWdd94pSXrjjTc0fvx4h4nm6enp8vX1ldlsliT1799fc+bM0a+//qp69eq5LR4AAOA+9MsAAACAwoP+f8GQsevwPffcYy3bs2ePJk+eLEkkmuOGONrZPGN369OnT9slmm/dupVE8wImLCxMNWrUUFpamhYsWKBDhw7Jw8NDkZGR2rNnj6RrSeJjx45VkyZNrM+jihYtqrvvvlvffPONunfvrpIlSyotLU0rV67UypUrJcn6/EiSLBaLJKlJkyZ67733tH37dtWpU+fmflgAAFAo3LRk84SEBJ05c0anTp26WZcEAAAAAAAAAAAAHDpw4IAsFos8PT2tE3VuhMVikcViUUhIiKRrE82ioqIk2Seae3p6Sro22TFjwtCzzz5LojkAAAAAAACAAssd47A50apVK/Xr1896vH37dsXFxeVJLCg4MhYz8PPzs5b5+PgoLi5O06dPJ9G8gDObzTKbzQoNDZUkXblyRR988IESExO1fft27d27V5I0ZMgQ6799xrMhLy8vWSwWVa5cWWPGjNFDDz0kLy8vJScna/LkyTp48KD1+yVde96U8fezcePGqlSp0s38qAAAoBDJtWTzo0ePasSIEWrcuLF8fX0VFBSk22+/XVWrVnV4/vHjx7V8+XItX75c69aty62wAAAAAAAAAAAAUMj98MMPuvvuuzVy5EhJ7tnBxmQyyWQyafLkyapRo4YuX74sSXrppZccJppnuH7CEAAAAAAAAAAUVKmpqZJk3d33ZshY7LNt27YqV66cvLy8tHbtWvIVCoHcXtzAtn0PDw8dOHBAkyZN0sKFC0k0L+A8PDzk4eGhl156ST4+PkpPT9eaNWv0888/WzfovPvuu3Xfffc5/JuXkUBesWJFjR8/XmXKlJF0bZPPZcuWSTJ+x9zxHAsAACA7Xu5u8OrVq3rllVc0f/58682Zsx31rl27WuscOHBAtWrVcnd4AAAAAHDL+/vvv5Wamipvb28eRgAAAAAFHP1/91u+fLkeffRRSdd2sImIiFC5cuVksVhueLJOWlqaSpUqpS1btqhmzZrq1KmTZs2aJclxojkAALh10C8DAAAACg/6/+63fPlyTZ48WUuWLFGZMmXcMh7rjIzFPlu2bKl69epp/fr18vf3V926dXP92shbtt8xd3/nMtrz9fWVdG1hg0WLFsnDw0MREREkmhcCFotFdevWVc+ePfXVV1/p6NGj+s9//mPd7dzHx0eSMn02ZDKZZDabVaNGDY0aNUovvfSSzGazdVd0EswBAMDN5tZk8+joaD344IM6ePCgXYJ5xso7malSpYoeffRRLVmyRCaTSV9++aUmTJjgzvAAAAAAoEBYs2aNEhISFBAQwAMJAAAAoICj/+9eK1asUOfOnSVdm9yzceNG/fDDD+rfv79bJu14eXkpLS1NpUuX1pkzZ+Tv7y+JRHMAAAoC+mUAAABA4UH/372uH5d9/fXX9eGHH6po0aI37fpms1k+Pj4aMGCAjh07pu+//161a9e+adfHzXH+/HlFRkbqyy+/VExMjCwWi8LDw9WuXTtVr17dmtibsQDBjcpoJ+M5gIeHh6KiopScnEyi+S1uxYoVunLlih5//PEszzOZTCpWrJi6dOmitWvXKjIyUjt27ND+/fslSceOHdPx48dVqVKlTJ8RZXyPqlWrJh8fHyUlJenixYtKSUmRt7c3CecAAOCmck9PWdcmyXTu3FkHDhywllWsWFGvvvqqZs2a5VQnp1evXtaf16xZ467QAAAAAAAAAAAAUMitWLFCnTp1knRt8ld6erokae7cuTp+/LjbruPl5SWz2UyiOQAAAAAAAIBC7/px2bCwMIWGhrot2ddZGde76667tHnzZtWpU+emXh+5b9u2bXrllVfUvn17TZ06VfPmzdPnn3+u1157Tc8//7w+/fRTScqV717G7tVeXl5KTk5WUFCQtmzZQqL5LWrlypXq1KmTevTooaVLl2Z5bsZmnI888ogGDhxoLU9NTZV0bQGEf/75R56enjKbzVm2ERQUZF2EIzg4WD4+PiSaAwCAm85tO5t/+umn+vXXX60dmuHDh+vtt9+2dp5fe+21bNto06aNihQpoqSkJO3bt0+xsbEKCgpyV4gAAAAAUCC0aNFCKSkp1vstAAAAAAUX/X/3sJ3QGB4erg0bNujChQs6cuSIDh8+rCpVqrhtV5Pr2yDRHACAgoF+GQAAAFB40P93D9tx2b59++rll1+Wr6+vLBbLTU+kLF++/E29Hm6ONWvWqHfv3oqPj1daWpo1sTcjiXfTpk2KiYlRkSJF9OSTT7r9+nXq1NGDDz6ojRs3KjAwUFu3blXt2rXdfh3kviVLluixxx6zHvfs2VNfffWVunfv7vB8k8lkfa40YsQIRUdH67333lNqaqp8fX2VnJysF154QRs2bFDNmjWz/Lt34cIFxcfHS7q26ScAAEBeMFkyetE3qFq1ajp+/LhMJpMGDBigWbNmGd739vZWenq6TCaTdacIR+6++27t2LFDJpNJmzdv1n333eeO8Aq0+Ph4BQYGKi4uTsWLF8/rcAAAAAAAAAAAAPKN6yc01qpVS88884w6dOigF154QZs3b5Z07fnU+vXrrbuRAwAAAAAAAAByznZc9qmnntLLL7+sYsWK5UmiOQqm1atX65FHHpEkFS1aVDVr1lTXrl1VsmRJrVu3Ttu3b9f58+clSd27d9eiRYvcHkN6errWrFmjTz75RBMmTFC9evXcfg3kvrS0ND366KNatWqVfHx8ZDablZaWJm9v7ywTzqVr34GMhYdfeeUVffDBB5IkX19fpaSkqE2bNpo5c6aqV69uTU7PSOMymUw6efKkevfura1bt6py5cr6+uuvdffdd/O3EgCAAuZWyAG+8a0ZJB06dEjHjx+XJAUEBGjChAk5bqtu3brWn//9998bjg0AAAAAAAAAAACFk+2Exr59++rFF19UaGioBgwYYD3v2LFj2rRpkyTJbDbn6Fq2iy1ntfgyAAAAAAAAABRUNzPR3HYcNqfju7j1bNmyRT169JAkValSRf369dPGjRs1atQovfjii/ruu+80ePBg6472ixcv1s6dO3N0Ldvv1fX7PXp6eqpt27ZauHAhiea3MC8vL5UtW1bStX/TjOTx1NRU9erVS0uWLMm0bsa5kjRr1iwNGTJEkpScnCyLxaKNGzfq2Wef1YEDB+ThcS2Fy2QyyWQy6cSJE5oyZYoOHTokSapXr55q1KhhPQcAAOBmckuy+Z9//inpWmfmoYceuqHM+pIlS1p/jomJueHYAAAAAAAAAAAAUPg4mtD4yiuvyM/PT+np6WratKlatmwpk8mkqKgo60ShjIk+rrh+14qFCxcqNjZWnp6eTGwEAAAAAAAAUKg4m2iekax7fdKu9L+kXttyR64fl127dq0SExPl4eHBuGwhcPr0ab377rtKTExUYGCgHn/8cb399tsKDAxUenq6dffoYcOG6cEHH7TWS0tLc/la6enp1ucG27dvV1JSkkwmk13CebFixW74cyFvtWvXTj4+PqpZs6Y+/PBDlShRQtK1hPMnn3xSixcvdqqdyZMna+zYsfL19ZWHh4eSkpK0ZcsW3XPPPRo7dqy+/fZb/fzzz1q6dKkef/xxffPNN7pw4YIqVqyoqVOnGnKqAAAAbia3JJtfuHDB+nPNmjVvqK3rO9lXrly5obYAAAAAAAAAAABQ+GQ1odFsNsvT01Ply5dXs2bNrBPCvv32W61atcrla1ksFuuExkGDBqlnz5567bXXFB8fz8RGAAAAAAAAAIXG9eOyderUUe/evTPd0TzjZ5PJpJiYGMXHxysuLk6pqamG9zNLOr9+XPa1115Tly5dNGnSJF25coVx2QIs4/tw/Phx7dq1SxaLRXXq1NGIESMUEBBgHf/38PCwfpd69eolb29vhYSEqHTp0g7bzez7cv33bODAgerWrZu++uorJScn2yWc49ZXtmxZpaSkaO/evSpbtqwWLlxo3YjTmR3Opf99l9566y3NmTNH999/v3x9fSVJiYmJGj9+vHr27KmOHTvq8ccf1x9//KHo6GhVrVpV69atU7Vq1XL3QwIAAGTByx2NJCcnW3/O6AjlVFxcnPXnG9khHQAAAAAKqqlTpyohIUEBAQEaPHhwXocDAAAAIBfR/3dddjvneHh4WCc2Dhs2TGvWrNHvv/+u5ORk/fbbb2rfvr111xNnZEx6HDt2rGbMmCFJWrNmjZ555hl99tlnPO8CAKCAoF8GAAAAFB70/123dOlSde/eXZIUHBysHj166I033pAk63is7c7m77//vrZv364NGzZYE3rr1q1rTcIMCQmRyWRyOF6b0c7gwYM1c+ZMSdcWFL1y5YrefvttdpkuoDL+3efOnauoqCgVKVJEr7zyigIDA+2+J97e3pKkw4cPKzU1VeXLl5eXl5d27dol6drGiGFhYSpZsqQ8PDyUnp5u/R7aXu/555/Xp59+ar12cnKynnvuuRvOnUH+0qBBA4WHh2vv3r06fvy4BgwYoG+++UY9evRQfHy8dYdzi8Vi/Xtny8PDQ2lpafLy8lKvXr3UoEED7dixQ6NHj1ZSUpJiY2NlsVisG3PWrFlT9evX18SJE1W1atWb+XEBAADsuCXZvFSpUtafo6KibqitI0eOWH8uWbLkDbUFAAAAAAAAAACAwmP37t3WRPOwsDD17dvX4c45GRMbPTw81KxZM/3+++8ym82aMWOGevbsqdq1a7t8bbPZrDJlyiguLk4XLlzQjh07lJiYSLI5AAAAAAAAgAJv37591p/j4uL0559/Wo8zkoBNJpOSk5O1fv16ffHFF1q6dKlhrNZsNisiIkI//vijNmzYoJ49e6p79+7W9xwtEJqx0V3RokV1+PBhrV+/XiNGjCDZvICLiYmx/pyRy5Ix/p/BYrEoLS1Nf/31lyTJx8dH48eP12effSYfHx8lJSXprrvu0p133qnp06fL19fX8BzhemfOnJEkFStWTDt27JCPj4+efPJJks0LmGLFiqlSpUras2ePli1bpueee05t27bVokWL9MQTTyguLs66w7nJZFK3bt0kyW6hAi8vL6Wmpsrb21v16tVTvXr11KZNGx0+fFg//vijrly5IpPJpJCQEHXt2lXly5dXYGBgXn1sAAAAK7ckm1esWNH6886dO3PcTnJysrZs2WI9zslEHgAAAAAo6MqVK6fAwEAejAEAAACFAP1/1zRs2FAdOnTQ33//nWmieQaTySQfHx89//zzmjNnjmJjY3XlyhV99dVXGjdunLy8vBxOKrOV0fbbb7+toKAgjRw5UkFBQVqzZo3Kly+fWx8VAADcZPTLAAAAgMKD/r/rxo0bJx8fH40ePVpms1nLli1T9+7d9c0338jL61rKQlJSkj777DPNnz9ff/zxh6Rr46ulS5dWdHS0AgIClJCQIEn64YcfdPLkSUVHR6t///52ieYZ47KffvqpSpYsqffee09BQUH65ptvDBvpoWBJT09XcnKyLl26JOnad2rz5s1q3ry5TCaTNek34/vx888/a8GCBZKkP//807oIQlJSkqFsz549Wrx4sSpUqGBIHM5oZ82aNerbt6++/PJLBQcH68MPP1RQUNDN/wUg12T8u99xxx1avny5oqOj5e3tLUlq06aNFi5caEg4v36H84zvy6effiqLxaLnnntO3t7e1u+PxWJRhQoVVKFCBbVo0SIvPyYAAECWTBaLxXKjjVy9elUlSpRQcnKyPDw8dOjQIVWrVs1wjre3t9LT062deEc++ugjDRgwQJJUokQJXbx48UZDKxTi4+MVGBiouLg4dscAAAAAAAAAAACF0vUTwFatWqXmzZtnmmieIWM3nLffflsTJkxQamqqwsPDtWnTJgUEBGRZ11E7kjRjxgy1bdtWNWvWdN+HAwAAAAAAAIBbwPjx4zVmzBjrcdeuXbVo0SJ5eHjo/fff15w5c6w7Tfft21d33XWXWrVqpbi4OMXFxWnatGnatm2bdcfyRo0aacSIEerSpYvdta4fEx45cqSefPJJ1alT5yZ8SuS1ESNGaPLkyZKk5s2ba8yYMWrWrJlhPH/Tpk1q3769rly5oiJFiqhEiRJ67LHHFBQUpEOHDunYsWPavn279fx77rlHv/zyi3x8fAxj/mlpadYFE5577jm98soratCgwU38tLiZNm7caE0I/+mnn9S8eXPrs6J169ZZE86lazlSixYtUufOnTVp0iRNnjxZJUuWVJ8+fTRy5Mi8/BgAACAfuhVygN2SbC5JHTp00KpVq2QymdSuXTutWLHC8H52yeb//vuvGjVqpPj4eElSv379NHv2bHeEVuDdCl80AAAAAAAAAACA3Hb9BDBHx5lZv369OnbsqJSUFEnSm2++qfHjx7t07esnNgIAAAAAAABAYfXOO+/orbfesh537dpVo0aN0uuvv65169ZJkubNm6fu3bvb7R5vsVj07rvvav78+Tpy5IgkqXv37po3b57DxUUZly2cVq5cqZdeekmnT5+WJLVq1Urt2rVTz549tW3bNu3evVuTJ0/W1atXVbFiRbVu3VpvvPGGqlatam3j0KFDmjNnjqZOnWote+KJJ7RgwQK7RWivTzhHwWU2m3XkyBE1atRIiYmJ+uyzz/TUU08Zzlm/fr0ef/xxQ8L5Y489pp9//lkRERGSpLffflujRo262eEDAIB87lbIAXZbsvnOnTvVuHFj6/Hzzz+vWbNmydvbW1LWyeabNm1Sjx49dP78eVksFnl5eenQoUOqUqWKO0Ir8G6FLxoAAAAAAAAAAEB+9tJLL1kXQm7ZsqUWLVqk4OBgp3c3BwAAAAAAAIDCJKvFPq9PODeZTKpSpYqOHTsmSfr222/VrVs3u3YyEsfNZrPGjx+v//znP0pNTZUkzZ07V88880wufyLkR5l9z1555RXNnj1bZrPZWlaqVClduHBBnp6eSk9PV3BwsHr16qU33nhDZcuWtZ6b0V5KSopGjhxpTTivVKmSlixZorvuuusmfDLkVw8//LDWr1+vJ598Ul9++aXdYgNr1qzRk08+qdjYWEnX/sZlpGW99NJLmjVrliTxfAkAABjcCjnA2W/l4KQ777xTAwYMsHaS5syZozp16mjq1Kn6448/DOceOXJE27Zt06xZs/TQQw+pRYsWioyMtHamRo0aRaI5AAAAAAAAAAAAcl3G5LIOHTqobNmykqQNGzZo1apVksREIAAAAAAAAAD4f5s3b9bnn38uSZkmmkvSqFGj9Pbbb0u6lnCZkWg+Y8YMa6J5Rt5BRjsZieYeHh4aM2aMmjVrZm3vl19+kdlslpv22UM+l9X3LGNMf9asWXruued02223Wd+7cOGCJOn222+XJJUvX15DhgxR2bJlZbFY5OHhYWjPx8dHzz33nHXTxVOnTum3337Ltc+F/M1isSg9PV0hISGSpP379yslJcWQaJ6enq62bdvq+++/V5EiRQz127RpY000T0tL4/kSAAC45Xhlf4rzZsyYoRMnTmjVqlUymUz6999/NWzYMMM5FotFtWrVsivLWM2nc+fO/8fefYfZVdbrw7/3pEzakEIIUhKaQCZUaQcVpBeVEloEQRClKsUTy+9wDi0qINUDHkURlBJEAwcEIqACUqQFCFJCAgSBAZQkAySZZJJJ2+8fvNmHMQmk7MmezP58rmuurPWstZ5172Hr9Z2Z/V1P6SlmAAAALOquu+7K7Nmz061bt3zhC1+odBwAAKANqf8XVe6VIBZ+sGz33XfPJptsknfeeSfJBw9W3mWXXTJw4MCy3QsAWHWpywAAoHqo/xfvjjvuyNChQ7PhhhumX79+OeCAAz7y/DPPPDPFYjHnnHNOkuRLX/pSDj744NLxxf2et6amprSK8LHHHpsHHnggCxYsyIsvvpiWlpZ07969vC+Kdufj3mc1NTWZP39+OnXqlJ///Oe57bbb8uSTT+bpp59O7969c/TRR+ehhx7KpZdemu985zsZNGjQR/5dYfDgwdlwww0zZsyYJMnEiROTWJW6GhUKhXTq1CkHHHBA/vd//zdTpkzJq6++mvr6+iQpve+SZOzYsenevXtmz55d6oW6//778/vf/z5Dhw5t1aAOALCqKGsFU1NTk9tvvz3/9V//lYsuuqg0vrDQXlhsL3yi2IeL72KxmOHDh7e6DgAAgEVNmDAhTU1Nqaur80dNAADo4NT/i2pubs7777+fW2+9Ne+99146d+6curq6HHbYYenTp0969OixzB8CW7BgQbp27Zpzzz03w4YNS2NjY1588cW8/vrrGThwYGk1HQCgeqnLAACgeqj/F3XnnXdm6NChSZLOnTvn/fffb9V4uSRnnXVWCoVCzj777Oy4446tVqFekoVNmhtuuGFpbN68eZk7d65m8w5uad9nnTp1Kv3e/qCDDspBBx1UOjZv3rycc845KRaLGTBgQJLFP9ggSWmOT37yk6WxHj16fOQ1rDqW9287AwYMSEtLS/7xj3/kmWeeSX19fav34cUXX5zLLrss77//fpKkS5cuaWlpydy5czNs2LDceOONOeyww8r6WgAAVoayPy6npqYmF1xwQQ4//PD86Ec/yq233pq5c+eWGsw/rFgspqamJp///OdzzjnnZPvtty93HAAAAAAAADqIMWPG5Nprr80999yT119/vdWxa665Jl/84hfzjW98IwMHDlymhvOFHzbacMMNs/HGG6exsTHvvvtuzjnnnNx1113p1q1buV8KAAAAAMAq4c4778yBBx6YJBkyZEiOOuqoHHbYYR/baL7QmWeemY033jhf+tKXkiz9itH/+Mc/smDBgiTJBhtskLq6uuV8BawKlvV9tvD3+gvfTwv/fe+99zJlypTU1NRk2rRpSfKxD0aYPn16aY6FDeqsul577bVssMEGqampWa6G8y233DJbbrllnn/++fz9739PkkUazSdNmpQkOf3003PYYYdlv/32y9SpUzNv3rwceeSRKRQKOfTQQ8v7wgAA2ljZm80X2mqrrXLTTTdl1qxZefTRRzN27Ng0NjZm6tSp6dGjR/r3758hQ4Zkt912S58+fdoqBgAAQIdz7LHHLvMqfQAAwKpJ/f9//vjHP+b4449PY2NjZs+eXfqQUPLBCiMvvPBC3n777UycODGXXHJJ1ltvvWW+x6BBg3LyySfnscceS5JMnDgxjz76aHbffXermwNAlVOXAQBA9VD//58PNwAPHjw4X/nKV3LqqaemR48ey/Q704VNl0tzzcJz/vGPf5QagDfaaCP/PTqwFXmfLXxfLPz3rbfeyj//+c8sWLAgY8eOzeGHH55OnTot8r/phQsnvvTSS7nppptSLBaz+eab54gjjmjDV0pbu/3223P88cfne9/7Xr7zne8sV8N5v379ssYaa6RYLOb222/Pf/3Xf6VQKOSSSy5p1Wh+yimn5Mc//nGS5MYbb8yXv/zlTJs2LfPmzcuwYcNy6623ZujQoW3xMgEA2kSbNZsv1L179+yxxx7ZY4892vpWAAAAVaFv376VjgAAAKwk6v8P/OEPf8j++++f5IPVSoYMGZIDDzwwXbt2zT//+c+MHj06kydPzvvvv58///nPueiii3Leeect1wOP99133+y+++65//7789Zbb+W2227L7rvvrtEcAKqcugwAAKqH+v8D/9oA/NWvfjWnnHJKevToUWrUXVoLVwX+uGsWzvvKK6/kggsuSLFYzGabbZavf/3rpeOazjuWcr7Pkg/+97vWWmvlrbfeyuWXX57tttsuw4YNS6FQyPz580vzFQqFvPXWW/nRj36UqVOnpra2Nrvsskvq6urK/hpZOe64444cdNBBSZKf/vSn6dq1a0477bRlajifP39+OnXqlG233Tb33Xdf5s+fnyS57LLLcumll7ZqNL/iiiuSJPPmzcvnP//5/O53v8tRRx2VxsbG1NbWZpNNNmmjVwoA0DZ8KgYAAAAAAIB266GHHiqtJLLxxhtn+PDhefzxx3PeeeflnHPOyc9//vP8+te/ziGHHJLOnTtn+vTp+fOf/5yJEycmSWn186XVv3//7LjjjqX9a6+9Nvfee2/5XhAAAAAAQDv3cQ3Ai2v4XtiUmSz772WT/2skf/vtt3P++eensbExXbt2zec+97kMHDgwSTSadzBt8T5bf/31s/HGG5fOPfvsszNq1KgkHzz0oFAopFAo5NVXX83555+fP//5z5k7d24++clP5jvf+U569uzZFi+VNvbQQw/lkEMOSZJ06dIlb7zxRi655JJSQ/jChvOPs/DBGJ/97GeTJH/7299ywAEH5KKLLlpio3nnzh+sAbr33nvnV7/6VQYNGpQxY8ZkyJAh5X2RAABtrM1XNq9Ws2bNytixY/Pyyy9n6tSpaW5uzmqrrZZ+/fplyy23zGabbWYFDAAAAAAAgI/w8ssv5+yzz86MGTMyYMCAfPnLXy592Gvu3Lnp1KlTampqstdee6Vr16555ZVXMnbs2EycODFXXXVVtttuu2X6e8zCD69973vfy913351nnnkmCxYsyJgxY7Lnnnu24SsFAAAAAGgf7rjjjgwdOjRJUl9fn6985SuLbQD+15WCFzZpJv+3gvnSria88LyGhoZcfPHF+dOf/pR58+Zliy22yPe+9z2rTXdAbfE+W7gq9RlnnJHXX389r732WiZOnJgjjzwyTz75ZD71qU+lrq4ukydPziWXXJJ//vOfmT59etZcc83ccsstWW+99VbeN4Cyee2113LRRRelWCwm+b/3xVtvvZVLLrkkSZZ5hfOBAwemW7dumTNnTh599NG8//77SVo3ms+fP7/UaL7Qfvvtl912281DCwCAVdJKazZvamrKtGnTsmDBggwaNGhl3TbFYjETJ07MmDFj8uSTT2bMmDF55plnMnv27EXOK4e77rorP/vZz/LHP/4x8+bNW+J5q622Wo444oicdtppnlgEAAAsk9dff730VNT111+/0nEAAIA2VK31/8IPkt1zzz158cUXkyQ77rhjhg8fnp49e6ZYLKZLly6tzt1ll11y+OGHZ+zYsSkUChk/fnyam5vTo0ePpb5voVBIsVhM9+7ds/fee2fcuHGZNWtWrrrqqgwfPjzdunVrk9cLALR/1VqXAQBANarm+v9///d/c9hhhyVJBg0alOOOOy7f/OY307Vr19LvYhf+u7Bh86677sorr7yS++67Lz169EifPn3yuc99Lp/97Gc/snn3w02fNTU1efHFF3P22WfnoYceSmNjYwYMGJBRo0ZpAO6A2up9trAR/VOf+lS+/vWv5xe/+EXefPPNJMmll15amn/+/PmlVa433HDDjB49OptuuunK/jawgorFYubNm5e77rorY8aMyYIFC7LmmmvmyCOPzJ///Oc8//zzy91wvvXWW2fo0KH57W9/u8RG8w8/+ODDNJoDAKuqQrFcXdb/4tVXX81VV12Vv/zlL3n22WdLjdeFQmGxTdivvfZann/++SRJbW1t9tlnn+W+94wZM3LBBRfkySefzJNPPpmpU6d+7DUr+m2YNGlSjjvuuIwePXqZruvcuXPOOOOMnHPOOUssNj/O9OnT07t370ybNi2rrbbacs0BAACsOi677LI0NTWlrq4uw4cPr3QcAACgDVVz/T9lypR87nOfy0svvZS11147jz/+eNZdd93Ffgho4YfO3njjjey00055++2306tXrzzxxBOpr69frvu/8sor2XTTTdOjR4889thj2WKLLcrxsgCAVVQ112UAAFBtqrX+/+c//5l99tknL7zwQmpra7P22mvnRz/6UakpeOHn7QuFQubOnZunn346V199dX71q18tMldtbW369OmTn/70p9lzzz0/8jPuL730UsaOHZvTTz89jY2NSZKNN944t99+ewYPHtwGr5RKWlnvs8mTJ+fWW2/NFVdckQkTJrRqYC8Wi1lvvfWy7bbb5qKLLsqGG264cl48ZbPwv+Vrr72WL37xi5kwYULq6upy7rnn5qijjsrNN9+cK6+8MuPGjUuSrLvuuvnOd76T0047LUk+suF84bH3338/J554Ym655ZZ885vfzE9+8pMkH91oDgCwJKtCD3DZVzafNWtWTj311Fx33XWlpz0tbSP3IYccUrpm3Lhxy/3DYWNjY84///zlunZ5TJo0KbvsskteeumlxR7v1q1bevTokenTpy/SaD9v3rz84Ac/yOuvv55rr732Y5+QBAAAAAAAUA3OP//8vPTSS+nRo0eOOeaYJTaaJx986CxJ1lxzzfTr1y9vv/12kmT27NnLde8FCxZk4403zvnnn58DDjggQ4YMWf4XAgAAAACwCujTp0/OPPPMXHbZZRkzZkwaGhrys5/9LF26dMnQoUNLv4edPXt2Ro4cmeuuuy6PPPJI6fouXbpk7ty5KRQKaWlpyaRJk3LkkUfmP//zP/PVr341AwcObHW/BQsW5Morr8x//ud/pqWlJXPmzMlqq62WT33qU7nmmms0AHdQK+t9NmDAgBx77LE54IADcu655+aNN97I2LFjs8EGG2TzzTfP0UcfnS233DL9+vWryPeBFbPwoQEnn3xyJkyYkC5dumTrrbfO7rvvnjXWWCPHHHNMCoVCfvazn2XcuHHLtML5wrG+ffvmqquuyr777puvfe1rSTSaAwAdW1mbzd99993suuuuefHFFxdpMF9YzC3JBhtskIMOOii33HJLCoVCbrjhhpx33nnljNdmvvKVryzSaL7OOuvk//2//5cDDjgg6623XpIPfiB+7rnncsMNN+R//ud/MmfOnNL5N9xwQ7beeuuqevodAACwfD796U+npaUltbW1lY4CAAC0sWqt/+fPn59NNtkknTp1SnNzc/bee+8k+ciH9i5YsCDdunXLJptskueffz4zZszIG2+8kU996lPLfP+F9/n2t7+dLl26LN+LAAA6lGqtywAAoBpVa/3fvXv3HHDAAencuXMuuOCCPP300/nrX/9aasg84IADMn/+/Fx55ZW59tpr8/zzzyf54Pu15ZZb5pOf/GSam5vzwgsvZPTo0Zk1a1ZaWlpy/vnnp2vXrvnmN7+ZXr16le5XU1OTz3/+8xk5cmSeeOKJfOpTn8ree++dU045Jeuss06lvg20sZX5PuvatWvWXnvtXHXVVUmS9957L71799Ys3EHMnj072223Xe6///7MnTs3w4cPz1ZbbZVisZiePXvm6KOPTpLlajhfqE+fPqVG83nz5qVz57Kv9wkA0G6UrdKZP39+hg4dmnHjxpWeJjVw4MAcdNBB2XjjjXP66ad/7ArnRx11VG655ZYkyd133122ZvOePXtmm222yfbbb5/tt98+EydOzFlnnVWWue++++78+c9/bjW2/fbb55577lnkKVc1NTXZeuuts/XWW+eII47InnvumWnTppWOn3vuufna176WPn36lCUbAADQMX3605+udAQAAGAlqdb6v1OnTjnyyCMzefLkTJgwIZ/5zGc+9pqFHwZa+BDgJK0e/Ls8NJoDAAtVa10GAADVqJrr/27duuULX/hCkpQagR999NEkSbFYzJprrpmbb7651AB8xRVX5Itf/GI22GCD0hzz5s3L2LFjM2zYsDQ0NKSlpSUjRozIZpttlv322y/FYrHUb7Dhhhtm5MiR+fnPf54vfelLqa+vT8+ePVfyq2ZlWxnvs4VNxB9+v/Xp06e0/eFxVk3du3fPd77zncydOzd9+/bNgQceWDpWzobzhTSaAwAdXaH4cR3gS+mqq67KSSedVCq4v/vd7+b73/9+unbtmuSDD+PMnz8/hUIh8+fPX+wcLS0t6du3b2bPnp2ampo0NjYuV+P15MmTc84555Say4cMGdLq6VPXXnttjj322FbXLO+34eijj84NN9xQ2q+trc3LL7+cQYMGfey1N954Y4466qhWYyNHjsyRRx65TBmmT5+e3r17Z9q0aVlttdWW6VoAAAAAAID2avr06Xn55Zez3XbbLfU13/ve90ofFLr11lszdOjQNkoHAAAAANAxzZ49O3fddVepEbhTp07ZcccdU1NTk4cffjhJMmrUqBx66KGla+bOnZsuXbqUGjdffPHF7LXXXvnnP/+ZJNlggw3y4IMPZt11163Ia6L98T6jHJqbm1MoFNK9e/dWDxFYuD1z5sxcf/31pYbzJFl33XXzne98J6eddlqSLHXDOQDA8loVeoDLVg1deOGFpe1vfOMb+dGPflRqNF9atbW12XLLLZN8UNgtLOSW1YABA3LllVfma1/7WrbYYotWjebltvAJWgsdcMABS9VoniRHHHFE1lhjjVZjDz30UNmyAQAAAAAArMpWW221UqP50j44ePXVVy9tv//++4s9Z+Fc8+bNS/LBh4gAAAAAAPjAwpWnzzjjjGy77baZP39+nnjiiVID8K9+9atWDcDJB4vTJSmtFDxkyJDceOONqa2tTZJMnTo1r7zyysp9IbRr3meUQ48ePdK9e/ckabVafaFQaLXC+Te+8Y1sttlmSVJa4fyKK65I8n/vpw8r07qeAACrjLI0m7/00kt57bXXkiR1dXU577zzlnuuzTffvLQ9ceLEFc7W1t55551W+zvssMNSX1tTU5Ptt9++1djCJ2oBAAAAAADwfz78AaGP0rt379L2jBkzFjm+cCWLt956K2eddVZeeOGFxX6ICAAAAACgmn24EXibbbYpPbzzlFNOybBhwz7y2oW/c91mm22y2267Jfng4aD3339/m+dm1eJ9Rlta3obzBQsWpFAopKGhYYkPNgYA6Gg6l2OSp556KskHhdgee+yxQsu4L81qE+3J/PnzW+1/+ANMS6NPnz6t9ufOnbuikQAAgA7uyiuvzIwZM9KrV6+cfPLJlY4DAAC0IfX/sps9e3Zpu2vXrq2OLWw0/8c//pErrrgiP/vZz3LhhRfmb3/7W7bccsuVHRUAWIWoywAAoHqo///PwkbgQqGQ8847L88880z23nvv9OjR42OvrampyWqrrZZNN90099xzT5J46CeL5X1GW/rXhvMk+dnPfpZx48aVGs6T5LTTTktNTU3mzp2bLl26ZNy4cRk6dGgGDx6cX/7yl/nEJz5RyZcBANDmytJsPmXKlNL2JptsskJzffgHgubm5hWaa2UYOHBgXnnlldL+e++9t0zXv/vuu63211577bLkAgAAOq5Zs2alubk5nTp1qnQUAACgjan/l12XLl1K2wsf8lssFpOk1Gh+6aWXZtSoUWlubk6hUEhtbW1FsgIAqw51GQAAVA/1f2vdunXL5z//+cyePTsTJkzIfvvtt1TXLXz458LfzyZJ//792yomqzjvM9rS0jScF4vFnH766enSpUuee+65nHDCCXnrrbfy6quv5tRTT83vfve71NTUVPiVAAC0nbI0m7e0tJS2V/TDONOmTSttr8gK6SvLLrvs0qrZ/NFHH13qa+fNm5cnnnii1dhnPvOZsmUDAAA6pj59+qRz587p1atXpaMAAABtTP2/7Pr165eamposWLCg9JDgYrGYmpqaVo3mb7/9dvr165e//vWv2XTTTSucGgBo79RlAABQPdT/i+rWrVsOPvjgzJs3L0kyf/78j23GX7BgQTp16pQpU6aUGj01AfNRvM9oSx/XcH7ppZemrq4uu+yyS0444YQ888wzmTt3blZfffWcffbZGs0BgA6vLM3ma6yxRml78uTJKzTXhxu3V1999RWaa2U48cQTc/XVV5f277rrrrz00ktL9aGkq6++OlOnTi3tr7baajnssMPaIiYAANCBfO1rX6t0BAAAYCVR/y+7YrGYBQsWtBr7qEbzwYMHVygpALAqUZcBAED1UP8vXm1tbWlhuo9rAC4Wi+nUqVOee+653HbbbSkWi/nsZz/rs/J8LO8z2tLHNZz/13/9V7p27Zp33nknc+fOTb9+/fLQQw+lvr6+wskBANpeWR6tM3DgwNL2008/vdzztLS05OGHHy7tDxkyZIVyrQzbbbddvvGNb5T2582bl4MOOihvvfXWR1537733Zvjw4a3GLrjgglViNXcAAAAAAID2plgsJknmzp27yNibb765SKP5ww8/rNEcAAAAAKDMisViCoVC3njjjZx11lmZPXt2+vbtmy9+8Yvp3Llz6fe2sCK8z1heH244/8pXvpKTTjopW265ZZJk0qRJmTRpUqnR/OGHH9ZoDgBUjbI0m++0006pra1NsVjM008/nVdffXW55vn1r3+d6dOnJ0n69u2brbbaqhzx2tzll1+eL33pS6X98ePHZ8stt8zZZ5+dJ598MtOnT8+8efMyZcqU/OlPf8pXvvKV7LPPPpk1a1bpmm9961utmtYBAAAAAABYeoVCIUnSu3fv1NT835/AJk2alMsuu2yRRnMfDgIAAAAAKK+FDcBvvfVWLrnkkjz++ONJks022yxHH310OnfuXPpdLiwv7zNWVKFQyIIFC9KrV69885vfzP7775/u3buna9eumTNnTvr27etvSQBA1SlLs3n37t2z5557JvmgcP/Wt761zHNMnDgxZ5xxRgqFQgqFQg477LByRFspOnfunN/+9re55pprSqu8v//++/nBD36QHXbYIb17906XLl0yYMCA7LPPPhk5cmQWLFiQJFlnnXVyww035Mc//nElXwIAAAAAAECHUFtbW/oQ2XPPPZfLLrsst9xyS6nR/K9//asPBwEAAAAAlMnCFaQXNgC//PLLOfPMM3PLLbdkypQpWXfddfOrX/0qa6+9doWTsirzPqOtTJw4MXfffXfmzZtXajT3tyQAoBoVigur7hX09NNPZ4cddijtH3/88fnJT36SLl26JEm6dOmS+fPnp1AoZP78+a2uffDBB3PEEUdk0qRJKRaL6dy5c1566aVssMEG5Yi2iGuvvTbHHntsq7EyfRsyceLEfOtb38of/vCHjzyvc+fOGT58eM4999x07959me7R0tKSlpaW0v706dMzcODATJs2Lautttpy5QYAAFYdDzzwQFpaWlJbW5tdd9210nEAAIA2pP5fdnfccUcOPvjgJEmfPn3SqVOnTJkyJauttlquueaaNvv709Lo379/Bg0aVLH7AwDLT10GAADVQ/2/fCZMmJAHHnggP/rRj/LOO+9kzpw5WXPNNfPTn/4066+/fkWz+d1sx9Fe32feY6uWBQsWpKamJuPGjcuxxx6bZ599NnPnzk3fvn0zatSo9O3bt9IRF8v7DABWXdOnT0/v3r3bdQ9w53JNtO222+Yb3/hGfvrTn6ZQKOSXv/xl7r///px00knZeeedW537yiuvZMqUKXn66afz+9//Pg888ECp2btQKOTMM8+s6Ad9lsc///nPDB8+PKNGjSqtWv5R5s2bl4suuii33nprzjrrrBx99NFLfa8LLrggI0aMWJG4AADAKmzs2LFpampKXV2dP2oCAEAHp/5fdk1NTaUHH7/77rul8WnTpuXQQw+tVKwkSY/u3TN+wgQfBAKAVZC6DAAAqof6f9l9//vfz4gRIxb5HP0777yTQw45pEKp/o/fzXYM7fl95j22aqmpqckLL7yQ4447Ls8991zmzp2bfv365Xe/+10O2H//NM+aVemIi+V9BgC0pbI1myfJ5Zdfntdffz1/+MMfUigUMnHixHz3u99tdU6xWMzgwYMXGSsUCikWixk6dGjOPvvscsZqc0888US++MUvtvrAUpKsv/762XPPPbPRRhulZ8+emTp1ap577rnce++9mTp1apIPVkI/5phjcuutt+a3v/1tunXr9rH3O+OMMzJ8+PDS/sKVzQEAAAAAAKpd6QHH///+arW1ueaQQ7JBv36VC5Vk/OTJOWrUqDQ2NvoQEAAAAADQYcyYMSN///vfs2DBghSSrNe3b7b6xCdy/A47ZK26ukrH87vZDqI9v8+8x1Y9c+fOzY9+9KOMGTMmSdKvX788/PDDmTVrVppnzcrIYcNSP2BAhVO25n0GALS1sjab19TU5Pbbb89//dd/5aKLLiqNL2wmLxQKpf0kpf2FY8OHD2913arg73//e/bdd99S83jyQaH505/+NMOGDUtNTc0i18yYMSMXX3xxzjvvvNLKGrfffnsOO+yw3HHHHa2+L4tTW1ub2trasr4OAABg1XH44Ydn/vz56dSpU6WjAAAAbUz9v+zWWWed0naPrl3z2De+0e4+EAQArHrUZQAAUD3U/8umV69eOfbYY3Pddddlp/XXz3d23jmf22CD9OnevdLR6EC8zyinLl265Nxzz83DDz+c9957Lw8//HDq6+szduzYJEn9gAHZ5kN/bwIAqAZlbTZPPmg4v+CCC3L44YfnRz/6UW699dbMnTu31GD+YcViMTU1Nfn85z+fc845J9tvv32547S5E088sVWjed++ffPII48ssnr7h/Xq1SsjRozI4MGD8+Uvf7k0Pnr06Pzyl7/MCSec0JaRAQCAVdzaa69d6QgAAMBKov5fdr17906SHLrFFvn+nntmsEZzAKAM1GUAAFA91P/Lru7/X1n64s9/Pv9mxV3aiPcZ5fTJT34yf/nLX1IoFLLBBhtUOg4AQMWVvdl8oa222io33XRTZs2alUcffTRjx45NY2Njpk6dmh49eqR///4ZMmRIdtttt/Tp06etYrSpZ555Jvfee2+rsYsuuugjG80/7Igjjsjo0aPzm9/8pjR2/vnn5+tf/7on4QEAAAAAAKyA7+y8s0ZzAAAAAICVqIvPwLMSeJ9RLhtuuGGlIwAAtBtt1my+UPfu3bPHHntkjz32aOtbrXSjR49utV9XV5djjjlmmeY49dRTWzWbv/HGGxk7duwquco7AAAAAABAe9G5pqbSEQAAAAAAAAAAoN1r82bzjuz5559vtb/DDjukS5cuyzTH9ttvn65du2bOnDmlsWeeeUazOQAAsESTJk3KggULUlNTkzXXXLPScQAAgDak/gcAaB/UZQAAUD3U/wAAAFQbzeYr4P3332+1P2DAgGWeo1OnTll99dXzz3/+szT27rvvrnA2AACg47rxxhvT1NSUurq6DB8+vNJxAACANqT+BwBoH9RlAABQPdT/AAAAVJuV1mw+Y8aMvP/++5kxY0Z69eqVvn37plevXivr9m3iX/PPmjVrueZpbm5utd+jR4/lzgQAAAAAAAAAAAAAAAAAALA02qzZfO7cubnlllty66235oknnsjbb7+9yDnrrLNO/u3f/i0HH3xwDj300HTp0qWt4rSJNdZYo9X+K6+8ssxzTJo0KdOmTWs11r9//xXKBQAAdGxbbbVVZs+enW7dulU6CgAA0MbU/wAA7YO6DAAAqof6HwAAgGrTJs3m1113Xf7f//t/mTJlSpKkWCwu9ry33norb7/9dm699dZ861vfysUXX5yjjz66LSK1iW222abV/rhx4/Lyyy9nk002Weo5brvttkXGtt566xWNBgAAdGB77LFHpSMAAAArifofAKB9UJcBAED1UP8DAABQbWrKOdm8efNy6KGH5mtf+1omT55cajIvFAqLPX/heLFYzJQpU3LsscfmsMMOy7x588oZq83ss88+i4z9v//3/5b6+vfeey/nnXdeq7F11103m2222QpnAwAAAAAAAAAAAAAAAAAA+ChlXdn80EMPzR133JHkg0byYrGYYrGY+vr6bL311llzzTXTs2fPzJw5M5MmTcqzzz6bF198sdX5t956aw477LDFrvjd3mywwQbZf//9c+edd5bGfv/73+f000/PpZdems6dl/ztfeedd3LwwQfnrbfeajV+6qmntlleAAAAAAAAAAAAAAAAAACAhcrWbH711VfnjjvuKK1WXlNTk5NPPjmnn356NtpooyVe9+qrr+byyy/Pz3/+88yfPz/FYjF33HFHrrnmmnz9619f7jxPPfVUnnrqqcUee+yxxxYZ+/nPf77EuY488sjU1dUt9tiPfvSj3HvvvZk1a1Zp7IorrsgDDzyQ4cOHZ++9985aa62V5IMV3F988cXcdtttufzyy9PY2Nhqro022iinnXbax742AAAAAAAAAABo7xoaGhb5fEx70L9//wwaNKjSMQAAAAAAANqFsjWbjxgxorQ6ee/evXP77bfnc5/73Mdet9FGG+WKK67IsGHDsv/++2f69OkpFosZMWLECjWbjx49OiNGjFjq808++eQlHtt3332X2Gw+ZMiQ3HTTTTnkkEMyf/780vhzzz2Xr371q0mSbt26pWfPnpk2bVrmzZu32HnWWGON3HPPPenWrdtSZwYAAKrTddddl5kzZ6Znz5455phjKh0HAABoQ+p/AID2QV227BoaGlI/eHCaP7SAQ3vRo3v3jJ8wQcM5AACLpf4HAACg2pSl2fzxxx/P22+/nUKhkEKhkGuuuWapGs0/bKeddso111yTQw89NEny9ttv57HHHsunP/3pckRsUwceeGD+8pe/5Oijj87rr7++yPHZs2dn9uzZS7x+l112ybXXXpv111+/7UICAAAdxrvvvpumpqaP/DkDAADoGNT/AADtg7ps2TU2NqZ51qyMHDYs9QMGVDpOyfjJk3PUqFFpbGzUbA4AwGKp/wEAAKg2ZWk2f/HFF0vb9fX1Ofjgg5drnoMPPjhDhgwpzffiiy+uEs3mSbLzzjtn3LhxueGGG/LLX/4yY8eOTbFYXOL5Xbt2ze67756TTz45++23X2pqalZiWgAAYFXWtWvX0hcAANCxqf8BANoHddnyqx8wINuss06lYwAAwFJT/wMAAFBtytJsPmXKlNL2brvttkJz7bbbbqVm88bGxuWe59xzz8255567QlmWVY8ePXLiiSfmxBNPzLRp0/Lkk0/mjTfeyNSpUzNr1qzU1dWlb9++2WSTTfKpT30qtbW1KzUfAADQMZxyyimVjgAAAKwk6n8AgPZBXQYAANVD/Q8AAEC1KUuz+eqrr77Y7eXRr1+/xW6vanr37p0999yz0jEAAAAAAAAAAAAAAAAAAAAWq6YckwwcOLC0/c4776zQXJMmTSptDxo0aIXmAgAAAAAAAAAAAAAAAAAAYPHK0my+yy67pHfv3kmSP//5zys018Lr6+rqsssuu6xwNgAAAAAAAAAAAAAAAAAAABZVlmbzbt265ZhjjkmxWMzrr7+eq666arnm+eUvf5nXXnsthUIhRx99dLp161aOeAAAAB3KmDFj8vDDD2fMmDGVjgIAALQx9T8AQPugLgMAgOqh/gcAAKDadC7XRBdccEHuu+++jBs3Lqeffnr69euXQw89dKmvv/XWW3PaaaclSerr63PhhReWKxoAAECH8te//jVNTU2pq6vLDjvsUOk4AABAG1L/AwC0D+oyAACoHup/AAAAqk1ZVjZPku7du+eee+7Jpz/96bS0tORLX/pSDj300Dz44IMfed1DDz2UQw89NIcddlhaWlrymc98Jn/84x/TvXv3ckUDAAAAAAAAAAAAAAAAAADgX5RtZfOvfe1rSZINN9wwY8eOTUtLS2677bbcdtttqauryxZbbJE111wzPXv2zMyZMzN58uQ899xzaWpqSpIUi8V069YtG264Yc4666yPvV+hUMg111xTrvgAAACrjAMPPDDz5s1L585l+5EOAABop9T/AADtg7oMAACqh/ofAACAalO2n4CvvfbaFAqF0n6hUEixWEySTJ8+PY8++ugi1yw8vvD8lpaW3HjjjR97r2KxqNkcAACoWhtttFGlIwAAACuJ+h8AoH1QlwEAQPVQ/wMAAFBtyv64tYWN4ElaNZ8vy/GPsrhrAAAAAAAAAAAAAAAAAAAAWDZlazYfNGhQu2wELxaLmThxYsaMGZMnn3wyY8aMyTPPPJPZs2cvct7yKsfr/stf/pJdd911hecBAAAAAAAAAAAAAAAAAABYGmVrNn/99dfLNdUKmzFjRi644II8+eSTefLJJzN16tRKRwIAACibpqamFIvFFAqF1NXVVToOAADQhtT/AADtg7oMAACqh/ofAACAalO2ZvP2pLGxMeeff36lYwAAALSJX/7yl2lqakpdXV2GDx9e6TgAAEAbUv8DALQP6jIAAKge6n8AAACqTYdsNq+0K6+8cpmv2WSTTdogCQAAAAAAAAAAAAAAAAAAwOJVRbN5z549s80222T77bfP9ttvn4kTJ+ass85qs/uddNJJbTY3AADAxhtvnNmzZ6dbt26VjgIAALQx9T8AQPugLgMAgOqh/gcAAKDadMhm8x49euSkk04qNZcPGTIknTp1Kh2/9tprKxcOAABgBe2///6VjgAAAKwk6n8AgPZBXQYAANVD/Q8AAEC1qViz+euvv57rrrsuzz77bObMmZP1118/Bx98cHbfffcVnnvAgAG58sory5ASAAAAAAAAAAAAAAAAAACgYypbs/lf/vKX3HzzzUmStdZaK2edddYSz7322mtz0kknZe7cua3Gr7zyygwdOjQ33nhjunXrVq5oAAAAAAAAAAAAAAAAAAAA/Iuack106aWX5uc//3l+8YtffOR5Dz30UI477rjMmTMnxWKx1bFisZjf//73OeKII8oVCwAAAAAAAAAAAAAAAAAAgMUoy8rmCxYsyAMPPFDa//KXv7zEc7/97W9nwYIFKRQKpWbzNdZYI1OmTCmN3XHHHbntttty0EEHlSMeAABAh3LzzTdn5syZ6dmzZw477LBKxwEAANqQ+h8AoH1QlwEAQPVQ/wMAAFBtyrKy+bhx49Lc3JxCoZD1118/G2200WLPe+KJJ/L000+nUCgkSb72ta9l2rRpeeeddzJu3LgMHjy4dOyyyy4rRzQAAIAO580338wbb7yRN998s9JRAACANqb+BwBoH9RlAABQPdT/AAAAVJuyrGw+ceLE0vbWW2+9xPNuvvnm0vaQIUNy9dVXl/YHDx6c3/72t9l6661TLBbz2GOPZcqUKVljjTXKEXGle+mllzJx4sRMmTIlXbp0yeqrr5611147m2++eWpqytLjDwAAAAAAAAAAAAAAAAAAsNzK0mz+9ttvl7Y32GCDJZ53//33l7aPO+64RY5vscUW2WGHHfLEE0+kWCxm7Nix2WeffcoRcaXq379/3n333cUeW2211bLzzjvnpJNOyhe/+MXSSu4AAABL67TTTqt0BAAAYCVR/wMAtA/qMgAAqB7qfwAAAKpNWZbYnjlzZmm7rq5usedMnz49zz33XGl///33X+x522yzTWn7tddeK0e8lW5JjebJB9+HP/zhD9l///2z9dZb59lnn12JyQAAgI6gc+fOpS8AAKBjU/8DALQP6jIAAKge6n8AAACqTVmazRcsWFDanj9//mLPeeKJJ7JgwYIUCoWss8462XDDDRd73hprrFHanjZtWjnitVvPPfdcdtxxx9x4443LdF1LS0umT5/e6gsAAAAAAAAAAAAAAAAAAGBZlKXZ/MOrmU+ePHmx5zz88MOl7c9+9rNLnOvDzerFYrEM6VaO2tra7Lvvvvnxj3+cBx54IP/4xz/S3Nyc2bNn5+23384999yTb3/72+nTp0+r62bPnp2vfvWr+eMf/7jU97rgggvSu3fv0tfAgQPL/GoAAAAAAAAAAAAAAAAAAICOrnM5Jvlws/PYsWMXe84f/vCH0vZnPvOZJc71/vvvl7Z79epVhnRt75JLLsmxxx6bfv36Lfb42muvnbXXXjv77LNPzjnnnJxyyim5/vrrS8fnzZuXww8/PK+++uoS5/iwM844I8OHDy/tT58+XcM5AABUkeeffz5z585Nly5dssUWW1Q6DgAA0IbU/wAA7YO6DAAAqof6HwAAgGpTlmbzbbbZJskHK5E//fTTef7551v9YD127Ng888wzpf3ddtttiXO9/PLLpe111lmnHPHa3Le//e2lPreuri7XXXdd1lhjjVx66aWl8alTp+b888/PJZdc8rFz1NbWpra2drmyAgAAq74///nPaWpqSl1dnT9qAgBAB6f+BwBoH9RlAABQPdT/AAAAVJuackwycODAbLvttikUCikWizn00EPz2GOPZc6cOXniiSdy+OGHl87dZJNNsvnmmy9xrg+vjL7xxhuXI167dPHFF2e77bZrNfbLX/4y8+bNq1AiAAAAAAAAAAAAAAAAAACgmpRlZfMk+e53v5vDDz88hUIhr7zySnbaaafSsWKxmCQpFAr51re+tcQ5Hn/88bz33ntJkp49e2bIkCHlitfuFAqFnHXWWTnwwANLY9OnT89jjz2WnXfeuYLJAACA9m6vvfbK3Llz06VLl0pHAQAA2pj6HwCgfVCXAQBA9VD/AwAAUG3K1mw+bNiw3HnnnbnxxhtLK5wvtHD/M5/5TI4//vglzjFq1KjS+TvuuGNqasqy8Hq7tddee6Vbt26ZPXt2aWzMmDGazQEAgI+0xRZbVDoCAACwkqj/AQDaB3UZAABUD/U/AAAA1aas3dzXXnttzjrrrPTo0WORY0cccUT+8Ic/LLGBfObMmbn22mtL+1/84hfLGa1d6t69e9Zff/1WY5MnT65MGAAAAAAAAAAAAAAAAAAAoKqUbWXzJOnUqVNGjBiRM844I4899lgmTZqUXr16ZbvttssnPvGJj7z2zTffzOmnn17aHzZsWDmjtVv9+vVrtf/+++9XKAkAAAAAAAAAAAAAAAAAAFBNytpsvlC3bt2y2267LdM1gwcPzjnnnNMWcdq1qVOnttrv3bt3ZYIAAACrjHnz5pW2O3dukx/rAACAdkL9DwDQPqjLAACgeqj/AQAAqDZ++q2guXPn5o033mg1NmDAgAqlAQAAVhVXXHFFmpqaUldXl+HDh1c6DgAA0IbU/wAA7YO6DAAAqof6HwAAgGqj2byCHnzwwcycObPV2JZbblmhNAAAAAAAAAAAAMCHNTQ0pLGxsdIxFqt///4ZNGhQpWMAAAAAAKs4zeYVdN5557Xa7969e3bZZZcKpQEAAFYVAwcOzMyZM9OzZ89KRwEAANqY+h8AoH1QlwFUp4aGhtQPHpzmWbMqHWWxenTvnvETJmg4Bygz9T8AAADVRrP5CigWiykUCst17YUXXpgHHnig1diXvvSldOvWrQzJAACAjuywww6rdAQAAGAlUf8DALQP6jKA6tTY2JjmWbMyctiw1A8YUOk4rYyfPDlHjRqVxsZGzeYAZab+BwAAoNpoNl8BI0eOzF133ZX/+I//yFZbbbVU18ybNy9nnXVWLrzwwlbj3bp1y/e///22iAkAAAAAAAAAAAAsp/oBA7LNOutUOgYAAAAAQJvosM3mTz31VJ566qnFHnvssccWGfv5z3++xLmOPPLI1NXVLTI+f/78/Pa3v81vf/vbbL755jnkkEOy4447ZquttsonPvGJ0qrn8+fPz7hx4/LnP/85//M//5PXX399kbmuvPLKDBw4cClfHQAAAAAAAAAAAAAAAAAAwIrpsM3mo0ePzogRI5b6/JNPPnmJx/bdd9/FNpt/2AsvvJAXXnihtF9TU5O6uroUCoVMmzYtxWJxsdfV1NTk4osvzle/+tWlzgoAAAAAAAAAAAAAAAAAALCiOmyzeaUtWLAg06ZN+8hzNthgg1x33XXZeeedV1IqAACgI7jzzjsze/bsdOvWLfvvv3+l4wAAAG1I/Q8A0D6oywAAoHqo/wEAAKg2ms1XwD777JPLLrssDzzwQJ544olMmjTpY6/p1q1bPvvZz+bEE0/MQQcdlM6d/ScAAACWzSuvvJKmpqbU1dVVOgoAANDG1P8AAO2DugwAAKqH+h8AAIBq02E7nc8999yce+65bXqPtdZaK//+7/+ef//3f0+STJo0KS+99FLefPPNNDY2ZubMmUmSPn36pG/fvvnkJz+ZrbfeOl26dGnTXAAAAAAAAAAAAAAAAAAAAB+nwzabV8Kaa66ZNddcs9IxAACADu74449PsVhMoVCodBQAAKCNqf8BANoHdRkAAFQP9T8AAADVRrM5AADAKqaurq7SEQAAgJVE/Q8A0D6oywAAoHqo/wEAAKg2NZUOAAAAAAAAAAAAAAAAAAAAwMqn2RwAAAAAAAAAAAAAAAAAAKAKda50AAAAAJbNq6++mnnz5qVz587ZaKONKh0HAABoQ+p/AID2QV0GAADVQ/0PAABAtdFsDgAAsIq5/fbb09TUlLq6ugwfPrzScQAAgDak/gcAaB/UZQAAUD3U/wAAAFSbNms2f/DBB/PYY49l/PjxmTp1ambMmJFisbjU1xcKhdx3331tFa/NLFiwIH//+98zbty4vP3225k2bVq6dOmSfv36ZeDAgdlhhx3Su3fvSscEAAAAAAAAAAAAAAAAAACqXNmbza+//vqcc845aWhoWO45isViCoVCWfIUi8VMnDgxY8aMyZNPPpkxY8bkmWeeyezZsxc5b3m98cYb+f3vf5/77rsvDz74YKZPn77Ec2tqarLddtvlG9/4Rg4//PDU1tYu930BAIDqtNNOO6WlpcXPEwAAUAXU/wAA7YO6DAAAqof6HwAAgGpT1mbzk046Kb/85S9LjdsLG8ZXpJF7ecyYMSMXXHBBnnzyyTz55JOZOnVqm9xnwoQJOfbYY/P4448v9TULFizImDFjMmbMmFx44YW54YYbsu2227ZJPgAAoGPaYYcdKh0BAABYSdT/AADtg7oMAACqh/ofAACAalO2ZvMrr7wyV111VZIPmsyLxWKKxWJWX331rL/++unZs2fZViv/OI2NjTn//PPb/D6vv/76xzaa19XVpVgsZsaMGYscGz9+fD796U/n9ttvz+c///m2igkAAAAAAAAAAAAAAAAAALCIsjSbz58/PyNGjCg1mSfJ8ccfn29961upr68vxy1WCZ06dcree++dffbZJ7vuums22WSTdO/ePUkyderU3Hfffbnsssvy6KOPlq6ZO3duDjnkkDzyyCP51Kc+VanoAAAAAAAAAAAAAAAAAABAlSlLs/njjz+eyZMnp1AopFAo5Mc//nFOO+20ckxdFj179sw222yT7bffPttvv30mTpyYs846q2zz9+vXL6eeemqOO+64rLvuuos9p0+fPjnkkENy8MEH57zzzmt1/1mzZuWUU07JI488UrZMAAAAAAAAAAAAAAAAAAAAH6Uszebjxo0rbdfX11e80bxHjx456aSTSs3lQ4YMSadOnUrHr7322rLcp2fPnjnzzDPzne98J717916qawqFQs4888xMnjw5P/nJT0rjjz76aB566KF87nOfK0s2AACg4/qf//mfNDU1pa6uLqecckql4wAAAG1I/Q8A0D6oywAAoHqo/wEAAKg2ZWk2f++990rbe+yxRzmmXCEDBgzIlVde2eb32XnnnbPzzjsv17U/+MEPcu2116apqak0dvvtt2s2BwAAPtacOXNKXwAAQMem/gcAaB/UZQAAUD3U/wAAAFSbsjSb9+vXb7HbLFnv3r2z55575rbbbiuNPfvssxVMBAAArCpWX331dOvWLT179qx0FAAAoI2p/wEA2gd1GQAAVA/1PwAAANWmLM3m6623Xmn73XffLceUVWGjjTZqtf/OO+9UKAkAALAqOeaYYyodAQAAWEnU/wAA7YO6DAAAqof6HwAAgGpTU45Jdt111/Tp0ydJ8uijj5ZjyqowZ86cVvuFQqFCSQAAAAAAAAAAAAAAAAAAgGpTlmbz2traHHvssSkWi3nmmWfy+OOPl2PaDm/ixImt9j/xiU9UKAkAAAAAAAAAAAAAAAAAAFBtytJsniTnnXdeNttssxSLxRxzzDFpbGws19Qd0tSpU3P//fe3Gtt2220rlAYAAAAAAAAAAAAAAAAAAKg2ncs1Ubdu3TJ69Ojsv//+eeGFF7Ltttvmpz/9afbbb79y3aJD+fWvf53Zs2e3Gtt///0rlAYAAFiV3HfffZk9e3a6deuWPfbYo9JxAACANqT+h/apoaGh3T58u3///hk0aFClYwB0OOoyAACoHup/AAAAqk3Zms2///3vJ0n23nvvvPzyy3nzzTdz4IEHZuDAgdlpp52yzjrrpGfPnss059lnn12ueO3KlClTct5557Ua23zzzfOZz3ymQokAAIBVybPPPpumpqbU1dX5oyYAAHRw6n9ofxoaGlI/eHCaZ82qdJTF6tG9e8ZPmKDhHKDM1GUAAFA91P8AAABUm7I1m5977rkpFAql/UKhkGKxmIaGhtx0003LNWdHbTY/4YQT8u6777Yau/DCC1t9/wAAAAAAAID2p7GxMc2zZmXksGGpHzCg0nFaGT95co4aNSqNjY2azQEAAAAAAACApVK2ZvPFWd7m6WKx2GEbr3/84x/n97//fauxww8/PF/4wheWeo6Wlpa0tLSU9qdPn16ueAAAwCrgyCOPzIIFC1JTU1PpKAAAQBtT/0P7VT9gQLZZZ51KxwBgJVGXAQBA9VD/AwAAUG3K2mxeLBbLOV2H88c//jHf/e53W42tt956+dnPfrZM81xwwQUZMWJEOaMBAACrkDXXXLPSEQAAgJVE/Q8A0D6oywAAoHqo/wEAAKg2ZXvc2oIFC8r6NX/+/HJFaxeefvrpHHbYYa1eV8+ePfO///u/6du37zLNdcYZZ2TatGmlrzfffLPccQEAAAAAAAAAAAAAAAAAgA6urCubs3gvv/xyPv/5z6epqak01qVLl9x6663Zdtttl3m+2tra1NbWljMiAAAAAAAAAAAAANBBNTQ0pLGxsdIxFtG/f/8MGjSo0jEAAACgqmk2b2Nvvvlm9tprr0yZMqU0VlNTk5EjR2bvvfeuYDIAAGBV9Y9//CPz589Pp06dsvbaa1c6DgAA0IbU/wAA7YO6DACAVVlDQ0PqBw9O86xZlY6yiB7du2f8hAntquFc/Q8AAEC10WzehiZPnpy99torDQ0NrcZ//vOfZ9iwYRVKBQAArOp++9vfpqmpKXV1dRk+fHil4wAAAG1I/Q8A0D6oywAAWJU1NjamedasjBw2LPUDBlQ6Tsn4yZNz1KhRaWxsbFfN5up/AAAAqo1m8zYyderU7L333nnppZdajV9yySU5/vjjK5QKAAAAAAAAAAAAAKhG9QMGZJt11ql0DAAAAKCd0WzeBmbOnJkvfOELefbZZ1uNn3322fn2t79doVQAAEBHsc0226SlpSW1tbWVjgIAALQx9T9A9WpoaEhjY2OlYyyif//+7Wq1OVhZ1GUAAFA91P8AAABUG83mZTZ79uwccMABeeyxx1qNf+tb38qIESMqlAoAAOhIdt1110pHAAAAVhL1P0B1amhoSP3gwWmeNavSURbRo3v3jJ8wQcM5VUddBgAA1UP9DwAAQLVps2bzP//5zxk9enSeeOKJvPXWW3n//fcze/bspb6+UChk3rx5bRWvTcybNy/Dhg3L/fff32r8uOOOy2WXXVahVAAAAAAAAACsShobG9M8a1ZGDhuW+gEDKh2nZPzkyTlq1Kg0NjZqNgcAAAAAAADoIMrebP7UU0/l2GOPzYsvvlgaKxaL5b5Nu7NgwYJ85StfyZ133tlq/PDDD88vfvGLFAqFCiUDAAAAAAAAYFVUP2BAtllnnUrHAAAAAAAAAKADK2uz+e23354vfelLmTt3bqsG8w83Wi9p/F+PrWpOPvnk/Pa3v201tv/+++eGG25ITU1NhVIBAAAAAAAAAAAAAAAAAAAsXtmazV977bV85StfyZw5c1IoFNKpU6fsu+++2WKLLXLhhRemWCymUCjknHPOyYwZMzJp0qQ89dRTmTBhQpIPGs979eqVk08+OT169ChXrJXiu9/9bq666qpWY3vssUduvvnmdO5c9sXjAQCAKverX/0qM2bMSK9evfK1r32t0nEAAIA2pP4HAGgf1GUAAFA91P8AAABUm7J1Ql9wwQWZMWNGkmS11VbL3XffnR133DFJcvHFF2f+/PlJknPOOafVdS+88EJ+8IMf5Oabb87MmTMzevTo3HPPPRk4cGC5orWp8847L5dcckmrsU9/+tO5/fbbU1tbW6FUAABARzZ16tQ0NTVl3rx5lY4CAAC0MfU/AED7oC4DAIDqof4HAACg2pSl2Xzu3Lm58cYbUygUkiQ/+clPSo3mH2fzzTfP7373u+y111458cQTM2HChOy7774ZM2ZMevbsudyZnnrqqTz11FOLPfbYY48tMvbzn/98iXMdeeSRqaurW2R81KhROfPMM1uNde3aNQceeGBuuOGGZUz80fcCAABYqHv37pk/f366d+9e6SgAAEAbU/8DALQP6jIAAKge6n8AAACqTVmazZ966qnMmjUrSTJgwIAceeSRyzzHcccdlzfffDM/+MEPMmHChFxwwQX54Q9/uNyZRo8enREjRiz1+SeffPISj+27776LbQB/8cUXFxmbM2dO/uM//mOp77u09wIAAFjoo35+AQAAOhb1PwBA+6AuAwCA6qH+BwAAoNrUlGOSCRMmJEkKhUJ23nnn0grnizN//vwlHvvP//zP9O3bN8ViMb/+9a9TLBbLEQ8AAAAAAAAAAAAAAAAAAIB/UZZm8/fff7+0vdFGGy1yvFOnTqXtlpaWJc5TW1ubfffdN0nyzjvv5NFHHy1HPAAAAAAAAAAAAAAAAAAAAP5FWZrNP9xA3rNnz0WO19XVlbYbGxs/cq7111+/tP3aa68td6Zzzz03xWKxLF8fztRW9/i4ewEAAAAAAAAAAAAAAAAAAJRT53JM8uFm8ubm5kWO9+nTJ++++26S5PXXX8+gQYOWat533nmnHPEAAAA6lMceeywtLS2pra3Npz/96UrHAQAA2pD6HwCgfVCXAQBA9VD/AwAAUG3K0mw+cODA0vbCpvIP23TTTfPqq68mSR5//PF87nOfW+JcL774Ymm7pqYsC68DAAB0KI899liamppSV1fnj5oAANDBqf8BANoHdRkAAFQP9T8AAADVpizd3PX19aXtl156aZHj22yzTWl75MiRS5znrbfeyj333FPaX3fddcsRDwAAAAAAAAAAAAAAAAAAgH9RlpXNN9lkk/Tv3z+NjY159tlns2DBglarkh966KH54Q9/mCQZN25cvvvd7+aiiy5KoVAonTNlypQcfPDBaWlpSZIUCoXsvPPO5YgHAADQoRx88MGZN29eOncuy490AABAO6b+BwBoH9RlAABQPdT/AAAAVJuy/QS8++67Z9SoUWlqasoTTzyRT3/606VjW265ZT73uc/l4YcfTpJcdtllueOOO7LXXnulb9++ef3113PnnXemqakpyQeN5vvtt1/WWmutcsUDAADoMNZff/1KRwAAAFYS9T8AQPugLgMAgOqh/gcAAKDalK3Z/NBDD82oUaNSLBZz4403tmo2T5Kf/exn2XHHHTNz5swkySuvvJKJEyeWjheLxdJK53379s1///d/lysaAAAAAAAAAAAAAAAAAAAA/6JszeZf/OIX8+Mf/zhJ0rt370WODxkyJHfffXcOPfTQTJo0abFzFIvFrLvuuvn973/viXAAAAAAAAAAAAAAAAAAAABtqGzN5t27d8/pp5/+ked89rOfzSuvvJKf/exnGT16dF566aVMnTo1dXV12WyzzXLQQQflhBNOSI8ePcoVq6L+8Y9/5PHHH8/kyZPz7rvvplu3bhk4cGC22WabfPKTn6x0PAAAYBX1/vvvp1gsplAopG/fvpWOAwAAtCH1PwBA+6AuAwCA6qH+BwAAoNqUrdl8afXq1Svf+9738r3vfW9l33qlmDdvXq699tpcfvnleeGFF5Z43pAhQ3LaaafluOOOS6dOnVZiQgAAYFX361//Ok1NTamrq8vw4cMrHQcAAGhD6n8AgPZBXQYAANVD/Q8AAEC1qal0gI5kwoQJ2XLLLXP88cd/ZKN5krz44os56aST8m//9m95/fXXV05AAAAAAAAAAAAAAAAAAACA/99KX9m8o3rkkUey3377ZerUqYscq6mpSe/evTN9+vTMnz+/1bGnn346n/3sZ/Pggw/mk5/85EpKCwAArMoGDx6c2bNnp1u3bpWOAgAAtDH1PwBA+6Aug/aroaEhjY2NlY6xiP79+2fQoEGVjgEALAf1PwAAANVGs3kZ/OMf/8ghhxyySKP5wQcfnNNOOy2f/exn07lz5yxYsCBjx47NVVddlWuuuSYLFiwoXX/ggQdmzJgx6dmzZwVeAQAAsCr5whe+UOkIAADASqL+BwBoH9Rl0D41NDSkfvDgNM+aVekoi+jRvXvGT5ig4RwAVkHqfwAAAKpNmzebNzU15cknn8yLL76Y999/PzNmzEivXr3St2/fDBkyJNtvv33q6uraOkabOuGEEzJp0qTSfqFQyC9+8Yscf/zxrc6rqanJdtttl+222y4HHXRQDj744MyePTtJ8uKLL+aSSy7JOeecs1KzAwAAAAAAAAAArIoaGxvTPGtWRg4blvoBAyodp2T85Mk5atSoNDY2ajYHAAAAWmloaEhjY2OlYyxW//79/S4DoEq1WbP573//+1x55ZW57777UiwWl3heoVDIHnvskW984xs58MAD2ypOmxk7dmz+8Ic/tBr77ne/u0ij+b/6/Oc/n8svvzwnnnhiaezSSy/NN77xjayxxhptkhUAAAAAAAAAAKCjqR8wINuss06lYwAAAAB8pIaGhtQPHpzmWbMqHWWxenTvnvETJmg4B6hCZW82f+2113LcccflgQceSJJSo3mhUFjk3GKxmGKxmHvvvTf33ntvdt1111x99dXZYIMNyh2rzVx11VWt9vv165dzzz13qa494YQT8pOf/CQvvPBCkg9Wgb/iiivygx/8oNwxAQAAAAAAAAAAAAAAAKiQxsbGNM+alZHDhqV+wIBKx2ll/OTJOWrUqDQ2Nmo2B6hCZW02f/7557PnnnumsbExxWKxVYP5R61uvvD4X/7yl3z605/Ovffem80337yc0drM/fff32r/iCOOSPfu3Zf6+q997WsZPnx4af+WW27RbA4AAHykm266Kc3NzenRo0eOOOKISscBAADakPofAKB9UJcBAED1UP8DAG2tfsCAbLPOOpWOAQAlZWs2f/fdd7PXXntlypQppSbzYrGYz372sznggAOy9dZbZ80110zPnj0zc+bMTJo0Kc8++2zuuOOOPPLII6VrJk+enL322ivjxo1Lv379yhWvTbz//vt55ZVXWo3tvPPOyzTHTjvt1Gp/woQJGT9+fOrr61c4HwAA0DH985//TFNTU+rq6iodBQAAaGPqfwCA9kFdBgAA1UP9DwAAQLUpW7P59773vUyePDmFQiHFYjFbb711fvnLX2bbbbdd4jV77bVXvvOd7+Tpp5/OCSeckGeeeSbJBw3n3/ve93L11VeXK16bmDRp0iJjn/zkJ5dpjo033niRsXvvvVezOQAAAAAAAAAAAAAAAAAA0KbK0mze1NSU3/zmN6XVyXfaaafcfffd6dmz51Jdv+222+bhhx/Ovvvum7/+9a8pFov5zW9+k//+7/9Or169yhGxTbz33nuLjPXu3XuZ5lhttdUWGRs3btxyZwIAADq+4cOHVzoCAACwkqj/AQDaB3UZAABUD/U/AAAA1aamHJP85S9/SUtLS4rFYrp06ZIbbrhhqRvNF+rRo0duuOGGdOnSJUnS0tKS++67rxzx2kxtbe0iYy0tLcs0x+LOHz9+/HJnAgAAAAAAAAAAAAAAAAAAWBplaTZvaGhIkhQKheyxxx5Zb731lmue9dZbL3vuueci87ZX/fr1W2RsypQpyzTH4s5/6aWXljsTAAAAAAAAAAAAAAAAAADA0ihLs/msWbNK25tvvvkKzfXh62fPnr1Cc7W1tdZaK127dm019vTTTy/THGPHjl1k7L333luhXAAAAAAAAAAAAAAAAAAAAB+nczkmWWeddf5vws4rNmWnTp1K22uvvfYKzdXWunXrlm233TaPPfZYaeyOO+7It7/97aWe44477lhkbO7cuWlpaUltbW1ZcrJ4DQ0NaWxsrHSMxerfv38GDRpU6RgAALRTf/vb3zJnzpx07do1W2+9daXjAAAAbUj9DwDQPqjLAACgeqj/AQAAqDZlaTavr68vbb/00ksrNNfLL79c2h4yZMgKzbUy7LPPPq2azR966KGMGTMmO+yww8de++abb+Z3v/vdYo/NmDFjic3mLS0taWlpKe1Pnz59GVPT0NCQ+sGD0zxrVqWjLFaP7t0zfsIEDecAACzW/fffn6amptTV1fmjJgAAdHDqfwCA9kFdBgAA1UP9DwAAQLUpS7P5pz71qQwZMiQvvvhi/vjHP+a9995Lv379lnme9957L/fcc08KhUI23XTTfOpTnypHvDZ10kkn5YILLmjV/P3Vr341jzzySPr27bvE6+bMmZOvfvWraW5uXuzxWR/RBH3BBRdkxIgRyx+aNDY2pnnWrIwcNiz1AwZUOk4r4ydPzlGjRqWxsVGzOQAAAAAAAAAAAAAAAAAAbaYszeZJcvbZZ+fwww9Pc3NzTjzxxIwaNSqFQmGZ5jjxxBPT3NycQqGQs88+u1zR2tSaa66Z0047LRdffHFpbPz48dltt91y/fXXZ8stt1zkmjfeeCNf//rXc//99y9x3l69ei3x2BlnnJHhw4eX9qdPn56BAwcu5yuobvUDBmSbddapdAwAAFgmn//85zN37tx06dKl0lEAAIA2pv4HAGgf1GUAAFA91P8AAABUm7I1mw8bNiyPPvporrjiitx6660ZOnRofvGLX+QTn/jEx147adKknHTSSbn99tuTJKecckoOP/zwckVrcz/84Q/zwAMP5MknnyyNPfvss9lmm22yyy67ZKeddkr//v0zderUPPnkk/nTn/5UWgm9UChk3333zd133126tlAoZLXVVlvi/Wpra1NbW9t2LwgAAGjX6uvrKx0BAABYSdT/AADtg7oMAACqh/ofAACAalO2ZvMk+e///u9ssskm+fa3v53Ro0dnk002ySGHHJL9998/W221VdZcc8307NkzM2fOzOTJk/O3v/0to0ePzi233JKZM2emW7duufTSS3PyySeXM1ab69q1a/7whz/kwAMPzGOPPVYanz9/fu6///6PXMF84YroH242X2211VJTU9N2gQEAAAAAAAAAAAAAAAAAgKpXtmbzTp06tdovFouZMWNGrr/++lx//fUfeW2xWEyStLS05JRTTskpp5zysfcrFAqZN2/e8gcuszXWWCP3339/vv/97+fyyy9Pc3PzR57/iU98Itdcc02+8IUv5Nxzz211bODAgW2YFAAAAAAAAAAAAAAAAAAAoIzN5gsbxpMPGsELhcJij/2rZTm3vevWrVvOP//8nH766bn55pvzpz/9KS+++GKmTJmSuXPnZu21187gwYPzpS99KQcffHB69uyZJHnjjTdazbPddttVIj4AALCKaGlpKW3X1tZWMAkAANDW1P8AQFtpaGhIY2NjpWMsVv/+/TNo0KBKx2hFXQYAANVD/Q8AAEC1KVuz+YctS8P4qtxcviRrrrnmUq/QniTPP/98q/3tt9++LWIBAAAdxE9/+tM0NTWlrq4uw4cPr3QcAACgDan/AYC20NDQkPrBg9M8a1aloyxWj+7dM37ChHbVcK4uAwCA6qH+BwAAoNqUrdn8nHPOKddUVaW5uTnjxo1rNfbZz362QmkAAAAAAAAAgI6usbExzbNmZeSwYakfMKDScVoZP3lyjho1Ko2Nje2q2RwAAAAAAAA6Ks3mFXbHHXdk9uzZpf2tttoqW221VQUTAQAA7d3666+f5ubm9OjRo9JRAACANqb+BwDaUv2AAdlmnXUqHWOVoC4DAIDqof4HAACg2pSt2Zzlc/XVV7faP/744yuUBAAAWFUcfPDBlY4AAACsJOp/AID2QV0GAADVQ/0PAABAtampdIBqdtttt+W+++4r7ffv3z9HHXVUBRMBAAAAAAAAAAAAAAAAAADVQrN5hUyYMCEnn3xyq7HLLrssvXv3rlAiAAAAAAAAAAAAAAAAAACgmlS82Xz69OlpbGysdIwV8s477+T+++9f6vPvu+++7Lbbbpk0aVJpbK+99spXvvKVtogHAAAAAAAAAAAAAAAAAACwiM6VuOn8+fNz4YUX5uqrr84bb7yRJOnRo0cOPvjg/PCHP8zAgQMrEWu5vfPOO9ljjz2y8cYbZ+jQodlzzz2z9dZbZ8CAAUmSYrGYKVOm5L777stNN92UO++8s9X1G220UW688cZKRAcAAFZBt99+e5qbm9OjR48ceOCBlY4DAAC0IfU/AED7oC4DAIDqof4HAACg2pSt2fy8887LeeedlyTZaaed8qc//Wmx582fPz/77bdf/vSnP6VYLJbGZ86cmZEjR+bOO+/Mvffem2222aZc0VaaV155JRdffHEuvvjiJEnXrl1TV1eXadOmZd68eYu9pr6+Pn/84x+zxhprrMyoAADAKuzVV19NU1NT6urqKh0FAABoY+p/AID2QV0GAADVQ/0PAABAtSlbs/moUaMye/bsFAqFfP3rX1/ieRdffHH++Mc/JkkKhUKrhvMkmTp1avbff/9MmDBhlf8Bfc6cOXn33XcXe6xQKOTYY4/N5Zdfnl69eq3kZAAAAAAAACumoaEhjY2NlY6xiPHjx1c6AgAAAAAAAAAArDLK0mw+ffr0vPDCC0mSLl265Itf/OJiz2tubs7FF1+cQqGQJOnUqVOGDh2aDTfcMA8//HAee+yxJMk777yTiy++ON///vfLEa/NbbDBBjn77LNz991355lnnlniKuZJ0qtXrwwdOjTDhw/Ppz71qZWYEgAA6ChOOumkFIvF0s9WAABAx9Ve6/+GhoYMrq/PrObmSkcBAFgp2mtdBgAAlJ/6HwAAgGpTlmbz5557rvQD9VZbbbXElbpvv/32vP/++0k+aDS/++67s8cee5SOn3zyyfnFL36RYrGYa6+9dpVpNu/du3dGjBiRESNGpLm5Oc8991wmTpyYyZMnZ+bMmenatWsGDBiQ+vr6bLvttunSpUulIwMAAKuwHj16VDoCAACwkrTX+r+xsTGzmptz7Okjs9a69ZWO08rzY+/KnTedVekYAEAH017rMgAAoPzU/wAAAFSbsjSbv/baa6XtzTfffInn3XnnnUmSQqGQoUOHtmo0T5KLL744v/nNb9LU1JS3334748ePT319+/qA0sfp0aNHdtxxx+y4446VjgIAAAAAANCm1lq3PoM23KbSMVp5563xlY4AAAAAAAAAAACrjJpyTNLY2FjaHjBgwBLPe+CBB0rbX/7ylxc53qtXr+y2226l/eeee64c8QAAAAAAAAAAAAAAAAAAAPgXZVnZvLm5ubTdo0ePxZ7z2muv5Z133kmSdOrUKXvttddiz9t0001L25MmTSpHPAAAgA7l5Zdfzty5c9OlS5dssskmlY4DAAC0IfU/AED7oC4DAIDqof4HAACg2pSl2bxr166l7Q83nn/YI488kiQpFArZcsst06tXr8We17Nnz9L2jBkzyhEPAACgQxk9enSamppSV1eX4cOHVzoOAADQhtT/AADtg7oMAACqh/ofAACAalNTjkn69OlT2n799dcXe84DDzxQ2v7MZz6zxLlmzpxZ2v5wEzsAAAAAAAAAAAAAAAAAAADlU5aVzQcPHlzafvjhh1MsFlMoFEpj8+bNy5133lna32mnnZY41+TJk0vbH25iBwAA4AO77LJL5syZ4wFdAABQBdT/AADtg7oMAACqh/ofAACAalOWZvNtttkm3bp1S0tLS/75z3/mF7/4RU466aTS8V/84heZMmVKkqRTp07ZY489ljjXc889V9pef/31yxEPoGIaGhrS2NhY6RiL6N+/fwYNGlTpGADActp2220rHQEAAFhJ1P8AAO2DugwAaEs+Zwbti/ofAACAalOWZvOePXvmwAMPzO9+97skyamnnppnnnkm2267bZ555plcffXVpZXO991336y++uqLnWfGjBl54YUXSvtDhgwpR7x2Yfz48Xn++efz1ltvpbm5Od26dUu/fv2y4YYbZsstt0y/fv0qHREos4aGhtQPHpzmWbMqHWURPbp3z/gJE/whAAAAAAAAAAAAoIJ8zgwAAACASitLs3mS/PCHP8zvf//7zJkzJ/Pnz8/VV1+dq6++OklSLBaTfLCq+VlnnbXEOf7whz9k7ty5SZJ11103a6+9drniVcSkSZNy+eWX5/rrr8/bb7/9keduuumm2XfffXPKKafkk5/85EpKCLSlxsbGNM+alZHDhqV+wIBKxykZP3lyjho1Ko2Njf4IAAAAAAAAAAAAUEE+ZwYAAABApZWt2XyjjTbKTTfdlCOOOCItLS0pFoul1cwXuuCCC7L99tsvcY4bbrghSVIoFLL77ruXK9pKVywWc8UVV+TMM8/MjBkzluqal156KS+99FIGDx6s2Rw6mPoBA7LNOutUOgYAAAAAAAAAAADtlM+ZAQAAAFApZWs2T5KhQ4fmb3/7Wy688MLcd999mTRpUnr16pUddtgh3/rWt7L33nsv8doJEybk7rvvTvJBs/b+++9fzmgrzZw5c/KVr3wlo0aNWuzxQqGQPn36ZNasWZk9e/ZKTgcAAHQEl19+eZqamlJXV5fTTz+90nEAAIA2pP4HAGgf1GUAAFA91P8AAABUm7I2myfJpptuml/96lfLfN26666bv//976X9dVbBpzMuWLAgRxxxRG699dZW44MHD87Xv/71HHDAAdlggw3SpUuXJMm0adMyduzY3H///bn55pvz0ksvVSI2AACwipk/f37pCwAA6NjU/wAA7YO6DAAAqof6HwAAgGpT9mbz5dWrV6/06tWr0jFWyEUXXdSq0bxQKOScc87JGWecka5duy5yfu/evbPbbrtlt912yw9+8IPce++96dat28qMDAAArIIGDBiQnj17pmfPnpWOAgAAtDH1PwBA+6AuAwCA6qH+BwAAoNq0m2bzVd3EiRMzYsSIVmOXX355Tj311KWeY8899yx3LAAAoAM66qijKh0BAABYSdT/AADtg7oMAACqh/ofAACAaqPZvEy+8Y1vZPbs2aX9L33pS8vUaA4AAAAAAAAAAAAAAAAAtH8NDQ1pbGysdIzF6t+/fwYNGlTpGMAqRLN5Gbzwwgv585//XNqvra3NRRddVMFEAAAAAAAAAAAAAAAAAEC5NTQ0ZHB9fWY1N1c6ymLVduuW/73llqy11lqVjtKKJnhovzSbl8HVV1/dav8LX/iC/9MDAAAAAAAAAAAAAAAAgA6msbExs5qbc+zpI7PWuvWVjtPKKy8+nP+99t+z3377VTrKInp0757xEybovYR2SLP5ClqwYEFGjhzZamzYsGEVSgMAAFSDP/3pT5k9e3a6deuWvffeu9JxAACANqT+BwBoH9RlAABQPdT/AAAsrbXWrc+gDbepdIxW3nlrfBYUixk5bFjqBwyodJyS8ZMn56hRo9LY2KjZHNohzeYraPz48Xn33XdbjX3uc5+rUBoAAKAavPDCC2lqakpdXZ0/agIAQAen/gcAaB/UZQAAUD3U/wAAdAT1AwZkm3XWqXQMYBWh2XwFPfnkk632+/Tpk7XXXrvV2LRp0/LCCy/kzTffzNy5c7PGGmtkvfXWS319/cqMCgAAAAAAAAAAAADAKqyhoSGNjY2VjtHK+PHjKx0BAACAFaDZfAU99dRTrfY33XTT0vbTTz+diy66KLfffntaWloWuXbttdfOQQcdlP/4j//Iuuuu2+ZZAQCAjuHoo4/OggULUlNTU+koAABAG1P/AwC0D+oyAACoHu25/m9oaMjg+vrMam6udBQAAAA6EM3mK+jNN99std+nT58sWLAgI0aMyPnnn5958+Yt8dp//OMf+elPf5qrr746F1xwQf793/+9reMCAAAdQP/+/SsdAQAAWEnU/wAA7YO6DAAAqkd7rv8bGxszq7k5x54+MmutW1/pOCXPj70rd950VqVjUCYNDQ1pbGysdIxFjB8/vtIRAACgw9JsvoKmTp3aar+uri7f/va389///d9LPUdLS0uGDx+eV155JT/72c/KGxAAAAAAAAAAAAAAgA5jrXXrM2jDbSodo+SdtzQBdxQNDQ0ZXF+fWc3NlY4CAACsRJrNV9C0adNa7T/wwAOtnuK15ZZbZvjw4dl1113ziU98IjNmzMjzzz+fG2+8Mb/+9a8zf/780rlXXnllNttss3zzm9/8yHu2tLSkpaWltD99+vQyvRoAAAAAAAAAAAAAAKAaNTY2ZlZzc449fWTWWre+0nFaeX7sXbnzprMqHQMAADokzeYraMaMGa32P9xofuqpp+bHP/5xOnXqVBqrra3Nrrvuml133TVHH3109t9//1YN69/+9rczdOjQrLPOOku85wUXXJARI0aU8VUAAACrkjfffDPz589Pp06dMnDgwErHAQAA2pD6HwCgfVCXAQBA9VD/Q7LWuvUZtOE2lY7Ryjtvja90BAAA6LBqKh1gVVdbW7vY8QMPPDBXXHFFq0bzf7XzzjvnN7/5TauxlpaWXHbZZR95zzPOOCPTpk0rfb355pvLHhwAAFhl3Xzzzbnuuuty8803VzoKAADQxtT/AADtg7oMAACqh/ofAACAaqPZfAX16tVrkbFOnTrlJz/5yVJd/4UvfCH77bdfq7GRI0d+5DW1tbVZbbXVWn0BAAAAAAAAAAAAAAAAAAAsi86VDrCqq6urW2Rs7733zsCBA5d6juOOOy6jR48u7U+ePDnjx49PfX19WTICAAAdy/bbb5+WlpbU1tZWOgoAANDG1P8AAO2DugwAAKqH+h8AAIBqo9l8BfXt23eRsZ133nmZ5thpp50WGXv22Wc1mwMAAIu1rD9zAAAAqy71PwBA+6AuAwCA6qH+BwAAoNosVbP5hhtu2NY5FlEoFPLqq6+u9Psuq0033XSRsQ022GCZ5lh99dVTV1eXpqam0ti77767wtkAAAAAAAAAAAAAAAAAAACWZKmazV9//fUUCoUUi8W2zlO6T6FQaPN7lcOQIUMWGaurq1vmeVZbbbVWzebTpk1boVwAAAAAAAAAAAAAAAAAAAAfZamazZMsc6P5vzaLL+76xZ2zMhray2mzzTZbZGzGjBnLPM+/XrPaaqstdyYAAAAAAAAAAAAAAAAAAICPs1TN5sccc8xSTzhv3rzccsstmTNnTqlxvFevXtliiy2y5pprpmfPnpk5c2YmTZqU559/vtRkXSgU0q1btxx66KHp1KnTcryUylj4uiZNmlQae/PNN5dpjmnTpmX69OmtxtZYY42y5AMAADqeq666KjNmzEivXr1ywgknVDoOAADQhtT/AADtg7oMAACqh/ofAACAarNUzea//vWvl2qyt956K1/60pfS0tKSJNlvv/1y+umnZ/fdd19kFfPkg5XM77///lx++eUZPXp0Wlpa8ve//z2/+93vss466yzDy6icmpqaHHjggbnqqqtKY4888ki+853vLPUcjz322CIrum+11VZlywgAAHQsM2bMSFNTU6VjAAAAK4H6HwCgfVCXAQBA9VD/AwAAUG2Wqtl8acyaNStf+MIXMm7cuHTt2jW/+tWv8uUvf/kjrykUCtljjz2yxx575Le//W2++tWv5rHHHsu+++6bMWPGpHv37uWK16YOOeSQVs3md911VyZPnpwBAwYs1fXXXnttq/211147gwcPLmdEAACgA+nVq1erfwEAgI5L/Q8A0D6oywAAWBoNDQ1pbGysdIxFjB8/vtIRVinqfwAAAKpN2ZrN//M//zMvvPBCCoVC/vu///tjG83/1eGHH55p06bl5JNPzosvvpj/+I//yOWXX16ueG1qr732ynbbbZennnoqSTJnzpx873vfW6SJfHH++te/5uabb241dswxx7RFTAAAoIM44YQTKh0BAABYSdT/AADtQ3uvy9pjU5OGJgCg2jQ0NGRwfX1mNTdXOgorqL3X/wAAAFBuZWk2nz17dqmxer311stJJ520XPOceOKJueiii/Laa6/luuuuy4UXXphu3bqVI2KbKhQKufDCC7PHHnuUxq677rpssskm+c///M8lXjdu3LgMGzYsCxYsKI316tUr3/72t9s0LwAAAAAAAAAAHYOmJgCA9qGxsTGzmptz7Okjs9a69ZWO08rzY+/KnTedVekYAAAAQDtVlmbzBx98MNOmTUuhUMjee++9QnPttddeueqqq9LU1JQHH3ww++yzTzkitrndd989Rx11VEaOHFka+6//+q/85S9/yXe/+93ssssuqa2tTZK8/PLLGTlyZC699NI0/8sf+n7xi19k9dVXX6nZAQAAAAAAAABYNbXXpiYNTQBAtVpr3foM2nCbSsdo5Z23xlc6AgAAANCOlaXZvKGhobS95pprrtBcH77+w/OuCn7xi1/kjTfeyMMPP1wau/fee3PvvfemUCikT58+mTlzZubMmbPY688666x8+ctfXllxAQAAAAAAAADoINpbU5OGJgAAAAAAgFVDWZrN33vvvdL2u+++u0Jzffj6D8+7KujRo0fuueeenHjiia1WOE+SYrGY999/f4nX/exnP8sxxxyzMmICAACruIcffjgtLS2pra3NzjvvXOk4AABAG1L/AwC0D+oyAACoHup/AAAAqk1NOSZZY401Stv333//Cs314ev79++/QnNVQo8ePXLDDTfkT3/6U3bfffcUCoUlnjtgwIAMHz48r732mkZzAABgqT355JN55JFH8uSTT1Y6CgAA0MbU/wAA7YO6DAAAqof6HwAAgGpTlpXNN9tssyQfrN790ksvZdSoURk2bNgyzzNq1KhMmDChtL/55puXI15F7LXXXtlrr70yZcqUPP744/n73/+epqam9OrVK/37988WW2yRLbfc8iOb0QEAAAAAAAAAAAAAAAAAANpKWZrN/+3f/i2DBg3Km2++mWKxmOOPPz79+/fP7rvvvtRzPPDAAzn++ONTKBRSLBYzcODA/Nu//Vs54lXUGmuskf3337/SMQAAgA7ksMMOy/z589OpU6dKRwEAANqY+h8AoH1QlwEAQPVQ/wMAAFBtytJsniQjRozIsccem0KhkKampuyzzz459thjc+qpp2aLLbZY4nUvvPBCfvKTn+RXv/pVFixYkGKxmEKhkO9///vligYAANChDBw4sNIRAACAlUT9DwDQPqjLAACgeqj/AQAAqDZlazY/5phjctddd+Xmm29OoVDI/Pnzc8011+Saa67Juuuum6222ioDBgxIz549M3PmzEyePDnPPvts3nrrrSQpNZknHzwN7uijjy5XNAAAAAAAAAAAAAAAAAAAAP5F2ZrNk+Q3v/lNamtrM3LkyFLjeLFYzJtvvllqKv+wYrGYJCkUCikUCikWiznqqKPy61//upyxAAAAAAAAAAAAAAAAAAAA+Bc15ZysU6dOuf766/O73/0u6667bqtm8sX5cEP6uuuum9/97ne5/vrr06lTp3LGAgAA6FAaGxszefLkNDY2VjoKAADQxtT/AADtg7oMAACqh/ofAACAalPWlc0XOuyww3LIIYfkrrvuym233ZbHH388L730UhYsWFA6p6amJptuuml23HHHDB06NF/84hdTU1PW3ncAAIAO6frrr09TU1Pq6uoyfPjwSscBAADakPofAKB9UJcBAED1UP8DAABQbdqk2Tz5oJl8v/32y3777VcamzZtWmbMmJFevXqld+/ebXVrAAAAAAAAAAAAAAAAAAAAPkabNZsvTu/evauiyfzdd9/Nyy+/nDfffDOTJk3KzJkzs2DBgvTu3Tv9+/fPVlttlU033TSFQqHSUQEAgFXQ5ptvntmzZ6dbt26VjgIAALQx9T8AQPugLqPaNTQ0pLGxsdIxFjF+/PhKRwAAOiD1PwAAANVmpTabd1TPPvts/vCHP+SRRx7JM888k3/+858fe02fPn1y+OGH5+STT86WW265ElICAAAdxd57713pCAAAwEqi/gcAaB/UZVSzhoaGDK6vz6zm5kpHAQBYKdT/AAAAVBvN5mVw8cUX58Ybb1yma6ZOnZqf//znueqqq3LKKafkRz/6Ubp3795GCQEAAAAAAAAAAJZdY2NjZjU359jTR2atdesrHaeV58felTtvOqvSMQAAAAAAYJXWps3m06dPz1//+tf87W9/y7vvvptp06alWCzmmmuuacvbtitdu3ZNXV1dWlpaMnPmzBSLxVbHFyxYkCuuuCLPPvtsRo8enV69elUoKQAAAAAAAAAAwOKttW59Bm24TaVjtPLOW+MrHQEAAAAAAFZ5bdJs/sorr+S8887LTTfdlHnz5pXGi8ViCoXCYpvNH3zwwfz7v/97kqRbt275y1/+ktra2raI12Y+8YlPZNddd80uu+ySrbfeOptuumn69u1bOt7c3Jy//e1vGTVqVK666qrMmjWrdOzBBx/MiSeeuMwrpANJQ0NDGhsbKx1jEePH+4MmAAAAAAAAAAAAAAAAANB+lb3Z/Lrrrss3v/nNzJo1q9Rc/q+reS/OTjvtlKlTp+b1119PoVDIbbfdlsMPP7zc8drEoYcempNPPjmf+cxnUigUlnhejx498pnPfCaf+cxncuqpp2bffffNxIkTS8d/85vf5KSTTsrOO++8MmJDh9DQ0JDB9fWZ1dxc6SgAACvNyJEjM3PmzPTs2TNHHXVUpeMAAABtSP0PANA+qMsAAKB6qP8BAACoNmVtNr/++utz7LHHJkmrpuvVV18977777kde26lTpxx33HE588wzkyT/+7//u8o0mw8dOnSZr9loo40yevTobLnllpkzZ05p/IYbbtBsDsugsbExs5qbc+zpI7PWuvWVjtPK82Pvyp03nVXpGABABzR58uQ0NTWlrq6u0lEAAIA2pv4HgFVfQ0NDGhsbKx2jlfHjx1c6wipHXQYAANVD/Q8AAEC1KVuz+csvv5wTTjghyQeN5v3798+IESMybNiw9OvXL126dMn8+fM/co5hw4blzDPPTLFYzF/+8pdyRWu3Nt100xxwwAG55ZZbSmMPPvhgBRPBqmutdeszaMNtKh2jlXfe8gENAKBtdOrUqfQFAAB0bOp/AFi1NTQ0ZHB9fWY1N1c6CitIXQYAANVD/Q8AAEC1KVuz+dlnn505c+akUChk4MCBeeihhzJo0KBlmuOTn/xkBg4cmDfffDPvv/9+XnrppWy66ablitgu7bjjjq2azf/xj39UMA0AALAqOP300ysdAQAAWEnU//D/sXff8VEU7x/An71cegIJEDoRkBpBEJAuVURAilRRukovgiggXYogKL2IggVReq/Sm9JBQDoIAQSSEFpIvbvn9we/ne/uXcqVvZLk83698iK57O3N5R5mZ2bnmQEAyNxiYmIoIT6eug/6lQoULuvu4gjnTm2lTb+PdncxMhW0ywAAAAAAsg+0/wEAAAAAACC70STZPD4+ntavXy9+/umnn2xONJdVqlSJbt++TUREly5dyvLJ5sHBwaqfTSaTm0oCAAAAAAAAAAAAAAAAAAAAzlCgcFkKL17J3cUQ7t+56O4iAAAAAAAAAAAAAAAAAICH0CTZ/NChQ2JX81dffZXq1atn97mUSep3797VoHSezfw9FilSxE0lcZ7IyEiKiYlxdzFULl7EjXMAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAyN40STa/deuW+L5WrVoOnSskJER8/+zZM4fOlRls3rxZ9XODBg3cVBLniIyMpDJly1JCfLy7iwIAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAqaJJs/fPhQfB8WFubQuQwGg/hekiSHzuXpFixYQKdOnRI/e3l5Uf/+/d1YIu3FxMRQQnw8dR/0KxUoXNbdxRHOndpKm34f7e5iAAAAAADY5eTJk5ScnEw+Pj5UuXJldxcHAAAAAACcCO1/AAAAAM+AdhkAAAAAQPaB9j8AAAAAAABkN5okmwcFBYnv4x3cwToqKkp8nzt3bofO5ani4uJo6tSpNHnyZNXjY8eOpYiICDeVyrkKFC5L4cUrubsYwv07F91dBAAAAABQiIyMpJiYGHcXw0KePHkoPDzc3cWwsH//fnr27BkFBwfjpiYAAAAAQBaH9j8AAACAZ0C7DAAAAAAg+0D7HwAAAAAAALIbTZLNlbuZX79+3aFzHT16VHxfsGBBh87lLsxM3333neqxpKQkevjwIZ09e5Z27dpFz58/F7/T6XQ0cuRIGj0aO20DAAAAQPYTGRlJZcuUofiEBHcXxUKAvz9dvHTJIxPOwTaeuqABkecuagAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAWZ8myeavvfaa+P7gwYNkMBhIr7f91OfPn6fz588TEZEkSVSjRg0tiudyRqOR+vTpk+Fxer2emjRpQqNGjaKqVau6oGQAAAAAAJ4nJiaG4hMS6Nf27als3rzuLo5wMSqKOq1cSTExMR6XCPzOO+9QSkoKeXt7u7somYInL2hAhEUNAAAAACB9aP8DADiXpy5Qd/HiRXcXAQDMoF0GAAAAAJB9oP0PAOB8njg2i3FZAAAAyM40STYvVaoUFS1alG7evEkxMTH0yy+/UI8ePWw+z/Dhw4noRaJ55cqVKSQkRIvieazatWtTmzZtqEKFCjY9LykpiZKSksTPT58+1bpoAAAAAAAuVzZvXqpUqJC7i5EplCpVyt1FyFQ8dUEDIs9e1AAAAAAAPAPa/wAAzhMZGUllypalhPh4dxcFADIBtMsAAAAAALIPtP8BAJwLY7MAAAAAnkeTZHMiot69e9Pw4cOJmWno0KFUvXp1ioiIsPr5n332GW3dulX8PHDgQK2K5rH27dtH+/btoxEjRtD8+fOpVatWVj3vq6++ovHjxzu3cAAAAAAAAFkMFjQAAAAAAAAAAKWYmBhKiI+n7oN+pQKFy7q7OCrnTm2lTb+PdncxAAAAAACyHOygCQAAAOB+njo2i3FZAAAAyM40SzYfOHAgzZ07l+7evUuPHz+mOnXq0PTp06lTp06k16f9MgcPHqRx48bRvn37SJIkIiKKiIigjh07alU0l9Pr9cTMqsfi4uIoKiqKTp06RWvXrqU1a9ZQcnIyERHdu3eP3n33Xfr666/ps88+y/D8I0aMoCFDhoifnz59SkWKFNH2TQAAAIDLeeINTSKipKQk8vX1dXcxLOTJkwe7AAMAAAAAAAAAAIDDChQuS+HFK7m7GCr37yDZBAAAAABAa9hBEwAAAMCzeNrYLMZlAQAAIDvTLNncz8+P1q1bR/Xq1aP4+HiKjY2lDz/8kIYOHUrVqlUjk8kkjn3//fcpJiaGTp8+TbGxsUREIjk7ODiYVq9eTTqdTquieYSgoCAKCgqi4sWLU9u2benSpUvUsWNHOnPmjDjm888/pzJlylDz5s3TPZevr69HJnwBAIDreWpyMhESgW3lyTc0dZJEJrOFdDxBgL8/Xbx0CXEG2VJ8fDwxM0mSRAEBAe4uDgAAAAAAOBHa/wAAAACeAe0yAACAzA87aAKAtdD+BwAAAAAASB/ymbIezZLNiYgqV65MGzZsoPfee08ESmxsLG3fvl0cw8y0YsUK8T0RiR3Nc+fOTWvWrKHSpUtrWSyPVKZMGdqzZw/VqFGDLl++LB4fMGAANW3alLy8vNxYOgAAyAwiIyOpbJkyFJ+Q4O6ipAqJwLbx9Buav7ZvT2Xz5nV3cYSLUVHUaeVKiomJQYxBtrRw4UJ69uwZBQcH05AhQ9xdHBVPHDi4eBErzgIAAABA5uXJ7X8AAACA7ATtMgAAgKwDO2gCQEbQ/gcAAAAAAEgb8pmyJk2TzYmIGjRoQGfOnKF+/frRxo0biYjEym5yUrlMkiRiZmJmatKkCc2bN4+KFi2qdZE8VmhoKM2ZM4feeust8ditW7do69atGe5uDgAAEBMTQ/EJCR6XBEyERGBHeOoNzbJ581KlQoXcXBoA8HSRkZFUpmxZSoiPd3dRAAAAwE6euHCMDCvOAgAAAAAAAAAAAAAAAAAAAAAAuBfymbImzZPNiYgKFixI69ato8uXL9PSpUtp//79dOrUKUpQrFSg1+upbNmy1LBhQ3r//fepSpUqziiKx3vzzTepYMGC9N9//4nH9u7di2RzAAAP44mT7eVdWpEEDACQ/bz88ssUHx9PAQEB7i6KSkxMDCXEx1P3Qb9SgcJl3V0c4dyprbTp99HuLgZkA57YZiRCciYAWA8rzgJ4Jk9t/wMAAABkN2iXAQAAAABkH2j/AwAAAACAp/DEuanIZ8qanJJsLitdujRNnDhR/JyQkECPHz+mgIAAypkzpzNfOtOQJIkqVqyoSjb/999/3VgiAAAwh11aAQDA07Rs2dLdRUhXgcJlKbx4JXcXQ7h/56K7iwAa88SBs3v37lG7tm0pITHR3UWxgORMALAWVpwFV/HEazmR5y7Q4untfwAAAIDsAu0yAAAAAIDsA+1/AAAAAADwBMhnAldyarK5OX9/f/L393flS2YK5on38fjPDwDgUbBLKwAAAIDn8PSBM09L0ERyZtaDBE1wBaw4C84UGRlJZcuUofiEBHcXxQIWaAEAAAAAAAAAAAAAAAAAAAAAT4F8JnAllyabQ+oePnyo+jksLMxNJQEAgPRgl1YAAAAA9/P0gTMkaIIzIUETALKCW5fwuAABAABJREFUmJgYik9IwAItAAAAAAAAAGDBExfbvHgRczMAAAAAAAAAAMC9kM8EroBkczczmUx06tQp1WMFCxZ0U2kAAAAAAAAAMgcMnEF2hARNAMhKsEALAFgLySYAAAAAANlDZGQklSlblhLi491dFAAAAAAAAAAAAIBsB8nmbrZ582aLCTJvvvmmm0oDAAAAAFmZJ07OJsIEbXusXbuW4uPjKSAggFq3bu3u4gAAgIshQRMAIHtB+x+yMySbAACAJ0G7DADAuWJiYighPp66D/qVChQu6+7iCOdObaVNv492dzEAAMDF0P4HAAAAAACA7MZpyeaJiYl05swZunjxIj1+/Jji4uKImW06x5gxY5xUOu0kJSWRr6+vXc+Njo6mwYMHqx7LlSsX1atXT4OSAQAAAAD8DyZnZy03b96kZ8+eUXBwsLuLAgAAAAAATob2P2RnSDYBAABPgnYZAIBrFChclsKLV3J3MYT7d7BwNgBAdoT2PwAAAAAAAGQ3miebX7lyhSZOnEhr1qyhxMREh86VGZLNBwwYQN7e3jRs2DAKDw+3+nlnzpyhDz74gG7cuKF6/MsvvyQfHx+tiwkAAAAA2ZynTs4mwgRtAAAAAAAAAEgfkk0AAAAAAAAAAAAAAAAAAAAAnEfTZPNff/2VevXqRYmJiWIXc0mSbD4PM9v1PHdITk6m77//nhYsWEC1atWili1bUuXKlenVV1+l3Llzi+OYmW7evEnHjx+nFStW0IYNG8hoNKrO1aBBA+rdu7er3wIAAAAAZCOeNjmbCBO07dGvXz93FwEAAAAAAFwE7X8AAAAAz4B2GQAAAABA9oH2PwAAAAAAAGQ3miWb7927l7p3705Go5EkSSJJkoiZRdJ5VsfMdOjQITp06JB4zMvLi3LkyEEmk4mePXtGJpMpzefXr1+fNm3aRF5eXq4oLgAAAAAAZGK+vr7uLgIAAAA4KDIykmJiYtxdDJWLF7EIEIAnQvsfAAAAwDOgXQYAAAAAkH2g/Q8AAAAAAADZjWbJ5oMHDxaJ5sxMERER1K9fP6pTpw4VLVqUAgMDtXqpTMNoNNKjR4/SPSYgIIDGjx9PgwcPRqI5AAAAAAAAAABANhAZGUllypalhPh4dxcFAAAAAAAAAAAAAAAAAAAAAAAAALI5TZLNL168SGfPniVJkoiIqFOnTrRkyRLS6zXLZfdYM2bMoLfffpu2b99Ohw8fpmvXrmX4HC8vL6pYsSJ16tSJOnXqRHny5HFBSQEAAAAAAAAAwBqeuOM0EXadzkpiYmIoIT6eug/6lQoULuvu4gjnTm2lTb+PdncxAAAAAAAAAAAAAAAAAAAAAAAAAMCFNMkGP3r0KBERMTPly5ePvvvuu2yRaE5EFBoaSu+99x699957RET06NEjunjxIt26dYuioqLo+fPnJEkS5ciRg3LmzEkvv/wyVahQgQICAtxccgAAAAAAyKwuXrxIKSkp5O3tTWXLek6CGgBAVoAdp8GVChQuS+HFK7m7GML9O1jQAMATof0PAAAA4BnQLgMAAAAAyD7Q/gcAAMgaPHHDCWw2AQAAnkqTjPDo6GgiIpIkiZo2bUr+/v5anDZTCg0NpZo1a1LNmjXdXRQAAAAAAMiitm3bRs+ePaPg4GDc1AQA0Jin7jhNhF2nAQCyK7T/AQAAADwD2mUAAAAAANkH2v8AAACZHzacAAAAsI0myeZ+fn7i+yJFimhxSgAAAAAAAAAAALfxtB2nibDrNADYxhNXaCfCKu0AAAAAAAAAAAAAAAAAAOB8nrrhBDabAAAAT6VJsrkywTwuLk6LUwIAAAAAAEAaGjRoQMnJyeTj4+PuogAAAACAB8IK7VkL2v8AAAAAngHtMgAAAACA7APtfwAAgKzD0zacwGYTAADgqTRJNq9VqxZ5e3uTwWCgs2fPanFKAAAAAAAASEPFihXdXQQAAAAA8GCeukI7EVZptwfa/wAAAACeAe0yAAAAAIDsA+1/AAAAAAAAyG40STYPCwujd955h9atW0cHDhygO3fuUOHChbU4NQAAAAAAAAAAAAAA2MHTVmgnwirtAAAAAAAAAAAAAAAAAAAAAAAAnkan1YlmzpxJoaGhlJKSQr169SKTyaTVqQEAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAEBjmiWbFylShJYvX06BgYG0fft2atmyJUVFRWl1egAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAANCQXqsTHThwgHx9fWny5Mk0dOhQ2rp1KxUrVozatGlDderUoUKFClFgYKBN56xTp45WxXMLk8lEJ0+epHPnzlFUVBQxM+XOnZsiIiKoWrVq5O3trenrNfylIen9tflI33vlPRpUfVC6x8w6MouW/7M83WOeP39O9CHRzwndyOdaxp//sBJ/pfv7p4YoWnCzZYbnyUhccAzRh0Tdcq6iEcZ61NGrYrrHjzTsoD2m6w6/rixMCqKN3l3SPebq06vUb3E/zV6TiGhi/YnUsHjDdI/5eOPHdD76vGavWS6sHH3f4vt0j9l9YzeN2jvKrvOnFWOdCi+iQn7l033u/Jst6Jkh2q7XTU3poAbUKv+kdI/53XiGZhv/1Ow1iYg2eHehvFJQusfUSJ4vvn+eM/lF/B/qRoGnbauXZVrVEbb668P064io51HUcrnjdYTSwKoDqTSVTveY9fdH0uW4PZq9ZrA+jPoW3ZjuMXcTz9Gm4HGiLgtM9nH4dSfq36KGuhLpHvNxylo6z/czPJe1cebsOiIti95ZROXzpV9HtPi9BUXHa1dHNCjagCY1TL+OoHLWXzOt1afoBsqhz5vuMVOv1Ujzd8prprVx9p6uAg3S10r3mFmGw7Tc9LdV50tNajHmrjqiY/mO6R4zcvdI2nNTuzoiLCCMNnZMv4449+Ac9dzcU/WYre0ycy3zT6QyQem3I5be+Zj+S7S9HZFWnJWT8tP33q3Tfe5u0zUaZfjD5tdMzyJ9ayqvy5/uMe6oI34/9zvNPjabiIju/XePjCYjeem8qEDBAna/7ob3NlDewPTriBqL064jzFkTZ1VC3qOGedJvR+yOmUUnHmvXjogLjsnwmCiOo5Ypv2j2mkREA71qZtjXmBfwl8NtMyV76whHubKvIcfZ1qQJ1JvWpXvspbjdtOG+tu0Ia/oaLVJ+oWiO0+w1G+hepkn6xukek1Zfw5H2v9Z1hDU8ta+h1XiEUoM8A+n1kPTbEeZ9DXvaZkrWjEecM92nnoa1Np03ozjLiuMRabG2r3Ez+qZDbTMla8Yjjj/+nfbEzM7wXLbEmK3jEY56njOZqFrGx2Wl8QhH+hr2tP+tHY/49Y5j7QjzONNyPMJaVvU1PGg8wpH2v619DVukF2eOjkfYw5q+hqPjEan5y6dvur9X9jW0GJslylzjEY7qWrhrhsfYOx6RloJ+5ahz4fTbEf/pz2s6Nktk5XiEFX0NW+LMmXVEejy1r6H1eASRY/c+7W3/WzMe4ci9z9RiLDuMR8js6Ws4OjZL5Jx7nxnFmCPjEY7YkEG/lch94xEzds7QZFxWpmVfw9o4s2c8whFxwTFE6b8cEdk3HpERa/oaE/6eQPdPa9jX8PDxCEfua5jHmJbjEbawpq+h5XgEkf33Ph1t/2fG8Qh7WNOO0GI8wpwt9z4dHZeVOePepzVx5qnzI9zV1+h2qJtmY7NE2t37tDXObBmPcIQyxkZ4j/DIOsLT+hr2tv+tGY9w9N5nanGm1XiELazqa3jAeIQW8zKcde8zozhz1VxspQZ5BmZ4jDvmYst9Da3GZokyz3iEI+QYizJdpXCqlO6x7piLTeW0HZslcvzepz0x5qnzI9zV13DXXGzzvoaj7X9n3vtMK86y8niEOVv7GlqMzRJpf+/TmjhzxVzs1Myj9P//Z6fxCGv6GrbGmDPnYpuT42xC0B5aR53TPTa7zsXWirPvfaYWZ+6Yi02UcV/DXXOxzfsajrb/nTUeYUgw2FwWV9Ms2bxevXokSZL4mZkpISGBli1bRsuWLbP5fJIkkcHg+X/A1MTFxdG0adNo4cKFae7unjNnTurWrRuNHDmSwsLCNHndE3dPEPlpciqqUTjjSuzWk1t05M6RjE9WhOiu6RxRguPlMnIy/ZtgxWtmRE9ERYjO0QO6x88yPPwKx9ARvu346/6/Qpwjw2MSDAnW/X1tEJsQm+Ex56PPa/66GYlNiHXsNVOJsSRjxoObkQmn6LHhrv2vaybUu3CGx9zjZ5rGEhFRMhkzPEb1mt70Iv4fnSN6ZN9ralpHaCjZmKz5a7aLaEelfdNPNo9KuqJN3fT/QvSFMjwmyRhH0fproi4jdvx1Yznjivo837cuhjWIM1EuR+uIVMQlZ1xHnLp3iu4+066OKJwj4zqCgrW7ZsqMnJzhMenGr+KaaW2c1aDwDI+5RY8cqw/tiDFn1REZuRJ7RdPXLRSccR0RlxyX+ms60C57bsy4HfFf4nn76kM74kwWywmaX1vjKCnDY9xRR9yLu2f5uZqIbt25ZffrJhszriNsjt8M4qx4QMbtiNjkW5peW63p+SaTUfNYamdFX+OW12PNrplEDtYRDnB5X6MIUbQVN6GfG2O1jSWyrq9xynSX7tJTzV6zMOfM8Jg0+xoOtMucUkdkwFP7GpqNRyg8Scm4HWHR13Dgmklk3XhEHCXZXh9mEGdZdjwiFTb1NTQaM7NmPOJJyj3rYtiGGLN5PMJR3kQUkvFhWWk8IiMZ9jVsjDFrxyMcrg/N4kzT8QgNub2OSI0d7X+7+xrWSiPOHB6PsIM1fQ2HxyPsoOpraDRmlunGIxzQKl+rDI+xezzCAUnSc03HZomsHI+wpq9hQ5w5vY5Ig6f2NTQfj7BCun0NO9v/1oxHOHTvM5UYyzbjEVZKtR3hYPvfKfc+M4gxh8YjHGBVX8NN4xG3TP/fFnNwXNZaNvc1rIgzu8YjHKEnogJElEHVb9d4RAas6Wtcf3b9RX3mQh7Z17CWIsY0HY+wgTV9Da1jye57nxreM0+Nx45H2MiadoQm4xFmbLr36eC4rC1svvdpRZx56vwId/U1zj06p+l8Rs3ufWocZ5rd+1TE2L24exkenlXGIxzua2gYY0oO3/tMJc40G4+wgVV9DU8aj3Cg/e/Ue58OxJmz7n3moHzpHuOOudiir6HxfMaMeMx4hCOKECVb0a9yx1xsCiY6561t28zhe592xJinzo9wV1/DXXOxLV7TwXaZU+99OlCXZerxCAW7+hoatM00v/dpRZy5ZC62HbLTeITVfQ0bYsypc7HN/X+cXU95mOGh2X4utoNccu/TLM7cMhfbCu6ai23R13Cw/e+08YhE28viajqtT8j84konSZJF8rk1X8pjM6MTJ07QK6+8Ql9++WWaieZERE+ePKFZs2ZRmTJlaPv27S4sIQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAgMbJ5ubJ4uZJ5LacIzM6evQo1a9fnyIjIy1+5+vrS/7+/haPx8bGUvPmzWnjxo2uKCIAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAREem1OtHevXu1OlWmFB0dTe+++y7FxcWJx/R6PfXv35/69OlDJUqUIEmSKDIykhYvXkzffvstPX/+nIiIDAYDffDBB3Ty5EkqVaqUu94CAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABkI5olm9etW1erU2VK48aNo3v37omffX19afXq1fTOO++ojnvppZfoyy+/pGbNmlGTJk3o0aNHREQUFxdHQ4YMoc2bN9tdhiqFqpDeX5uP9KWcL1l1TPXC1dM95vnz53Tu7Dkq9FJ58vENdLhcXpIPFfNP/zWtEfcshqLvXaPy+fNRAX1whseXkvJQdamIw68rC5OCMjzGX++f4d/XVrn8c2V4TLmwcpq+pjXny+Wfy+73mlaM+Xpl/DcO969EoQbtPte8vhkvFlFACtY0loiIfMgrw2OUr/k8OZnO3X9A5V8tT4GB9v2/1KqO0JqPl4/mr1kgqABRSvrH5PUtpUndJAvWh2V4jK9XEIUZSoi6LNDHx+HXzSX5Z3hMOSm/VeeyNs6cXUekJcgn4zqiUoFKVCSndv9fS+WyYkGZZ0SFdNpcM2VeUsaxkV78Kq+Z1sbZSxRq1TGO1If21GVOqyMyUCpXKU1fNywg4zoiyCfI4jUdbZcFemXcjijoZ187Iq04s6bOySX5a35tDSLfDI9xRx1RIKiA5jHs45Xx/2tbXtOaOMvlk3E7IpfPS5peW+OexVA0XUv3GB/y0jyWCkgZ9zVeMoYQ3SaH2mZK9tYRjnJlX0OOs7BiL2d4bKBXLk1jici6vkYlXSEqwjk1e81SUp4Mj0mrr+FI+1/rOsIantrX0Go8Qimnd8btCPO+hj1tMyVrxiOCyNfm+jCjOMuK4xFpsbavkUufS7MxM2vGI3J6F7Aqhm2JMVvHIxz1PDmZzj1+kOFxWWo8IgPp9TXsaf9bOx7haH1oHmdajkdYy6q+RjYaj7C3r5FenDk6HmEPa/oajo5H2EPZ19BibJYoc41HOCqnd8btanvHIxw5ny8HvujLaTQ2S2TleIQVfQ1b4iyrjEdYw5q+htbjEdZIr69hb/vfmvEIR+59phZj2WE8wpbzmbcjtLhn7ox7nxnFmCPjEY6wqq+RTcYjbOlrWBtn9oxHOEKOM8qd/nH2jEdkxJq+xsvBL2syLivz9PEIR/oa5jGm5XiELazpa2gdS/be+9Sq/Z8WTxyPsIc17QgtxiPM2XLv09FxWZkz7n1aE2dZbTwiPdb0NcqHltd0PqNW9z61ijOZVvc+lTHmqXWEp/U17G3/WzMe4ei9z9TiTKvxCFtY1dfIRuMR9vQ1HO1nOuveJ5Mp3WPcMRdb7mto2TbLLOMRjpBjzKdUxv0qd8zFpmdE5VO0G5slcvzepz0xlhXGI6xlTTvCXXOxzV/T0XaZM+99phVnWXk8wpytfQ2t8pm0vvdpTZy5Yi62PbLTeIQ1fQ1bY8yZc7HNyXH2clgGg7OEudiOcnZfI7U4c8dcbGu4ay62eV/D0fa/s8YjDAkGOkEnbC6PK0nMzO4uRGZ38+ZNKl26NCUnJ4vHpkyZQsOGDUv3eb///ju9//77qsf+/PNPqlGjhk2v//TpU8qZMyc9efKEcuTIYdNzne3UqVNUuXJl+mLaSQovXsndxRGOHVhGS2Z1opP9+1OlQoXcXRyVU3fvUuW5c+nkyZNUqZLn/M08lafGGJHnxhlizHaeGmeeGmNEiDN7IM5sgxiznafGGBHiLCvx1Djz1BgjQpzZA3FmG8SY7Tw1xogQZ1mJp8aZp8YYEeLMVp4aY0SeG2eIMdshzmyHOLOdp8aZp8YYEeLMVp4aY0SeG2eIMdt5apx5aowRIc7sgTizDWLMdp4aY0SIs6zEU+PMU2OMCHFmD8SZbRBjtvPUGCNCnGUlnhpnnhpjRIgzW3lqjBF5bpwhxmznqXHmqTFGhDizB+LMdogz23hqjBF5bpwhxmznqXHmqTFG5Llx5sk5wDLNdjbPzmbMmKFKNC9WrBh9+umnGT6vY8eONH/+fDp06JB4bOrUqbR+/XpnFBMAAAAAALKIrVu3UmJiIvn5+VHTpk3dXRwAAAAAAHAitP8BAAAAPAPaZQAAAAAA2Qfa/wAAAAAAAJDd6NxdgKzAPDn8ww8/JL3eujz+nj17qn7+448/KD4+XquiAQAAAABAFnTp0iU6d+4cXbp0yd1FAQAAAAAAJ0P7HwAAAMAzoF0GAAAAAJB9oP0PAAAAAAAA2Y3Lks2fPXtGd+7cocjISFe9pEucPn3a4j116NDB6ue3adNGlZiekJBAf/zxh2blAwAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAASI1122/b4fr167Ro0SLau3cv/f3332QwGIiISJIk8b3Sv//+S+fOnSMiIl9fX2rcuLGziqapPXv2qH7Oly8flShRwurnBwQEUMWKFenEiRPisd27d1OrVq20KiIAAAAAAGQx3bt3J2YmSZLcXRQAAAAAAHAytP8BAAAAPAPaZQAAAAAA2Qfa/wAAAAAAAJDdaJ5snpCQQAMGDKCff/6ZTCYTERExs1XPbdOmjXjOP//8Q2XKlNG6eJq7cOGC6ueqVavafI7q1aurks0vXrzocLkAAAAAACDrCg0NdXcRAAAAAADARdD+BwAAAPAMaJcBAAAAAGQfaP8DAAAAAABAdqPT8mQPHz6kqlWr0o8//khGo5GYWSSaZ7SyW7Fixejdd98Vxy9dulTLojnNpUuXVD8XL17c5nOYP8f8nAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFrTLNncaDRSq1at6J9//hGPFSlShAYOHEhz5szJMNmciKhTp07i+23btmlVNKe6cuWK6ufw8HCbz1GkSBHVz3fv3qXnz587VC4AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAID06LU60eLFi+nw4cMiqfzzzz+nL7/8knx8fIiI6JNPPsnwHI0bNyY/Pz9KTEyks2fP0uPHjykkJESrIjrFo0ePVD/nz5/f5nMUKFAg1fMGBgbaXS4AAAAAAMi6bt68SQaDgfR6PRUtWtTdxQEAAAAAACdC+x8AAADAM6BdBgAAAACQfaD9DwAAAAAAANmNZsnmU6dOFd/37duXpkyZYvM5fH196dVXX6Vjx44RM9M///xDtWrV0qqImktISCCj0ah6LCAgwObz+Pv7WzwWFxdnd7kAAAAAACBrW7t2LT179oyCg4NpyJAh7i4OAAAAAAA4Edr/AAAAAJ4B7TIAAAAAgOwD7X8AAAAAAADIbjRJNr98+TL9+++/REQUHBxMkyZNsvtc5cqVo2PHjhER0bVr1zw62fz58+cWj/n5+dl8ntSSzVM7tywpKYmSkpLEz0+ePCEioqdPn9r82s4mJ83fun6SkhI9J4H+v7sXiYjo5N27FJec7ObSqF2OjiaiF387T/xMPY2nxhiR58YZYsx2nhpnnhpjRIgzeyDObIMYs52nxhgR4sweiYmJlJiYSN7e3h5VNk+NM0+NMSLPjjNPhTizDWLMdp4aY0SIs6zEU+PMU2OMCHFmK0+NMSLPjTNPjjG0/22HOMs6PDXOPDXGiBBntvLUGCPy3DhDjNnOU+PMU2OMyHPjzFPbZUSIM1t5aox5Mk+NMSLEWVbiqXHmqTFGhDizB+LMNogx23lqjBEhzmyF9r/tPDXGiDw3zjyVp8YYkefGGWLMdp4aZ54aY0SIM3sgzmyHOLONp8YYkefGGWLMdp4aZ54aY0SeG2dyWZjZzSVJm8QalG7ZsmXUuXNnkiSJWrVqRWvWrLE4xtvbm4xGI0mSZLEbuNKwYcNo2rRpJEkSffPNN/TJJ584WjynuX37NoWHh6se2717NzVo0MCm89y4cYNefvll1WMHDx6k2rVrp3r8uHHjaPz48bYVFgAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAXO727dtUuHBhdxcjVZrsbB79/9n+RESlSpVy6FwBAQHi+/j4eIfO5Wyp7WKebMdKDMpdytM7t2zEiBE0ZMgQ8bPJZKLY2FjKnTs3SZJk8+tnR0+fPqUiRYrQ7du3KUeOHO4uDmRRiDNwNsQYuALiDFwBcQbOhhgDV0CcgSsgzsDZEGPgCogzcAXEGTgbYgxcAXEGzoYYA1dAnIErIM7A2RBj4AqIM3AFxBk4G2IMXAFxBs6GGANXQJyBKyDOwNkQY7ZjZnr27BkVLFjQ3UVJkybJ5spkaV9fX4fO9eTJE/G9pwdaUFCQxWOJiYk2nychIcGqc8t8fX0t/s4hISE2vy68iDFPjzPI/BBn4GyIMXAFxBm4AuIMnA0xBq6AOANXQJyBsyHGwBUQZ+AKiDNwNsQYuALiDJwNMQaugDgDV0CcgbMhxsAVEGfgCogzcDbEGLgC4gycDTEGroA4A1dAnIGzIcZskzNnTncXIV06LU4SFhYmvo+KinLoXFevXhXf586d26FzOZu/vz95eXmpHrNnN3Zbk80BAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAcpUmyeZEiRcT3J0+etPs8SUlJdPDgQfFzRESEQ+VyBfMdxe/fv2/zOe7du5fheQEAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAALSkSbJ57dq1ydfXl5iZTp48SdevX7frPD/++CM9ffqUiIhCQ0OpQoUKWhTPqUqVKqX6OTIy0uZz3L59W/VzwYIFsbO5k/n6+tLYsWPJ19fX3UWBLAxxBs6GGANXQJyBKyDOwNkQY+AKiDNwBcQZOBtiDFwBcQaugDgDZ0OMgSsgzsDZEGPgCogzcAXEGTgbYgxcAXEGroA4A2dDjIErIM7A2RBj4AqIM3AFxBk4G2Isa5KYmbU4UfPmzWnLli0kSRI1bdqUNm3apPq9t7c3GY1GkiSJjEajxfOvXbtGr7/+ukg279mzJy1YsECLojlVjx496McffxQ/N2/enDZu3GjTOQYOHEhz5swRPzdo0IB2796tWRkBAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADMabKzORHRuHHjSJIkIiLaunUr9e7dm1JSUqx67v79+6lOnTr09OlTYmby8vKizz//XKuiOVVERITq52PHjtl8jiNHjqh+Llu2rENlAgAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAyIhmyeaVK1emvn37krxR+vfff0+vvPIKffvtt3T8+HHVsVevXqU///yT5syZQw0bNqQGDRrQ/fv3iZlJkiQaNWoUFStWTKuiOVWDBg1UPz948ICuXbtm9fPj4+PpzJkzqscaNmyoRdEAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADSJLGcHa4Bk8lELVu2pC1btpAkSSJ5XCa/lPIx+XH5+HfffZfWrFmjVZFcIjw8nG7fvi1+njhxIo0cOdKq5/7666/UuXNn8bOfnx/FxMRQYGCg5uUEAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACQabazORGRTqejDRs20LBhw1SPK5PM5aRy8xx3ZqYhQ4bQqlWrtCySS7Rq1Ur18+LFi8lgMFj13EWLFql+btSoERLNAQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAADA6TRNNid6kXD+1Vdf0alTp6hDhw6k1+uJiESCuTLJXN7RvGnTpnT06FGaPn066XSaF8npBg8eTN7e3uLnf//9l7755psMn7d8+XI6ePCg6jHzRH0AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABnkNh8i3GNJSQk0J9//kmnTp2imJgYevz4MQUEBFCePHkoIiKC6tevTyEhIc4sgkv06dOHFi5cKH728/Oj1atXU7NmzVI9/tixY9SkSROKjY0VjzVp0oS2bt3q9LICAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA4Pdk8u4iKiqIKFSrQ/fv3xWN6vZ769+9Pffv2pRIlSpAkSRQZGUmLFy+mb775hp4/fy6ODQwMpBMnTlCZMmXcUXwAcJMnT55Qjhw5SJIkdxcFAMBhJpOJDh48SHXr1iWTyUQ6nc7dRQIAAAAAAAAAAAAAAAAAAAAAAIAsipkxBxcAAAAAAEADSDbX0F9//UWNGjVSJZHLfH19SafTUUJCgsXvvLy8aNWqVfTuu++6opgA4CFWr15Nv/32Gy1dupQCAwPdXRwAAIcYjUZ6/fXX6cGDB3Tjxg3y9fXFQD4AAACAB4iKiqK8efO6uxgAAAAeAWMVAAAAAAAAAAAAAJnf0aNH6e7du9S6dWsiwtgvAACArXDtBACA1GC7SQ3VqFGD9uzZQ4ULF7b4XVJSUqqJ5qGhobRhwwYkmgNkMzt27KD27dtTYGAgEs0BINMzGo3UsGFDOnPmDN27d48GDx5MRIRBCAAAAAA327ZtG3Xu3JnOnz/v7qIAAAC4jcFgoA8++ICuXbtGkiQR1mAGgMzGZDKpfkY9BgAAAAAAAADZ2datW6lGjRr01Vdf0fr164kI89QAAACsdfPmTSIi3DcFAIBUIdlcY1WrVqULFy7QqFGjKCwsLM3jcuTIQQMGDKBLly5Rs2bNXFhCAHC3bdu2UZMmTYiIKFeuXG4uDQCAY0wmEzVu3JgOHDhAPj4+pNPpaPfu3bRt2zZ3Fw0AAAAgW9u+fTs1a9aMdu7cSUePHiUiJKUAAED2YzQaqVGjRvT7779Ty5Yt6ebNm5h0CACZjk6nI4PBQMePHyciTAADAAAAAAAAgOxr27Zt9M477xAR0ZkzZ2jGjBm0fft2N5cKAAAgc9i6dSvVqVOHvvrqKyLC/QYAALCkd3cBsqLg4GCaMGECjRs3jk6ePElnz56l6OhoYmbKnTs3RUREULVq1cjHx8fdRQUAF9u8eTO1aNFC/JySkkJELyb8Y5IjAGRGN27coAsXLhDRi0EHk8lEV69epfXr14uFNVDHgbUQKwAAANow73sOGDCAKlSoQFWqVHFjqQAAAFzLaDRS/fr16dChQ+Tn50cXL16k5s2b0759+yh37tzuLh4AgFXu3btHp0+fpvHjx9Px48dp+fLl1L59ezEBDGNpAAAAAAAAAJBdbNu2TWzw5ufnR4mJiXT9+nXy9/d3c8kAAAA83/bt28WCLT/++CN5e3vT0KFDcZ8BAABUrEo2b9CggbPLYUGSJNq9e7fLX1dLXl5eVLVqVapataq7iwJE9PTpU4qLi6OCBQu6uyiQDTEzGQwGGj9+PBER+fr6UlJSEuXLl4+ICI10cCqTyUQ6nY6IkMgJ2itRogTNnz+fWrduTUlJSeTt7U0pKSn0/fffU61atahLly6IObCaPEn26dOnlDNnTncXB7KRlJQU8vb2dncxAAA0ERsbS9OmTSMiIh8fH2JmSkxMpFmzZtE333xDefPmdXMJAQAAnE+ZaK7X6yk5OZkCAgKofPnylCtXLncXDwDAKsePH6eZM2fSvn376N69e0RE1KlTJyIikXAO4GxGo5G8vLzcXQzIxq5du0YlSpRwdzEAAOwWGRlJgYGBWPQMALKlZ8+eUXBwsLuLAVmEMtHc29ubEhMTKTw8nKZPn05169Z1c+kAAAA8m/I6qtfr6dq1a7R27Vpq2bIllSxZ0s2lg6xGma+SlJREvr6+bi4RANjCqmTzffv2ufRmNRLhQGv379+nZs2aUcmSJWnatGlUpEgRdxcJshk5ec5gMBARUXJyMhERGk7gEnKiOdH/FjZQJqAD2EtuszVr1oz69u1L8+fPFwmbKSkp9O2339Krr75KFStWdHdRIRN49uwZ3b17l8aOHUvh4eE0YMAACg8Pd3exIIszGo3Uvn17ateuHbVu3Zp8fHzcXSQAAIeFhoZSkyZN6OjRo2Q0GomZiYjowIEDdPr0aWrcuDGSBcAjYAwYAJzFPNHcZDKRXq+nTp060YIFC0iSJIyNAYDHW7VqFfXu3ZuePHlCJpOJvLy8SK/XU1JSEnXv3p2Cg4OpSZMm7i4mZFFGo5E+//xzGj16NIWEhOC6CW6zZcsWat68OY0YMYImTZrk7uJAFoNxCXCFTZs2Uffu3Wn06NHUuXNnLH4GbpNWnSc/jvYeOMOOHTto1apV1K9fP3rttdfcXRzI5MwTzVNSUqhw4cL0zTffUJs2bYgI7TsAAIC0mF9HDQYDFSxYkIYMGYJEc3CKxMREioqKookTJ9Lrr79O7dq1o9DQUHcXCwCsZFWyuUyenGot806b8vnp/Q5ASw8ePKA33niDrl+/Tnfv3qWJEyfSyJEjkbwELqfT6cjb21tM6DcajSL5HANd4AynTp2iyMhIWr9+PRERBQQEUPHixaldu3ZUuHBhcRziD+wlx423tzc1a9aMtm3bRjdv3iSTyUREL3ab2LFjB7366qtERLg5CWk6f/48/fzzz7R+/Xq6fv065cuXj4xGIw0ePBiLBIHTGI1GevPNN2n//v10+vRp8vf3p7fffhuLAQFApia37T///HPavn07HThwgPR6PUmSRLdv36Yvv/ySGjVqRF5eXpg8Bm4jxykmMQKAM6SVaN61a1eaP38+SZKERVcAwKNFRUXRokWLaMyYMUT0YtHipKQksZBU7dq1qWXLllSoUCE3lxSyKqPRSA0aNKCDBw/SpUuX6Pfff6ccOXKg7Q4ut23bNmrRogUREX311Vfk7e1N48aNc2+hIEtQjktYcxyAvbZt20YtW7YkIqJp06aRj48PdezYkUJCQtxbMMiWjEYjGY1GunjxIkVHR1NQUBD5+PhQjhw5qGTJkqKdhzYfaGX79u3UtGlTInoxp6h3795UoUIFN5cKMqu0Es1nzJiBRHMAyNSUdRfaYeAsaV1HZ86cSa1btyYiXEdBWxcuXKDly5fTypUr6cqVK7R//35KSUmhDz74AGMiAJmExFZkederV8+mi8eRI0fErr3y6QsUKED58uWjwMBAev78OT148IDu3bv3v4JIEvn6+lK1atXEY3v37rX6NQFSEx0dTWXLlqXY2FgxGSNXrlzUpk0bJJyDyz19+pSqVatGly9fJp1ORyaTiebMmUP9+vVzd9Egizl69CitW7eO5syZQwaDgVJSUlS/z5UrF/Xq1YvatGlDlSpVIiJ0FEEbQ4YMoZkzZ5JOpyOdTkcGg4Hy589Phw4douLFi2NADFK1fft2Gjx4MEVGRlJCQoIY0MqZMyd169aNPv30U9UCGQBaMBqNVLt2bTp69Cj5+flRYmIiFSlShGbPno2Ec9BUetc+tL/AWeQEulOnTlGbNm3o1q1b5OXlRZIkkcFgoOHDh9PkyZPdXUzIpuTFXurWrSuSBNBPAGdILa7kx3ANzrrSSzRfsGAB6XQ6JJoDgEe7ceMGffXVV7R48WIiItLr9WLR4nbt2lGDBg2oV69e7iwiZHFGo5EaNWpE+/btE+O0b731Fq1cuRIJ5+BSykmw/v7+lJCQQMHBwXTkyBEqW7asm0sHmV1ycjLFxcXR2rVrKTIykiIjI+nZs2dUokQJKl++PL3++utUunRpIsKYBdhPWY/J96EqVKhAa9eupWLFirm5dJDdHDp0iFasWEH79++na9euUWJiIkmSRMxMuXPnpmrVqlHlypWpc+fOVKJECfE81IFgL2UdSPQiqemTTz6hkSNHUo4cOdxYMsiMkGgOAFmJXF9Z285C/QaOwnUUXG3Xrl00dOhQunHjBsXFxZGPjw8lJydTeHg4DR06lD744APscA6QCVi1s/m+ffusOtnTp0/p448/pqSkJCIiqlChAvXv359atGhBYWFhFsfHxMTQhg0baN68eXTmzBlKSkqifPny0ffff0/BwcHWvwuANJw7d44SExOJ6H8DoLGxsbRmzRoiIiScg0sZDAaKj48nov8txIEBVNCSyWSir776itavX08nT54kohc7ScuTa5mZvL29KTY2lmbNmkVHjx6lL774gho0aICOIjhEvsZOmTKFzpw5Q/v27RPxdv/+ferTpw+tXr0a7TtQefLkCf300080ePBgInoxeZaIxAIZQUFBRPRigiOA1mbOnElHjx4lohcx5+3tTbdv36YBAwbQ7NmzqUmTJkg4B7uYD8DLN4eePXtGzExeXl4UGBhIRIT2FziNnEBXokQJat26Nc2fP59SUlLIZDIREdHOnTupRYsWVL16ddw0ApdS7pB49OhRCg4Opk8//VQsyIeJi6ClpKQkevbsGUVHR5NOp6O8efNScHAw+fj4iHoPdWDWgkRzAMjsLl68SOPHj6eVK1eKx7y8vKhIkSI0cuRI6ty5M3l7exMRoT4Dp2ncuDHt27eP/P39KSkpiXQ6Hf3xxx/Url07WrlyJeXMmRNtd3A680mwCQkJVLRoUZo6dSoSzcFhR44coZ9//pl27txJN27cSPWY1157jWrWrEkzZswQ964AbGFejyUmJtJLL71Ew4YNQ6I5uNS9e/fol19+oREjRojH5IVp9Xo9paSk0MOHD2nr1q20detWmjt3Ln300Uf01ltvUcOGDdHmA7uY14Emk4ly5sxJ1atXxzxJsBkS5AAgq5DrKrm+SkhIoNjYWDp58iRdv36dkpKSKDExkcqXL0/58+enatWqqe5pAtgD11Fwpbi4OPr5559pwIABRPS/uWvyfPBnz57RtWvXRK4pAHg2q3Y2t4bRaKSGDRvSwYMHiYhowoQJNHz4cKtX3Zk6dSqNHDmSiIhq165Ne/fuxYAVOCwpKYl27dpFAwYMoJs3b5K3tzcZjUYymUzY4RxcLiYmhqpVq0Y3b94UK5P99NNP1KVLFzTWwWFGo5E++OAD2rRpEyUkJBARidWgZF5eXmISkNFoJL1eT5UqVaJp06bRG2+84a6iQxYhNymXLVtGw4YNo3v37ol6LW/evDR58mTq2rUr2ndARES3bt2i6dOn07x584iIyNfXVwwi1KpVi2rVqkXDhg0jHx8fkZQJoKXIyEj6+uuvaeXKlRQTE0M6nY68vLzEoCoSzsFW5hOtjxw5Qjdu3KAVK1bQkydPKCYmhuLj4ykoKIhee+01Kly4ML3//vuUL18+ypMnD/oD4DSnT5+mJk2aUFRUlKp/MHToUPr666+JCDePwDWUSaDe3t5kMBjIy8uLJk+eTEOHDiUi7JQDjjOZTHT06FHatWsXbd26lW7evEkJCQmk0+koMDCQypYtS23btqXWrVtTnjx5iAh1YFaBRHMAyOxu3LhBI0aMoFWrVonHcuTIQe+99x516tSJateu7cbSQXayfPly+vjjj+n58+fk4+NDKSkp4p5mo0aNkHAOTodJsOAsjx49olWrVtGAAQPEJFd5fEKn0xEzk06nEz+bTCZ64403aP78+RQREYGYA6uhHgNPcfnyZZo4cSItW7aMiIj8/f0pISGBvL29iZnF+Kxc93l7e1NycjL5+PhQcHAwff755zRgwADy8/MjIsQtWCetOnDmzJnUunVrN5cOMhtcUwEgq1COo926dYs2bNhA69ato1OnTtGzZ89SfU6NGjWoTJkyNHz4cAoLC6OQkBDUeWATXEfBlSIjI2nGjBk0a9YsIlLPB3/ttdfEfPCAgADsag6QSWiWbD5hwgQaO3YsSZJEY8aMobFjx9p8ji+//JLGjRvn0DkAzCUnJ9OOHTto4MCBdOvWLSScg9vcvn2batSoQffv3xcTHFesWEFt27ZFgx0cYjQaqWnTprRz504xaVbeCViv11NwcDAlJiaKJHRJksjLy4sMBgP5+PjQu+++S1OnTkU9CJqIioqirl270o4dO1QJTW+//TatXr2aAgICMBEtm7t8+TJNmDCBfvvtN/GYl5cX+fn50ejRo6lt27ZUvHhxIkLCETiH3O66e/cuTZo0iVatWkUPHz5Ewjk4jJlpzZo1tGfPHlq8eDFJkiSug15eXqJ9JitYsCAVLVqURo8eTTVr1qTg4GBxHvQNQEu//fYbderUiYj+dxOJiGjVqlXiJhKAMxmNRqpVqxYdO3aM9Ho9MTOZTCZiZtLr9Ug4B008fvyYevXqRceOHaNbt26Jx+XdmgwGg3isWbNm1LZtW+ratSsR4dqb2SHRHDwF6hKw14MHD2jMmDH0/fffi8dCQ0Np6NCh9N5774ndLxFj4CobNmygjh07UmJiIhLOwaUwCRac5datWzRt2jSaP38+ERH5+flRYmKiasxWkiQxTmEymUiSJDIajVSlShVasmQJlStXDvEHGUI9Bp7i6tWrNGLECFq7dq3F74KDg8nPz4+io6NV9wvk3c4NBoPYaKBLly704YcfUu3atUU9ifiFtKAOBC1pGU/ouwKAJ0hISKARI0bQX3/9RcePHxeP+/j4iHuYOp2OJEmilJQU0V8tXrw41alThwYOHEgVK1Z0U+khs0G7DFzpypUrNHHiRPr111/FY3L/ctSoUdSqVSsqX748ESHuADITTZLNjUYjFSpUiKKioih//vx0+/ZtuybuGI1GKlKkCN2/f5/CwsLov//+wwQg0AQSzsET3Lx5k6pUqUKxsbGiobR9+3Zq1KiRm0sGmZnRaKR69erR4cOHSa/XExGRwWCgcuXKUYcOHahJkyYUEhJCSUlJ9MMPP9Du3bvp7NmzqoTznDlz0m+//UZNmjRBQx4cIsfPP//8QzVr1qRnz56pblCOHDmSJkyY4OZSgjtduXKFRowYQevWrROPBQUFUaNGjeijjz6iJk2aiMdRH4EzIeEctJSUlET//fcf9e/fn44dO0YPHz4kov8ltymTzJX1mslkEt/36NGD3n33XTHYjzoQtCDH0aNHj2jQoEFiYF9unzVs2JDmzZtHpUqVcnNJIasbP348jR8/nvz8/Cg5OVlMVpQTVpBwDo4wGAy0adMmGjduHJ07d05MvpATBJTxJu/URERUsmRJ6tSpE40ePZqIcO3NrLRMNEcMgD2Ymf777z8qVKiQ6jHEEthi6tSpNGLECPFzaGgojR8/njp06EBhYWFuLBlkZ+vXr6f3338fCefgMpgEC85y+fJlGjduHK1YsYKI/pdUTkSUK1cuCggIIL1eT1FRURQfH09EpOo/yAvo/fHHH+Tv7484hDShHgNP8fDhQxo2bBgtWbJEPBYcHEzVq1enTp06UZ06dShv3rx04cIFio6Oprlz59L169fp8uXLIj7lXc6JiGrXrk1du3albt26kZeXF+IYUoU6ELTkjETz6OhoioqKoldeecWpZQcAMBcdHU2HDx+mL7/8ks6cOSMe9/X1JYPBIOopeW6Red0mzysKDg6mRYsWUfPmzSkgIMCVbwEyGbTLwJXSmg/+xhtvUO/eval58+bicdxLAMhcNPnfeuDAAYqKiiJJkujtt9+2O0Hcy8tLJJjExMTQgQMHtCgeAPn4+FDjxo1p9uzZ9NJLL4lVn3Q6HcXGxtKaNWto0qRJFBkZ6e6iQhZmvpMhM6PRBA6RJ9TKieYmk4kMBgM1adKE9u7dSyNGjKBKlSpReHg4lS1blsaPH08zZsyg2rVrEzOLyddPnjyhyZMnU2JiIjqQ4BB5stkrr7xCY8eOFZPQvL29iYjop59+oh07dri5lOAud+/epSlTpqgGFkJCQmjIkCE0efJk0Q9QJoMAOIs8oaxQoUI0cuRIateuHeXOnZtMJhMZjUby9vamO3fu0MCBA2nbtm2UlJTk7iKDh4qMjKSFCxdSs2bNaNu2bfTkyROSJIl8fHzIaDSS0WgkZhYD9cqBU0mSxDXyxx9/pEGDBtHUqVPF7zRYGxCyOflaGhoaSu+88w7lzp1bFVvHjx+ngwcPEpFlfxVASyVKlCCiF4tBysm/8piIvOP0F198QdOnTyeiF6u2KxfkAEhLUlISLVy4kD799FM6d+4c6fV6UffJEzTkeJMfk6+9V69epUWLFtHMmTOJCP2PzEjLRHPlBJ4HDx6Ix9Eeg/QYjUZq3LgxtW3blhYuXEgPHz4Uu2DiOgbW2r17tyrRPDAwkPr160ft2rVDojm4VatWrei3334TC0Z5e3uLNvzOnTupffv29OTJE7TdQROYBAvOcuvWLVWiORGRv78/Va5cmebMmUM7d+6kU6dO0YkTJ2jjxo00ffp08vf3F+O6RC/msR0+fJgGDBhAROg7QupQj4EnWblypSrRPDQ0lEaPHk1z586lzp0700svvSTqwrfffptWrlxJ69ato+7duxPRi1hNTk4mHx8fIiI6dOgQTZs2jb766isyGAy4fwUWUAeClpyRaH7v3j3q3LkztW/fng4dOuTU8gMAKF24cIEmTZpEAwcOpDNnzpC3t7fYUCwpKUnMJzIajWQwGMQ9TZPJJO5tybsDP3v2jN5//32aOnUqXbp0yZ1vCzyYltdReVwkMTFRPIZ+ACjduXOHJk+ebDEffODAgTRt2jSRaC7HDXKmsjfUH5mPJv9jb968Kb4vUqSIQ+dSrv6vPC+Ao5BwDu725MkTSkpKIp1OR97e3uTn50eBgYFEhAso2C6tCbXdunWjzZs3U+7cucWx8gBFUFAQ1alTh8aPH0/ly5cXAxU6nY4ePnyIBBMQmJliYmJE3WTLZDG5Q9iwYUOqXLmyOB8R0f3792nLli30/Plz1HvZjNFopLlz59JPP/0kHgsNDaUvv/ySevfuTaVLlyYi3GQE10LCOTjq9OnTNGzYMJo0aRJdunRJ3OyRb/74+/tT8eLFqUqVKvTaa69RwYIFieh/yW9eXl5kMBhIr9cTM9ONGzdoxIgRNHDgQCLCxEXQhtzmat++PbVu3VrEp16vp6dPn9L48ePp/v37YkcSAGcoWbKkGIPz9vam8PBwIiJRB8q7TSPhHGyRnJxM3377LX311VfiPoLBYCCDwUAVKlSgdu3a0Zdffkl9+vShJk2aUK5cuYiIKCUlRUyWvXv3Lv3666+0e/duIsL4XGaS1rhYly5dbE40V07a+eabb2jMmDF04sQJIkJ7DNJmNBqpYcOGtGvXLjp27Bj17duX2rZtS0OHDqWYmBhKSUlxdxEhE7h79y6NGTOGiF4kvhERvfHGG9ShQwfKly+fO4sGQERIOAfXQHISOMuzZ8/om2++USWah4aG0qeffkqLFy+mfv360WuvvUZ58uShXLlyUYMGDWjIkCG0ZcsWevXVV8Vz5Pg7cOCA6CcAKKEeA09y5swZ+uyzz4joxWIZAQEB1LdvX+rUqROVLFmSiNTjX8xMAQEBVKZMGVq8eDF99913VL9+fSIiVcL5lStXaP78+TRy5EgknIMK6kDQkrMSzXv06EE7d+6ky5cvU69evcT9AMjacJ0Cdzty5Aj16dOHFi9eTHfu3CGiF/coDQYDhYeH0zvvvEMzZ86kpUuX0uHDh2nFihU0dOhQatmypThWrsvkOWzMTBMnTqTp06fTsWPH3Pn2wANpfR318vKi//77j1q3bk0rV64kIsJiyyAkJSXRrFmz6JdffhGPhYaG0vjx46lv374UERFBROgLZHfMTFevXiUizLvIlFgDU6ZMYUmSWKfT8aBBgxw616BBg8S5pkyZokXxAFSSkpJ448aNXLRoUZYkiX18fNjLy4slSeLcuXNzz549+datW+4uJmQSJpOJmZkNBkOGxx4/fpz9/PxYkiT28vJiPz8/Pnv2rLOLCFmQwWDgN954gyVJYm9vb/by8mJfX1/u2bMnG41GcUxa4uLieMiQIaIOlCSJ9Xo9X716VTwfsi+DwcAVK1bk2rVr86JFi/j58+fMzHbFxsKFC1mSJFWs+fr68q5du5j5f3UoZH1r1qwRsSBJEufMmZMnT57MUVFR7i4agKiL7ty5w3369OE8efKI9ppcdxUpUoTXrVvHiYmJbi4teIoDBw5whQoVRIzIX3q9nmvWrMmzZ8/mM2fO8IMHD9hgMHBKSgrfvXuXd+/ezQMHDuSSJUuqnie36eSfe/TogXgDC8qYsKUdJfcNoqOjuWbNmmLcTY7f999/n+Pi4jQvL4AsJSVF1Hu+vr78/fffi/Fk87E5b29vnjZtmngu+qiQGoPBwIsWLeLChQurrqd16tThyZMnc1JSksW4yObNm7lnz57iWF9fX/H94MGD3fROwB6pjYt5e3vz4MGDxeduzVgts7qOmTZtGvv5+bGPjw9369aN//rrL6eUHzI/g8HAdevWFdcw8z5BiRIluE+fPrxv3z6L5wEw/68tf/DgQc6XL58qflavXu2S1wawxbp169jf31+0oXQ6nWi/v/XWW/z48WNmRtsdbLd161aLe0hFihRR1YUZ1Vvy71M7DnVe9vb999+rrrGhoaE8c+ZMvn//vjhGGSPK7/fs2cPBwcGq2JQkib/++muXvgfwfFrUYzLldRTXVLCVHGfz5s1jPz8/Me5VrFgxPnPmTIbPV/ZXDx48mOYYWu7cuXnw4MGckpKiel3InrSsA5kxbpLdKeNJrnfCw8N51apV4hhbr6n//fcfN27cWIwfy+cfM2aMU94DeIaUlBTu1asX79+/H20qcJvdu3dzeHi4mHsm1z8VKlTggQMHcmRkpJiTa85kMvGePXu4R48eXKhQIYt7YfJcjw4dOvDhw4dd/M7AUzmjb/rff/9xkyZNxDlXrFjhlLJD5rR8+XKL+eBTpkzh6OhodxcNPITBYODq1atzixYtrBqXAM+jSbL5okWLROOlcuXKDp2rSpUq4lzfffedFsUDsJCUlMSbNm3iYsWKWUxqzZUrF3/88cdIOAerXLp0SXyf0aDnyZMnOSAgQJWI8s8//zi7iJDFOJpoLncYz58/zz4+PqzX69nLy4sjIiLEhCDl8zGYn70oJ8tKksR58+blt956i2/cuMHJycniOGsn9zAz9+jRw+KGQJkyZfjGjRtOex/gWc6dO8cFChQQMeDt7c1dunTh69evu7toAAISzsEWO3fu5Ny5c4v2mHyda9KkCS9YsEB1bGoTxEwmEz9+/Jh79OjBxYsXVyWcK8/XtWtX0RbDhB3YuXMnDxkyxCLxzZbYSElJ4dmzZ3Pu3LlZp9OxTqdjSZL45Zdf5g0bNth8PgBrGAwGTkhIEAsdSJLEb775JjMzjxgxAgnnYJc///zTYuGWjh078sGDBy0WhlSOa0RGRorF98yTBuRF0cCzmUwmrlGjhvj89Hq9+AyXL1/OzC+ud9Zcz5R1y9SpUzlnzpyq8/Xv35+TkpKc9l4gczKZTPzmm2+qxmblpEudTqdqz0uSxL169eIffvhBdQ5c10DWoUMHca9IkiRu166d+J0jE/KvX7/Of/75J0+fPp2nTZvG8+fP52XLlvGjR49EvYZ2P9gKCeegNUcnwaZ2/zIuLo6fPHnilPJC5nLgwAFVmywoKIiHDRvGd+/etfocS5YssYjRN954g58/f47758DMjtdjqV0zk5OT2WQyqe7Lp3UsgDmj0cgNGjRQJTUNGzbM6ucr4/XWrVv81VdfpZlwPnz4cNy/yuacUQemBtfc7GHTpk0W9U2uXLn4559/FsdYGzPmieY6nY71er24J9qzZ0+nvAfwDAaDgevUqcOSJHGtWrX4r7/+QjsKXG7Hjh0cGBho0Yb6+OOPeffu3eI48+ukcj4RM/ODBw9469atXLFiRTGGrLwHodPp+IMPPuCTJ0+67s2BR0qrXabVgi3KOD5+/LhT3gNkLqdOneJcuXKJmPPx8eGPPvqIb9686e6igYcwGAxcv359UXd069aNT58+7e5igY00STbfu3evCASdTqdqDNli9+7dqvPs3btXi+IBpAoJ5+CoLVu2sCRJPGjQIPFYeoOcO3fuFJMvfHx8ODQ0FDEGNnE00Vx5nsuXL7Ofn5+o9zp06CB+//DhQ37y5Ak/fvyYY2NjVc/FAFzWZTAYuHbt2qlOFgsPD+fJkyfbtLqUHCv79+/nV199VbTvvLy8ODg4mCdMmMAJCQnOejvgAeQYmDdvHgcGBorBrJw5c2qSyJHeIBhuaoM9kHAO1ti2bZuIB+WA+siRI/ny5cviuPTaZPLvkpOTedWqVdyyZcs0E84//vhj8TzUbdnXtm3bREwUKlSIf/jhB9XkaVva6P/99x9Xq1bNIobbtm1r1/kAMiLXXWPHjhXX1XLlyonfjxw5UnXzU57wg4RzSEtiYiJXrVpVlTjQokUL1WSK9K6Z//zzD7do0ULEo7e3N/v4+PCsWbMyfC54hjZt2qgm1igTxH///XdxnLUTWuVEc+UkjNDQUCyQBqm6efMmV6hQweK6pVxg1nzyjSRJ3KhRI54/f77FRAtc37K3mjVripiRJIk//fRTZrb+WmR+3Jo1a3jEiBGcK1cuUa8pv8qVK8eDBw/mc+fOMTPiD2yHhHPQinKcQ75mFilShNesWSOOsaYuTE5O5jVr1vDw4cP57bff5jJlyvArr7zC9evX53feeYd/++03/vvvv1XPQXs/67t9+zY3a9aMJUkSGwG89dZbfP78eaueL8fI9evX+fXXX1fVdfny5eOHDx86s/iQSWi1+2piYiLv2rWLx48fz507d+aaNWtyrVq1uGnTpvzFF1/wL7/8wnFxcTadE7Kv2NhYfuWVV1RJSPPmzWNm+xJ24+LieM6cOakmnBcuXJinTp1qkRQF2YOWCU1RUVG8efNm/vnnn/nTTz/lb775hhcvXszHjh3DIpDZxJUrV8Qi7/7+/mKsLX/+/Lxy5UqbFpOyJdEcCxlkPfLumcprVvXq1ZFwDi6VWj9BkiSeOXOm6jhbYjI+Pp7ffvtt1TivMuG8d+/eSPDMxlIbYytQoABv2rRJHGNvorn5dbRHjx5OeQ+QecixNGnSJPb19VXF3L59+xw+P67XWYPRaBSbB8iLr0jSi02XkHCeuWiSbG40Gjlv3rziYlKgQAGbd+u9cOECFyxYUJwjX758qDDA6ZBwDvbaunWraiLZ559/Ln6X1mCUvAqjTqdjHx8fzps3L0dHR7uqyJDJpZVo3qtXr1R360qL3Ni/cOEC+/n5sSRJXKpUKd6/fz+vWLGC+/Xrx2XKlOEiRYpwkSJFOCIigocMGcIrVqywOAdkLV26dFHFl/mOTEFBQVyuXDn+7bffVM/LqL2WlJTEAwYMsLjOVqhQQexujkH8rMtoNHLlypVFIockSTx69Gi7z6UUHx/Pjx8/5r///pvPnj3LV69e5adPn2pRbMjGlAnnvXr14rCwMNF+k+tDJJxnX6lNnpAkiRcuXKg6zpadNE0mE//zzz/ctWvXNBPOP/vsM6e8H8gclDeH5Pa7JEn8/vvvq9pl1sSdfMyJEyc4KCjIIpanTp3qtPcBsGDBAnFNlSRJdbPJPOEcO5xDWkwmE3/44YeqiRRVqlThLVu22HSeGTNmiD6KHG9vvPEG2nceTlkHfPTRR6JO0el0qmvkypUrxXGpXR8zSjTPnz+/SDTHeAWkZvbs2SLe5DqkWbNmYtcc5cQeZT0TEBDABQsW5Dlz5vCBAwdU58Q1Lvu5ceOGmGQhx4i8Y5ctfcr4+Hj++++/uWvXriLmlAsfKP+Vr5/58+fXZOIPZE9IOAdHbdy4UXWt1Ol0HBISwj/++KM4JqP4uX37Nv/2229cpUoViwVelPWqv78/+/r68owZM1SJxrjPmTXJcbN8+XLOly+fKiaUyW+26NOnj+h3yJNosWscrFu3ToxvyXVQSEgIL1myRByTUT12584dXr9+PVetWpVDQkIs6jHlV+XKlXnBggXivjrqMEjL1atXRTzJ7f/Fixczs/3jG0ajkZcsWZJq0lT58uV52bJliMlsJrUkuvz58/PWrVvFMRnFxJMnT/js2bPcoUMHfu2111Kt+0JCQrhChQo8f/58vnDhgrPfFrhRZGQkf/rpp1y4cGHRlpfrsJdffpl/+OEH0c9MDxLNIa17jUg4B1dJbT5RUFCQaI/ZIyUlhZlfLFLVuXNnVdKeMuH866+/Zmb0FbKb/fv3q+YSyeO0LVu2tHmMFtdRsFZiYiK/8sorqrk/kydPtutc5vFpMBg4MTGRb9++zXfv3uUHDx5oUWRwscOHD6v6ecpxBCScZy6aJJszM0+bNk1VaQQFBfGkSZMyXNU1NjaWJ0+ezMHBweK5Op2Op0+frlXRANKFhHOw1fbt28VFT9l5yyjhfMeOHarJZcHBwXz//n1XFh0yKeWO03IisF6v5+7du4tj5IEFayQmJvKQIUPETaaXXnqJS5cuLWIzta/AwEBu1qwZ37lzxxlvEdwsKSmJBw0aJBYxkNtkyphQ7hTWu3dv1c2itAYQ5AGsZ8+ecUREhCqGJUni9u3bWxwLWcvp06c5R44c7OPjw3q9nr29vXn9+vXMbP+Ew9OnT/NPP/3E9evX5xIlSnCOHDk4ODiYg4ODuXbt2jx06FC+fv06EkXAbnJ9FBUVxQMHDhTtPSScZ2+p3RjKmzcv//LLL+IYR65lcryllnCu1+t57ty5WrwNyGSUfU+5jaZciCBfvnz8wQcfcHR0NCcnJzNzxnFoNBrZaDTymDFjRCzL53z11Vf58OHDrnhrkA2dOnWKQ0JCRNyZT/S2J+EcfYjsZ9OmTVyyZEmxI7kkSTx27FgRCxnFhPI4eYcLOVm5QoUKHB8f7/T3AI5Rjj/ICw/In6HyRmVaCefWJJpfu3bN4rUAmP8XS3fv3uWaNWuq7ok2aNCAmZm///577tixo0XSubwArRxvoaGhPGjQIN63b59F3YPrW/Zw9epVkbArt3vkHW4yqn/kuuzBgwc8cuRIrlSpkog380lg8oKi8pc8xqvX63ndunWq8wFYCwnnYK+EhATu0aOHxVirXAfGxsam+jzltfHw4cPcqlUrzps3r6odJy+uIcejss8gSRI3btwYC2tnA0ajkV9//XVVO23IkCHi97bu5rV+/XoxNiGfb9myZU4pO3g+k8nEKSkpXKZMGTF/Qo6LvHnz8uzZszkmJibN58r+/PNP7tChAxcoUEA1NivHmVw/KpPtcuXKxbVr1xaLHeAaC6mJjo4WyZry16RJkzQ59w8//JDqRPG33nqLT506xcy4tmYHZ8+etRjr8PLy4po1a3JkZCQzp14/KWPj9OnTPHjwYH7ppZdU85C8vb3FnBLlGEqOHDm4cuXKvGbNGpe9T3C9O3fu8MiRI8WCQXq9XpVwvmTJknQTzpEgB8zMR44c4Xbt2okF15XzE5FwDs6W2nyiIkWK8PLly8Ux9safXG8lJSVx79692cfHR9VvkPu/27dvZ2a0ybILg8HAP//8MxcqVEjcB5DrvLCwMP7888/FwtoZwXUUrCHXLTt37mS9Xi/a7iEhIXzw4EHVMba6evUqr1q1itu3b8/ly5fnwoULc/78+blgwYLcqVMn/vbbb9lkMqF+y0Q2b97MjRo1QsJ5JqdZsrnRaBSr9iuTxn18fLhOnTo8YMAAnjBhAn/77bc8YcIEHjBgANepU0eV0CT/W7duXVQG4FJIOAdbfPvtt6oBCeVOcOklnK9cuVJ1s7tgwYL85MkTVxcfMhmTycRt2rSxGEz19vbmefPmiWOsIXcKL1y4wFWrVhXXXrm+k79X3hSQByfk161cuTL/9ddfTnu/4Hpy/MTGxnLZsmVVN7MrVKjA/fv3txgMkySJS5Ysyf369ROJTWmR68L169eLHYLletDR1RvB8/3222+qG9phYWE2tankeislJYVjY2N56NChYmU8ZUKm3I+Q66rXX3+dp0yZkuHCVwCpUbbhvvjiC4s+KxLOs5+0bgytXr1aHKPFjcnnz5+L3XLMJ5dVrVqVDx065PBrQOZhMBh40qRJqhtDyoWAlO34SpUq8cyZM/nff/9lZuv6B4cPHxbXVOXE7LFjxzIzJiyC9h48eKCa7Dhw4EBmfpFsILMl4VwZ5//88w/HxcW57s2A23z88ceqvsAbb7xhdaK5zGAwsMlk4k6dOqkmdXt5efGpU6dQ/2UC9iacI9EctGI0Grlv376iDpHHIlasWCEmO6xdu5Y7dOggxsKU1ze5fyn3K+rVq8f79u0TbTkZ7pNmbf/++y/nyZNHtRt53bp1OSkpiZktP3/zn8+dO8dVqlThgIAAVR9SuWiZMvbk/oOyrvT29nZ4EhBkX0g4B3v9+++/3KtXL1E/+fn5qRLizBPOlRMJ//jjDy5atKjqfoCyvlNeY+U6T3lfq1y5cqoFHVH3ZT1Tp04VceXt7c358uUTi2fb83lfuHBBXDflWFu4cKHWxYZMJjY2litWrGgxflW0aFGePHmyRcJ5avWY/Bx5oW7lPSjlfBD5nrpcjxUsWFDcJ8A1Fsz9999/XKRIEVWd1bhxY3727JnD4xwpKSk8a9asVCeK9+3bVxyHa2vW17FjR9WCZpL0YrOd9u3b85kzZyyOV8bEnj17+JVXXhH9COWGBcoF0+TkJvN+7Q8//ODKtwoudvv2bbsSzpEgB0qnTp3i1q1biw0lkHAOruCK+UTKhPN27dqp5t/Kr1msWDG+ePGiQ68DmcvTp0952bJlYkE0uV0lSRLnyZOHP//8c4v7TuZwHQVbzZ07VzUOW7RoUZvmaMv9A6PRyAkJCTxq1CiRz6K81yV/L7cHmzRpwitXruTnz587662BBpT9v02bNvGbb76Z6jgCEs4zB82SzZmZ4+LiuF69ehY3cpQDDOZfyt9LksT169fH5EBwCyScgy1mz54tOmnmN6rTSjj/7rvvVMeXKVPGHUWHTCYhIYE/+eQTUTcpG8+BgYE8d+5cfvr0aYbnUcaivLuOcmKZfB3OmTMn586d22ISpHLl7Ndee40vX77MzLiJmVXI8bFr1y6LSbDr16/nnTt3crFixcTkReXEserVq/Ovv/7Kd+/eZea0Y+LOnTvcoUMHi90qWrduzffu3WNm3HzMiubNm6eqt/Lmzcs3b9606rlyXD58+JAXLFjA9evXV9VXytU5lRMw5J/z58/PPXr04KioKGe+RfAwjtYjyjpsypQpHBISYjFJWzlYj4TzrM+aG0NaXr8iIyP5/ffft2j3eXl58ejRozV/PfBsx48fF4PqcizkyZNHNdFCOW7x+uuv8/79+1XnSK+9PmPGDIv49vX15SNHjjAzYg20I98okseNJelFkrBM2V+1NuE8JSWFmV9MUMuTJw+/9957VvWNIfNatWqV6voYFhbGO3fuZGb7bm7/+uuvFnXp0aNHtS42OImtCedyncGMRHNwjNw++u+//8R4rTwO8dFHH6mOffLkCV+8eJHbt29vsXCeedJSrly5uHLlyvz999/z7du3LV4PsiZ5R3J5TCskJIS//fZbsbin3JZXxsGFCxd45syZYgxf2VZSxliRIkW4YsWK3KBBAw4PDxf1njyJX47BggUL8vnz593y/sF1nHUfBwnnYK9bt27xRx99JOosOY4kSeLJkyerEs7l+Nm4caOo65T35SVJ4tKlS3PVqlW5Xbt2XKlSJS5RokSq1115AqQyUQnX2qwjLi6OP//8c9Vn37hxY7s/Y4PBwDdu3BDXXDnuxowZI34P2Y/ct3z06JFo4ysXDypatCh/9dVXIuFcuWDipk2bxAIb5vXYSy+9xMWLF+dq1arxq6++arFAkHKuRmBgIMZvIU2tW7dW9TXz5csnxjscjZenT5/y+PHjU72+YiGOrE953evRo4eqLytJEgcFBXH79u357Nmz4jhlP2Dz5s0W993TWkBIeU9e3jVRfmzWrFkufd/gWrYmnMtxiQQ5UDp58iQSzsFlXDmfSK7HEhMTuW7duqqxXi8vLw4MDOSJEyey0WhEjGcjT58+5aVLl9qVcI5Ec7DH6NGjVW36EiVK8KNHj6x6rhxHsbGx/NNPP4mdr5Xzwc1zTJX3viIiInjSpEn87NkzJ75DcBQSzrMOTZPNmV9ceL7++mvRUFdO8kkr2VweDP3666/RwAG3QsI5ZERZR82YMUN0EK3Z4XzJkiWqBlaxYsXELhUAqZEbXHFxcTx27FgODw+3aHAFBATwggUL0p1Ur+zo9ezZU5xDvpmZK1cuHjhwIK9evZpv377NMTEx/MMPP6h2DJNvksrxW7t2bXFe3MTMOu7fv8/du3dX3bCpUaMGP336lC9cuMCjRo3il156yeIaWaBAAW7SpAkfO3ZMdT7z2Ni1a5do/yk7DQsWLHDl2wQXkD/7KVOmWAzeL1q0yOrz3Lp1i5s2bSpuJsnnkge2zHd6lV9HuYBGr169LHZDgazDYDDwqFGjVMmV9l6X0trpUK6vAgMDOTQ01KLth4TzrMvVieayEydOcMOGDVX1nhx3x48f1/z1wLMpdwvR6XRcpkwZXrNmDXfo0IHz5s0rfqdcmGD48OG8b98+cY70dkVULm4g13e1atVSJTkBaGXIkCGiTi1evLiqjWZtwvnXX38tjtu5cyeXLVtWHNumTRt+8uSJS98TuEZ0dDS3aNFCTJaQpBe7EjoyTitf55WLSMrJ65A5WJtw/vvvv4vjpkyZgkRzcJjJZOK4uDju0qWLxRjXli1bVMcxv1hM9Pz58zxs2DAuWrSoaLfJi12YJwnXrFmT+/fvz/fu3RMTJuRzYRw2a5CTjuSxemUMVa5cmX/44YdU7x0tW7aMGzVqJK6FPj4+qutYYGAgV6lShWfNmsXXr18X8XLz5k1et26dSIiSnyePAQ8fPhz3qrIgg8HAa9euFT+7I+G8ZcuW4t4V6i8wl1HCuXJHnJ07d4q6T7kTeteuXXnBggUcFxcnNrR4+vQpP3r0iL/88ksxYdG8rq1WrRpv3rzZXW8dnGj9+vXcoEEDEVNy28zeOjAhIYHLly+vGnsbOXIkM6Ney86sTThXLoa9c+dOUX8p67EOHTrwt99+y7Gxsaq2/9GjR3nSpElcqlQp1YRrud1XpkwZVUIngOyzzz6zmJTfpUsXzXZ/u3z5Mnfu3Nni+lquXDk+efKkJq8Bniu1hHPlPDLzhHP5Wrlt2zaLeWqSJHHVqlX5448/5n379vH58+f52LFjvH//fh44cKBYnE2e+6Fsyy1dutQt7x9cw9aEc2clyCnbemj3ZT5IOAdXUM4nkq9T4eHhvGLFCnGM1vWHXJ89ePBAlVwsx3eFChWw6282ZE/CORLNwVZyfTZgwABV3RMcHMzbt2+3+jy3b9/md999lwsVKqSa76acD66cA26+MFXRokX566+/5vj4eGe9VdAAEs6zBs2TzWWPHz/m2bNnc4MGDTg4OFg1UUL+Cg4O5gYNGvDs2bNVHUAAc67s2CHhHDJinnAuX/TSSzhnZl64cKEqWaRkyZKclJSUaocyvQErawezlOXEoFfmI39m8ucYFxfHY8aMsTnhXNnR6927t0XS0ssvv8wnTpxINUEuLi6Of/zxR4tJ/vJzhw8f7qR3D+60a9cuDgoKEjchc+bMyXPnzmXmFzsynT9/nuvUqSN2OVd+eXt789SpU/nUqVPifMoV25mZv/76a4sYzpkzJx8+fNjl7xW0lVp7be/evezv768ajOrWrVuqyd/K59+5c4eXL1/O+fPnt4gx5YJVcp/CfAcA5XGFChXir7/+GonAWZDBYOAaNWqwJEncvn17sZMDs+1tn7QSzeXYKlCgAB86dIg//fRTzpMnj0XbDwnnWY9y4oN8vSpUqBBv2LBBHOOsNrbRaOTZs2dzaGioGDyVY61///6cnJyM9n02oPyMP/jgA9V1rnv37szMvGbNGm7VqpWqvS7XTxERETxhwoQ0zyl/v2HDBrHjl3ztDAsL44ULF1q04wDsJV9nv/nmG1WsmSf2WptwvmDBAj5+/DiXLl3aIilBuQANZC3vvfeeaoL/r7/+6tD5bt26xcHBwaoJ4cuXL9eotOAq1iacb9y4kRcuXIhEc9DUrl27VH0GnU7HPXv25ISEhFR3pGZ+sbDUokWLODw8XEx2lBfRk2NWvk6WLVuWu3TpwocPH1bFJ9pnWceJEydEfaSss4oXL84dO3bknTt38sGDB3nixIniOqhsHykXds+TJw8vXLiQ//nnH9VrKGMnKiqKK1asaDHJ9pVXXlEldULmZzAYuFq1aixJEs+fP1887sqEc51Ox35+ftyzZ08xyRX1F5jLKOE8ISGB//nnH65QoYLq3qbcL1SOxZpMJvEl/3z58mUePHhwqhPZunfvjkmJWdSWLVu4du3a7Ofnx+fOnXPoXImJifzaa6+p2mijRo3SqKSQmVmbcB4fH89Xr17liIgIVT2m1+t5zpw5qnrMvE9qNBr5/v37XLNmTVW/QZ583alTJ46Ojnbp+wbPJV//Tp8+zeHh4aq+QkREBP/xxx+q4xyxc+dOrlKlimqcLiAggL/77jtmdu0cT3A9axPO//77b2Zm/vPPP7lIkSKq8Ti5rXf16lXVueXYSUpK4piYGO7evbuoV83nyGHR0Mwnvfmv5jJKOP/hhx+YmTkmJsYpCXLyc5S7ZqJuy3yQcA7OtHHjRosNl4KDg0WiuTPnWchxu3jxYtX8NbmenDZtGjNjHC67sSXhXL7OIdEc7PHzzz+zt7e3aiHt0aNHi98r6x7ldfbBgwe8YcMGVZK5+fXZfO6b+XHy9+XLl1dtFASeyZMSznFNtI/Tks2VTCYT37p1i8+cOcOHDh3iM2fO8K1bt/ChQYYeP34sdiRCwjl4Emt3OB82bJg4buzYsaobkW+//TYzMycnJ7PBYOCUlBROSkrilJQUTk5O5qSkJPGVmJgovhISEsRXfHy8+JJXbX/+/DnHxcXxkydPOD4+np8/fy4mTYLnM5lMFqvL2ZtwLt/kZFYnmssdw7p164q6LL3FCdauXWvRsNfpdNygQQN+9OiR1n8C8ADTp09XddRKly7NDx48EL9PSkrib775RuwOIEn/W4HYy8uLa9WqxTNmzFCdUx54uHz5sthNQrmDTt++fTGpMZO6ceOG+N68vXbu3DlRTymvj1999RUnJyener5t27Zx9+7dOUeOHKrnKf/NkSMHDx48mH/66Se+desWnzx5kr/77juuX7++WAhBnnQrSS92Krl79y4zo+OYVRgMBq5evbqqrmrTpg3/9ddf4hhrP+uMEs3z58/PV65cYeYXu4H16dMHCedZXGpJI97e3ty3b19xjLP6p3LcJiYmctOmTVVtN0l6sRKxvFMTZH1ynP3xxx9i92Z5bGL27NnM/CJWvvrqKy5QoICqXyrHcMuWLXnNmjWinyC3yZQ7bco7kSjHPqpVqyYWhsSNdtDKmTNnOEeOHOzn58fe3t78888/M7P6mm1Nwrler+ewsDCLNuaPP/7o6rcELqCMj9atW7MkvVgI6Ny5cw617R89eiQWdpEnYCh3wIbMw9qEc+VOwHI7H4nm4Aij0chdu3ZVTbDPnz+/mLCT1oQK5hfJdYsWLeJ69epZTKCQk0iUj3fp0kVM3DdfpBQyJ/nzmzRpkvi85fpJ7v/5+/urEi/l8XnlIoshISFcp04di0n65tdIuZ67evUqv/zyy6LfIE/QWblypWveODidwWDgunXrquJm3rx54veuSjiXXzssLIwnTJiQ5lgwQHoJ56NGjeLPPvuMg4KCVIvLZlRnKevA58+f8+jRo1OdyLZ27Vpnvz1wIeXnvnnzZofHCEwmEycnJ3P9+vVVk1o/+eQTZkYfAqxLOB89ejT3799fVY8VKFDAoh5LbXxDvmbHx8dzkyZNLMbHihYtKhZzR98AZLGxsVy7dm2La1779u3FMfbWX6ltMKBcLLlYsWIcFRXl8HsAz2dNwvl7773HO3fu5I8//li142revHl52bJlqvOZ12HKWBs5ciTnypVL9RpeXl78wQcfcExMjHPfKGjC/PONjo4Wn3F69VF6CeclS5bkb7/9lhs2bOi0RPOYmBiuVasWv//++2m+F/B87kw4R7xkXXfu3FHdd5Lrn6CgIB4xYoT47J3dZ/z333/FGKCyn/DRRx859XXBc1mTcC7fF717965TF2zB/Nysa8+ePap7mvL35m18pV27dnHv3r1Vc3KVfUlvb2/W6/Xcs2dPnj59Op8+fZrXr1/PY8eO5aJFi4o4Vr5es2bNXPiuwV6ekHCubJOhD2kbTZLNnz59yn///bf4wqA6aOHevXtcrlw5btGihUhmRMI5eBJrE87lHc6nTJkifi83zOvWrcs1a9bkhg0bcr169bh69er8xhtvcP369bl69epcrVo1fuONN7hGjRpcuXJlrlGjBteoUYNfe+01rly5MlerVo0rVarEFSpU4MqVK/Nrr73G5cqV4woVKnClSpW4XLlyHBISwtOnT3fXnwlsYDAYuFmzZvzFF1+kunI1s/UJ58oGWmqJ5m+99RbfuXNHvG5GZs+eLc6hnOy4bds2Df8C4G5y3Ny5c4ffeecd1WTZNm3aqBYwMBqNfP36dR4xYoRFXMhf7733Hu/du9ciKW7GjBkWNwMKFizIhw4dYmZM0MhMtm7dykFBQTxp0iTxmHl77bPPPku1gzh06FDes2cPJyYm8tOnT3nXrl08bNgw9vPzE3EhDyzIP4eGhvIXX3yR5o6V586d45EjR3JwcLAYiJCvuUOGDHHq3wJca9iwYSKW5MUu5LrKloRzaxLN5YHWpKQkZn5RRyLhPOtKTEzkESNGiIUrlG33kiVL8pIlS5y+OIocl5cuXeICBQpYTNLYuHGjU18fPE98fDx//PHHqmtp7dq1VQOtu3bt4gEDBojFWpR1Y9GiRbl9+/YcGRmpOq/ctnv48CGXLFnS4iY7bkSC1m7dusVBQUGqSY4mk8mi/ajsD4waNUp1s0quk5V9FUmSePHixeI5mMCR9Sj7og0bNuRatWo5dD6DwcAxMTEcGhqqqluxAnbmlV7CuXKlc/l75YJSGIMAR8ybN8+iX9ijR490+4Tm16l58+Zxp06dVGNqcvyaLyb09ttv87Rp0/jevXuqc2DiTuZ19epV/vDDD8VnLI9lKfui8vfypHr58cqVK/OECRPEIqEZ1Wcmk4mTkpJ4yJAh4rzy686aNcsVbxeczGQyicmEfn5+qn6hKxLOV61aJV5TOQ5ctWpVPnHihFNfGzK3mzdvpplwHhISIr4PCAhQtdmtjaeHDx+KNqIyPmvUqMGPHj3CdTQLUX6WykW0HSHfL5X7Ev369WNm9CPghYwSzsPCwlT1WI4cOXjNmjXi+RnVP3KcJSYm8muvvWYxftu8eXPnvTnIdOR42rt3r7iWKueuDR06VBxrb5tM+bx27dqJ/quPjw8HBgby+vXrHTo/ZB7WJJxXrVqVc+fOLWIwT548qsV+0qsDlef/9NNPLc6fJ08ePnbsWIbnAc+xbds2njRpEtepU4e7dOkiFiSzN+E8ICDAqYnmLVu2FO2/jh072nwu8BzuSDhXnm/27Nm8fft2ZkZ9lZV8//33qSY/hoaG8ieffCLqE2f3G3/99VeLOd2FChXi27dvO/V1wXOll3CeO3duHjNmDB85coSbNm3qtOtoVFQUjxgxQuQnQNZiMpm4Y8eOqc4Hnz17tlgYOSkpiU+ePMnjxo3jXLlyqepM5f37kJAQ/uSTT/iPP/5I9fV2797N77//vrjvoLzvj9wo90mtTSM/Zv47dyacK9tkU6ZM4TfffJPPnj2r6WtkZZokmy9cuFBMfChWrJgWp4Rs7v79+2Jl/ZCQEO7SpQsSzsEjWZtw/sUXX/DcuXMtEt+c+SW/hnKFWvBcBoNBrDDcqFEjMWFQ2WmzNuF87ty54sZmnz59VBPx5URzeYdfa+vUmzdvcqNGjcREN3ngbenSpVr+GcCDzJ8/n4OCgsSqYQULFhSrj5l3BtasWcPt2rUTiSPKSWwRERHcu3dvi0mwzZo1E/Wl3AF8/fXXOSEhIdXXAM+zdetW1Y3BadOmpXrc9u3buXTp0ql2EPPmzcuvvvoqlypVSqxIrYwL+Vqm1+s5IiKCjx8/LmKE+X91mDJe/v33X+7fv78qUV2v13Pt2rWRAJyFbNmyhVu1apVqXFmbcG5Lorn5yptIOM/aIiMjecyYMaob1/K1qnjx4rx48WKx47OzmEwmvn//PlevXl3VjjOfIA5Zn1zvREVFibEJ+WvixImqYx8/fsx79+7lUqVKifaYPF4n12vfffcdX7x4UTxHXkjjxx9/FNdiOd4KFy6MXb5AM3Isv/nmm2JsrWHDhmken1bCuTKm5S95NyiDwYB+RBamTDiXk5Uc2YnJYDBw8eLFVTczHd35DtwrvYRzud7Q6XQcEhLCz549Y+b/XQcBHCHvTq5MAJZ3N09v7DWtxfrkZGL5fD4+PqoFVnQ6HRcqVIinTp1qsRgfroOZ05EjR7h79+4Wiy/KyeCpLTzQuXNnPnfunBgns+Xe6datW1VjbpIk8ZQpU5z19sDFmjdvrpqEr7xX6eyEc6PRyD/88IPojypfWzlZEbK28+fP8/nz521+nnnCuTzeq5xAqGyv23rN27lzJ5csWVK10EbBggUxARvSZTQauXHjxqq23qeffmrVc+X+SVJSEsfHxzuzmOBmGSWcKxdst6cek89/5MgRLlSokDinl5cXly5dGvUYWHj8+DH37NlTXEOV19KZM2eK4xxNON+8eTPnyZNHtSBW3759NXkP4B7KesmaOiqjhHPzDSt+++03u88v93OU84t69Ohh9bnAPW7evMmbNm3iunXrqhYilqQXm5fI1zhbE87l2FKOn/Xp00c8x9FE8xYtWoj5H3I84/585nbq1CmXJZwrzzNnzhwRs1u2bNHk/OA5fvrpp1TnrIWGhvLgwYOdnnBuMpn4+vXrXLp0aVV7LHfu3Hzjxg2nvCZkDuklnOfKlYuLFSvm9AVbJEni+vXrI+E8E7Lm81+0aBHnyJFD3MdS1oERERFcv359rlSpEhcuXFh1b9M8f6pkyZJ86NAhfvr0qTi30Wi02LDi2LFj3KxZM9VccL1ez507d3bK3wCs8+jRI7558yZfvXqVHz58aDH+mVb/0lUJ5+aL/8jzvGvVquW0XdSzGk2SzSdNmiQqgY8//liLU0I29uDBA/GfWb4JHRQUhIRz8FjWJpzLO8wpJznKX8pJQ8pdK1L7PqPfKQfVlA0prBzruQwGA1euXFk1ueuzzz4Tv1c2sqxJOA8MDOSffvpJtUq/I4nmss8//1zEsFzOyZMnW5QRMjflZ9miRQvVTaC2bduKCdlGo1EVQ7du3eLly5dz/vz5VTcI5K/w8HBevXq1SNw8e/YslypVyiKxePz48aokAvBMykRz+VoXEREhdoYzN3HiRLGysPKmtvIGo1yvyAscyMeWLl2a+/fvz//99x8zW1ffHDhwQJUELEkvFuO4fPmypn8HcK/du3eLesp84CGjhHN7Es3Nz4WE86wtvZXSXZVwzvxi8Re5/SXH1xdffOH01wXPItdDK1euVC3OIkkS79mzRxwn1093797lUaNGcaVKlUT8yHVkcHAw169fn3///XfVa1y5ckVMnlX2Y3v06IHFgEBTPXv2FPGVO3duvnDhQpqxJe9swcxix1fzpFG9Xs8LFy4Ux2HsI2vTekJG2bJlVUkD3333nVXPM48zxJ3nsCbhXJIk1erouL6BveQJD19//TX7+Pio2lBjxozJ8PnKyRIrV660GEszn4Qrn1/+19fXlwMDA3nw4MG8Y8cO9D8zIWX9c+HCBZ48ebIqEcT8y8vLi7t3785Lliyx6/XkeDt48CAHBgaqkgC+/PJLizJB5qJsj3Tt2lXVXnZlwvnTp095zJgxqSY3yTtdQta1adMm9vPz427duvGFCxdsfv6tW7dUCefK2B02bJg4zt66St6BVZmk9P333zt0Tsj65HsQ8jWzf//+zGzdbqzR0dHcu3dvXrp0qWriLGQ9qSWcK+eWSZLEI0eOFMfbU+dER0eLha6Ui1Ft3bpVs/cBWcf27du5SJEiFrFYrFgx/vnnn8Vxjlz/nj59yhUqVBBtPp1Ox3Xr1nX4vOBeJpOJHz58yMzW9RdSSziXx+GUddXXX3+teg1ryec/fPgw582bV5VMV79+favPA663b98+fuONNzgsLEzUE15eXqrNS9555x2r5oeZ37c3X6ixbt26Iq7smW+WWqK5cs5Sly5dbD4naEs5jmrvfSJX7HCufP6sWbM4V65cqn6tvMM5ZB3uTjhnZn777bctxgEPHjzotNeDzCG9hHNl7okkaZto3qJFC/b29hZ1X7ly5Tg2Nlaz9wXOc/z4cZEbYE0cyGO4cs6SLfPBX375Zf74449FLktalP2GVatWqe6VyfN7Hzx44NgbB5v9/vvv3KdPHy5RogTnz5+fw8LCuEiRIvzWW2/xokWLVItMKNtGys9z8+bN3KhRo1SvoV26dOFTp045VMbU2mReXl7s7+/PkvRiYxTcV8+YZjubyxcfayZQAKRn3759qVYcSDgHT2aecC7HrvmKnXJjSdmYSq1hJX8pJ0EqjzPfxSu145Bonnn89ttvFvVeYGBgmrsIWpNwrpzAI8ddo0aN7Eo0lxt4v//+u4g3+fy//PKLg+8ePJHcWbxx4wZHRESo6ptvvvlGdaz5jaCbN2/yhx9+KBLJdTqduFkQEhLCbdu25U2bNjHziwUMAgMDVTcBatWqJSYhoe7yTOaJ5jqdjosUKcKrV6+2OFb5GQ4cOFB140g5gCDHgHJQS5IkbtGiBW/dulVMwrElJj7++GPVAFlAQABWJMsilPXOrl27bE44Ty3RXJnIm16iufm5kHCetbkz4VyOMXmwVDnQ37t3b6e8Jni+mzdv8rvvvss6nU4MgDZp0kTsnMn8vzouPj6ez58/zx988EGqiSqSJPEnn3zChw8fFvG2fv36VOvTpUuXuuPtQhYjx6Y8jiyPraV1s1t5vT9w4ICqX6JsQ8r936lTp1q8FkBaUlJSOCkpiV9++WVVnSdPtk1vwqMyvpQJy4g7+2k9ATm9hHPl9W3FihVOKwNkPo7EwPXr18XEWeWCfOnt6prWBAn5+cWKFeNt27bxggULuGbNmmISpDyWopwMKX+1bNkSsZwJmX9mR48e5SFDhnDdunW5TJkyXLFiRW7UqBF/+eWXfPjwYdViPPZOUlS2+/V6PYeEhPCRI0cceh/gGZQx0aVLF4uJpvLn7uyE89OnT3OTJk1UO414e3vzxIkTmRnX3axq69atoo8WGhrKffr04X/++cfm85gnnOv1eq5evTqfOXPG7rIpF3eRJzfK19G5c+fafV7I2uS66v3331e107p3787MaV+HU9vNq2zZsrx06VJ+8uSJawoPbpHWDueSJHHt2rX53LlzzOzYdXDu3Lni+i7HpHzfHcDcjBkzLPqaOp2Oy5cvzytXrhTH2ROTcl03ZcoU1fykkJAQjo2NxThZJvTw4UM+ceIEv/XWW1y/fn1x38nRhHNJerGpRXR0NDPbXwc+fPhQJEvJ7bgcOXIgucQDxcbG8syZMy3mscr/BgUFcUBAAFepUoUbN26sqo/Sc/v2bR41apRFwrkkSVyiRAleunSpiDNbpJVojvm3nie1+T7Kx61x6tQpbtOmTaoJ59WqVXMo4Ty1pCblNdjLy8uuPjJ4PnclnMsxp1ywXa/Xs6+vLx8+fFjT1wLXyahOs6WOMk84lzc0VM6z6Nixozheee/BWmldR+W5dS1atLD5nOB627ZtY0l6sYBPRgnnysebN2+uaudZMx+8adOmvHr1ajHfMqO6Ufl/4p133lGdO0+ePMjfcxGTycQrV64U46Ty56nMk5O/mjZtygsWLBDPVX7Grkg4z6hNlidPHv7777/tOnd2o0my+YYNG0TQDB48WItTQja3fft2sbtgZkk479Wrl2olDsi8DAaDuLAZjUarVzxMb4dz8+TwVq1acY0aNbhWrVrcqFEjrl69OteqVYvffvttrl+/PteoUYMbN27MTZo04dq1a3PDhg25RYsW3LBhQ65Xrx63bNmSmzdvzvXr1+fmzZtz27ZtxfEdOnRQJaBgoMvz/fPPP9ygQQOLBQm6du3KUVFRqT4nvYRz5aCnHH+O7GguN+5WrFhhsfrs/v37HXjn4ExGo5G3bt0qrk323LSJj4/ncePGcVBQkCoJc+/evakeL9edT5484T/++EMkgCrrQPn7r7/+mjds2MCFChVSdTglSeIhQ4aIc2LimWdJbUdz80Rz889M2VkcO3asGMBS1lfmHc5atWrxhAkTVOexNhbkOm7w4MGqCReBgYF84sQJe986uJn5529vwrmyXWfrjuZplQkJ51mbu3c4P3fuHIeGhqradwMHDnTa64Hr2NtP27x5s+qaGRYWJhaASqveWrBggVjRWpIkDggIEN9XqVKFP/vsM05KSmJm5nHjxlnUp0WLFnV41VAA2alTp1SrWX/77bfMnPaKtnv27BELWSnHWeQYVSacK3dHwVgIpEce+5N3Npfrux9++IGZ0+57mN+YypEjh2pXE8SdbYxGIz9//lz83bTs/1ubcO7o5GrI3EwmE1++fFn1s63k+J06dapqcqJerxcL9qTXn00r0Xzz5s3imKtXr/LGjRv51VdfFUntcjzLEyPz5MnjUBIeeAY5NkwmE5tMJo6JieGnT5+qYsaRukquG8ePH69KUMqZM6cYC4HMxzwmlGNf7kw4/+GHH1RjwJIkcXh4OMfExGj+WuB+hw8fFp+3fG0KCgpyKOFcXkxWkiQePny4JuX866+/VAvGK/ukAGlp27atKmb69OmT5rHmk6yVdW9oaCgfOnTIVcUGN5Gvw48fP+by5cuLeszRjXvk6/2aNWsskgTksQwAmbJtJ98vV/Y5dTodV69endetW5fqc2yxbNky1f34/Pnzc1xcnKNvAVzszJkz3LdvXy5atKgYa69Xr55IOLemH5pawrm3tzcHBQU5XE/J5+7bt6+qf+Hj48O3b9926NygrVu3bvHAgQMt6h1JkrhixYrcsWNH3rlzJ1+5csWunchTu28vJzDZc98eieaZw8GDB3np0qXcrl07fvfdd7lx48Y8ZcoUi02crB0zc0bCeUZJTaGhoUg0z+LcucP56NGjVX3W0NBQjPVmASkpKXzq1Cn+559/+NixY6oNKJitr/PSSjiXd/gdPXo037t3z64yZnQdVd5Dxz1Yz6WcDy4nCmeUcG5+DyJHjhyq9p8yDpRtwVGjRqnOY8t8cJPJxO3atVP1PwsUKMCRkZF2vnOwltFo5IEDB3LJkiVVn7Ocn2S+sIA8B/vzzz8X53BVwjnaZNrSJNk8JiaGvb29WafTcYMGDbQ4JQBv3bpVXHw8NeFc2dHMmzcvDx8+HCsmZkJaxlBGCefyJGjlBZT5xUVUefFM66LqSHnAsykn3shx4+Pjw+vXr2fm1D/L9BLOlQ31smXL8qVLl9I8jzUSEhK4Q4cOou7T6/VctWrVNJPhwb0MBgO/9tpr7OXlxa1ateI///xT9Xtb6pVLly6pkjt8fHx40KBBaQ7Qm5974sSJXKlSJRGP8i6ckiTxe++9xzVq1Ei1s6HcYQw8gz2J5jLldW3Hjh382WefcWhoqGqgoWTJkly3bl1esWKFatDT3nrriy++EIMLcqIcdo3I3NJbodiahHNlHDqaaG5ehvQSzosXL87Lly8XiZyQ+bgz4fzw4cOiXSdfJ+fPn++U1wLXuH//vvje3mvc+PHjVYPy5cqVE9c45TmVddmlS5d41qxZFgu8yF9VqlThHTt28ObNm1WJ6fJE8TFjxnB8fLyd7xrgBaPRyNeuXePcuXOL+OrQoYPqGPNE89KlS1tMSlJe85WLQSLhHGxVpUoVVZ9h9uzZaR6b2o0puS/bunVrVxQ3SzEYDPzKK69w0aJFediwYRarR2vx/xcJ55Aeg8HA9evX5xYtWvDJkyfF4/bGwM6dO9nPz0/VHy1VqpTFAsUZJZoXL16ct2zZwsyW/w+io6N57dq13Lp1a9Vz8ubNixvjbqJVEnh659Xq/PLzY2Ji+OWXX1a198ePH+/QucH9zOsLdyacK2O1VatW4rW9vLy4UKFCSAbJgkwmE69du1Ys5KRczMLRhPPOnTvzSy+9JOaF2FsXys87ePAgBwQEqO5HyX0AtAMhLW3atFH1G/v27ZvqcRnt5tWmTRtXFhvcSJlwXqJECQ4LCxM7xNlb18jX6R07drCvr69qrtrvv/+uTcHBY2jRLpPPERMTw507d7boe3p5eXHVqlVV8WPP665bt041J65IkSJYgDuT2bhxIxctWlSMaXh7e4t2Uv369W1qv6c2FtewYUPxmKNtuT59+ohrsq+vL+fPnx/zdD3IhQsXxE6HyjonLCyMp02bZpEkJ9c5tiZeanXfHonmns1kMvHu3bt58ODBqkV2zL+6devGR44cEe0vRxLO5TiyNeEcSU0gc3XCuZx8+d5774n6UJIkLly4MMbfMqnnz5/zzZs3uWfPnly/fn3W6XRirnV4eDi3adOGd+3aZXP+1LNnz/jXX39VJZzL8ZInTx4eOnSoxXU6I7iOZg0HDhxQ1Vvy52drwvn3338v6iLlNTs8PJwrVKjAS5YsUc0FsLdf0LNnT9VrlC1bFv1PJzMYDGJsVP5S5nkoc5bMN53T6/Xcr18/ca60NiDRKuEcbTLtaZJszszctGlT8WHcuHFDq9NCNpcZEs6Vk1oLFy7M06dPFxdYyDwMBgPv27ePZ8yYwd26dePq1avzG2+8wa+//jq/9dZbPGrUKJ4/fz7fv3+fY2NjVc81b/SYJ5wrV0hXNqI+++wzcZx8cym1c5p/b8/vwHMpPyflKv1y3BQuXJivX7+e5vOtSTj39/fnX375RdSZtpA7CteuXePKlSurbqYPGjTI5vOB8xkMBq5bt67FAP706dP57NmzquMyIsen+Q6aISEhfODAAWZO+xqsPP+hQ4d45MiRFrGp7HjIcaXX69nX15ebNWvGN2/edORPARpyJNFcZh4rly9f5vPnz/O2bdt43759HBsba3HTx95dxZ49e8Zvvvmmqj6tX78+JyYmYgArEzEYDFyjRg3+5ptvxGP2Jpy3bt1aJBBMnz5dk0Rz8zKklnAu35x65ZVX+OnTp3b9HUB79kzcd3XCuVyeLVu2sJ+fn2qgTln3QuaydetWfvXVVy12srH2eicfd/78ea5Xr56qLdWtW7dUV/83P/dff/3Fbdq04QIFCojny3Vh0aJFuVu3btykSRMOCQkRCQHyTYALFy4ws3NW3IbsRV7QQK/Xc40aNcR4hjWJ5r/88gszM48aNUrVPkXCOdhCjovXXntNFWNpLeiSVqK53N4MDg7mu3fvuqTsWYHBYOA6deqoxhkCAgL4008/5VWrVqmOdfT/sPKa9dFHH4nxB/OEc+WCdxhTzfrkRHNJerGoTrdu3TRJOO/Vq5dq7CskJISXLVsmXtOWRHPzcpj/X/j111+5V69enDNnTtV4H7jOunXruHbt2rxs2TKL8XtPbX88f/6cP/nkE5Ykif38/EQyyM6dO91dNLCRNWNmymugqxPO5fN89tlnFmMou3bt0uQ1wLMkJCTwhg0b+PXXXxexpkXCeWRkJG/bto3j4+M1ic/Vq1erJrvlzJlT1QYASE23bt1UY3DyhGllPWvLbl6e2k4AbcnjtE+ePOGFCxdyYmKiJmOqS5YsEfWYTqfjvHnzpjuXBDKXGzduiNjRsq44e/Yst2zZ0qIPqtPpOCIign/88UdxrLVxKh/322+/if6FfD/0+fPnuIeQCcTGxvL06dMt4kL+KleuHA8aNEhsbGIt5Wc/ZMgQ/vXXXy0et5c87iJfX8uXL+/wOUEbV65csUhCyZkzJ3fr1o337NmjOlaL+s3R+/ZIkPNsRqORx4wZwxUrVlTNLdTr9WLhMOXcibp16/Ly5cst5l9nJKMdzv/8888MP38kNWVdp0+ftmv+j6sTzuUxQuXc227dumlybnCtixcv8qhRo1Q7B6c2t7pEiRI8aNAgcV/a3oRzvV4vzp07d27+7LPPrE44T+s6KpcR19HM48yZMxweHi7mhinniFmTcG6+seZff/3FO3fu5F9++YVXr17Nt2/fttjQ0J6YMJlMHB0dLTa9k+vXDh06sMlkQpw5ifJ+urLOyJEjB+fLl48bNWrEFStWFPWKst6S52PkyJEjzQWvtUw4R5vMOTRLNv/nn3/EKsANGza0ueEOkJbMkHCu7GhGRETw4cOHXV4msM+FCxd43rx5/Prrr6t221U2zpVfxYoV49q1a/OmTZv41q1b4jzmDan0Es6VA7TKHc4x2J59yfHy119/icawcnBs6NCh6S5ikV7CuRxvAQEBvGDBApsWw1DGsbxCrPxVuXJlvnfvHjNjEq4nMRqN4kahnJimrHPq16/PM2fOVD0no8/PZDJxYmIi9+vXT0xGk693Ga0SbH4d3LVrF9eoUUM05OXBerljobwRWaBAAY6OjrbvDwGa0iLR3FqOnkeOuatXr4qEX/PEJMgczBfOWLhwYZrHWptw3qFDB+7Xr5+miebmZTBPOJckicPCwjD538OYTCaOjY3lcePG8e7du1WPp8cdO5wrJ2Z7eXlxmTJlsApxJrVt2zbVdemdd97hLVu2iDENW+ufKVOmqMYjXn75ZV6/fn26z5Fj/O7du7x69WrVYlJyWywoKIiDg4NVj8sDxg0aNMCqsNmIs/p5RqNRtbuFTqfjc+fOqY5JK9FcOfGROe2E84CAAOzQmUm4azwhOTmZDQYDly9fXtUPXbRokUW5MroxlStXLtyYsoHBYOA33nhD9f/WfKJE27Zt+eeff+aYmBjVc+0da0fCOSgZjUauUKGCuF7I/cauXbvyiRMnxHG2xIAcm5s2beK8efOqJqc2atTI4jhbE82VzNuMT548sbqcoB1l2z4kJIQLFSrEc+fO5SNHjqiO86R7hCkpKbxixQqOiIhQ1bkDBw50d9HARraMmblzh3PmF7sk+vj4iElqQUFBqroWspbExERet26d5gnnqS2sZyv5+ikviiy3AfPkyYNFjyFDXbt2FeOzkiRx165dmdlyN04kK4E5Lef/yOcaMGCAqi8bHh6umrcEmdeWLVu4aNGiPGHCBM0Tzk0mEx8+fFhsJKXsi+p0Oi5YsCBPmTLF5vPGxcVxw4YNVXXkuHHjNCkzONe///6rmgOmHB976623ePz48RwfH293O0xZ/9mzKUpq54uNjRXtTHkst02bNmw0GjHf0s3u37/P3bt3V90DzZ07N3/11VeqBVG0Hm+19749EuQ8m8Fg4Pbt26uSyeX/88rdMpUJT5IkcfXq1XnDhg02x1lGCefp7XCOpKasS54n+c4773hswrkc6ydPnuTw8HDVWN/kyZNVx4DnO3jwINeoUUPkSsl1kTL5V3mtypkzJ3fo0IHv3LnDzNZ/1loknOM6mnXIn8/Zs2fFfSN7Es6dXdfI5Tx37hyHhISo2pzmi9iDdpRzOuRFfyRJ4qpVq/KKFSvEXOu4uDh+8uQJT5gwgWvVqiU+G2U7LSIigrdv357q62iRcI42mfNolmzOzLx06VJxw7BOnTp85coVLU8P2Zi7E85TuxAmJSXx2rVr+aWXXrLoaNavXz/d54L7GQwGXrVqFb/00ktiIr18YfP19RWNX3nCo3KwQm5kN2vWTExCTY15wrl80ULCOaQlKSmJP/30U4s65ZVXXuG///6bmdOOkfQSzuV6U044t2ZnVWX8Tpo0SZzLy8uLc+fOzZMnT0aiiYcxGo08duxYHjRokEgckmNIee2UJInbt2/PR48ezbAjqLRlyxaxipmvry/7+/vzuHHjOCEhwaryydfDa9eu8ezZs7lcuXKqMso7mssTfMwTTsA9XJlo7ii5HE+fPuV27dqJ2NfpdPzGG29gZf9MRDlYobxxtH///jSfY23CuRzHWiaam5fhzp073L9/f5akF7vkYbDCs1y9epW//fZbkcRYs2ZN3rFjh/i9JyWcG41GbtasmWqiTosWLTQ5N7jW5s2bRT3k7+8vbrS8/PLL3LFjR75x44bq+PTiUPm7N998U5Uo0rlzZ/F7a67PSUlJ3L9/fy5btqzFgK+chGe+QvzGjRvt/CtAZmAymZw60V6Oyx9++IH1ej37+/uzj4+PandDaxLNk5KSxPfmCedy2yEsLMwiURU8g7PjzBbVqlVTXWdnzJih+j1uTGnLZDKJdr6vr6+YKGE+UUySXuwWX7ZsWf75558tdpu05x4AEs5Bdvv2bbEKu/LzlxPOHdnh/Pnz52IXEXlsV6fT8eLFi8UxjiSag2dQjpX5+fmp6q7w8HDu27cvnzhxwmLRV3d8rvJrGgwGPnDggEhQlvsPTZs2dWv5wHb2jJm5M+F806ZNqklFgYGBfP78eU3ODZ4pMTGR169fn2bCee/evV0eA3L99vDhQ4vdoSZOnOjSskDm1L59e9X1s3fv3uJ3cn2JSdbgTHI99uDBAzE/Tf765ptv3Fw60IJyMasyZcrw1KlTNU84NxqNfODAAXHPyXzsVZIk7t+/Pz958kS8ZmqvLcdjSkoKL1u2jAsVKiQW2PDx8eG1a9dqUl5wnosXL3LHjh1Vn723tzfnypWLZ82axffu3VP1Je2lVR9TjsPz58+LBeXlr3Xr1mnyGuCY8ePHqz6X0NBQnjNnjks2F7H1vj0S5DybwWAQCUbKz1K+l1C4cGEuXLiwKt6U17J33nlHxJ0tn589Cee4d5R1bdmyxWKOracmnDMzT506VVXekiVLcmxsrEPnBNfauXMnh4WFqeZRy/+af8m7BUvSi52F+/XrZ/Pn7UjCORbby3qUCeevvPKKiD9lwnmTJk1Ezomrc5zkPsWTJ09EX1bOVX377bf5/v37Li1PdmGeaC7/X+/QoYNqrpb5//M9e/bwBx98YDH/UJIkHjBgQJqv50jCOdpkzqVZsvn+/ft5//79PGnSJFWS5ptvvskTJ07k1atX865du8Rx1nwBKLkr4Vx5YZRXAZLFxcXxjz/+yAUKFBCVIlbr9HzyQJPyYqbcRUf5JTeWlJPDzHfb6d27t2qwNa3dj7DDOaRHjpvHjx+LRrty8Ordd9+1ONacVgnnyridOXMmBwUFqc7RqFEjsas5eAaDwcC1atXigIAAHjFiBN++fZvbtWsnPjvl4Ktcd5UrV44HDRpkcW1L76bP559/rqr/Xn/9db5w4YIogy3ljY6O5vbt24tBfznW0bj3HJkp0VyWlJTE3333nVgYQY6rL7/80t1FAyulNlgREBDAH330UYbt/PQSzpXtLjku8ufPLxKdtGp/yWWIjIzkIUOG8KVLlzQ5L2hj3759XKdOHQ4NDRXXMz8/P65evXqaKyimxlUJ52vWrFH1TfLlyyd2YsfAfOYRGxsrFkGR21DKm0CSJHHevHl5yZIlqkUb0/uM5Trr5MmTFhOl586da1W5lPXe9u3buWfPnqrzyGN7yptDHTt2tPOvAJmBwWDg2rVrc6dOnfjixYtOfa0//vhD9X9iyJAhzPziZmpGieapTXSTE87lujhXrlxIYvFQrowza8hJoXI9p5ykjRtTzvHOO++orjNyXaBM+FXefPT39+f8+fPz2LFj+ciRIw61gZBwDrKrV69y27ZtLcZNHUk4l2Nz69atYmV9OcY//PBDZmZeuXKlRR8VieaZizIJRF7gUHnPSP4qVqwYv/nmm7x//36+e/eu6hyu+ozl10lKSuI//vhDLFQlf73++ut88OBBl5YJHOPImJmrE87la+5XX32lun/+6quvclRUlN3nhczBExPO4+Pj+bPPPlPV3/ny5bNpPBBcx9OuS926dVONOXTp0oWZ/7cQHpKVMidPi7OMPH/+nD/55BOWpBcLzuh0On7ppZd4z5497i4aOEh5P17uV5QoUcIpCecmk4n/+usvbt26tapvqlxAq0mTJvzrr7+K+UTKeXByvZeYmMg7d+5ULeQmSS+SscCzXb16ldu0aaPqG+bIkYM/+OAD/uOPP1THekI9KZchLi5OlFu52QDmrbmfcrFtub0/fPhwi7EQZ7p9+zaPGjXK6vv20dHRSJDzQPK9I/M5+BUrVuR58+bx2bNn+fnz5xwTE8MzZ87kKlWqiGOU4xrjx4+36/VtSThX3mfAvaOs5cCBAyKWAgMDVW0cT0w4P3nypLivLi+KOnjwYE5OTkY9lkls3bpVxJkyRipUqMBt27bl4cOH85AhQ7hMmTJiU0U50Va+zsljW7Z85vYknCPRPOvy9ITzpKQknjNnDhcoUEAVc19//bVLy5FdpHYfytfXl3v27JlqW4hZ3Xc8duwYt2rVSjX3UB43+PPPP9N8XUd3OEebzDk0SzZXTsxRTphVPmbLl5eXl1ZFgyzE1Qnn5hNXu3TpwseOHVMd8+DBA/7iiy9EQp98gW3atCnHx8drUg7QzuXLl7lTp04iduSV/+XPrnjx4lytWjWuWbMmV61alUuUKKEa1Jf/VTZYJOnFDhB//PGHGFxPK+F85syZSDiHNMmf+44dOzhv3rwWg1ezZs3K8ByOJpynNZlafm7p0qXFDrDgGQwGA9epU0fUK3ny5BGxsnDhQm7evLmqXWae3BQeHs7r169XDfantSJnUlKSaMTL5+jevbs4ztYJuCaTiX/++WeRgIUdgD2HlonmrhpAMhgMvGvXLq5Zs6YqRtu2bSuO8YSbopC29AYrrF1BXfkZ7969W5Vwrhy88Pf351WrVqX6PEdpsdo7aCshIYG///571c1uZdu+cOHC3KdPH9GftMadO3d41KhRnD9/fqtuXNvq33//FdfHgIAAliSJ69Wrx7dv37b7nOA+cXFxvHDhQi5atKjog8o3geTrbGBgIDdp0oR/++031XPTq58eP37Mn3zyiWo351KlSqU7QKtkfo1esmQJly9fXsScn5+f6IvIE2lTex5kfgaDQex0qdfrecCAAU5NBL5x4wYXLFhQ1MN9+/bl48ePZ5hobh57ymvt2LFjxeQ49Ck8k6vjLD3JyclsMpm4cuXKqvHBOXPmiN/LcGNKG/L/3+3bt3P+/PlVi+FFRERw//79xd9ZbrMrJ0xIksQvv/wyv/vuu3z69GmLyaTWtueRcA4y8wnWWu1wfuXKFS5VqpTqnHq9nocPH24xzoJE88ynX79+4rqhvB8ut5nlz1x+PCgoiOvWrcsLFizgmJgYcR5nt6flui4uLo5/+uknrl69uqovXK5cOV6xYgUnJiY6tRygHS3GzJS/79q1q4hV84Rz5QJm9sSqsi7r0KGD6v9Ejx49bD4fZE6elHCekpLCGzZs4FdffVUVj/3793fJ64P1lGOpntQu6tWrl2osuV27duJ3mGSd+XhqnKUnJSWF165dKyZ9y/XYoEGD3F00cND+/ftVfQnlHDRnJpxfunSJe/ToobpXplxAq2DBglyvXj3et28f37hxQ/X8Z8+e8axZs8QCjvJX1apVxbUd9Z5nunv3Ln/44Yeqzy1Xrlw8btw4qxdCdofk5GResmSJxWYDEydOdHfRsr0LFy6IBbH9/f1Zp9Nx27Zt3TJunlHC+ffff8/MzE+fPuXmzZtjkSAPk9qYhyS92Kn8yZMnqT5n79693K5dO4uE88qVK/ODBw/saudZk3Cu3M0T946ynnXr1nF4eLi4Z6icY+tpCefPnz/n8ePHc0BAgPh/EBgYaJHfAp5LOTdXGRsTJkywmJ9/4cIFnjlzpsgpUN4/VW5iZwtbEs6RaJ71eWrCucFg4B07doh7XHLcd+jQQRyTWcZ2MgN7Es1lys9hxYoVHBYWxl5eXqpcuaVLl1ocm9Y5Mko4P378uDh25syZaJM5iebJ5srJOakln2f0pTwHQGpclXCurAy/+OIL1uv17O/vz++//z4fPnxYdazy4qq8Ib9r1y6HygDaunTpEr/77ruqOsfHx4cDAwN5zJgx/Mcff1is6vX48WPet28fz5w5k8uWLata0VW5ip48qLB06VJOSEhg5vR3OJfjBAnnkJp79+5x165dxeCnfG1s3LgxX716lZnTbyDbknD+7Nkz8byMVl4MCwvziJ3H4H+UjXv5c/Lx8eGBAweKY6Kionjq1KkcGhoqBgTkAQf556CgIP7ggw94w4YNqvMr48xkMrHJZOKffvqJCxQooJoY/sMPP9hcdmW9+OTJE7ESKbifMxLNo6Oj+dy5c5pf2+RyJCcn8/79+y12aapZs6bYWRqDWZ7NkcEKc9YknEuSxO+//77Yxcv8eZB13L59mz///HPxuctJtJIkccmSJblDhw589OhRu1ZYd0bCuRznP/74o9gRUf7asWOHzWUEz3L48GEePnw4586dW/QHzccR5ImCp0+fFhPJlLvQmTt37pwqBv38/HjkyJGcmJhoV7124sQJ/vLLL8U5cXMo61Neg5UL8vXv39+p/b9q1aqpxlfkfqu1iebK8ssmTZrEf//9t9PKDPZzV5ylVx5mFjcm5bhT7mzOjMlCznD//n2uUKGCaqJOpUqV+PDhw3z27Flu06aNxQR65cKdkiRxgQIFuHbt2rxmzRq+f/++ODcSzsFWGSWcnzhxQhxrSwzMmTPHYlzF/DWQaJ45Xb9+nSMiIlR1VHBwMDdp0kTct5TH85X1iSRJXKdOHR48eDA/ePDAKUne5jH08OFD7tOnj1j8QP4qXbo0z5s3j+Pi4jQvAziHlmNmrko4Z2ZetmyZuHZ7eXlxwYIFeefOncyMOi+7cGfCuXIRhoMHD3K9evVUdfebb76Z6v18cJ9t27Zxhw4dVPNwPOWzkTcykOOnU6dOzIxdMTMjT44zc8p67MCBAxY7SL/11luqxd0h87l27Ro3aNBA9BPlcQnlfUxnJZwzv0hQGjFihMX8OfO+TqFChbhdu3bcqVMnbtu2Lb/00kuqxHS5j7FkyRIsZuXhRo0apfrccuXKxXPmzFGNrXkKZR24d+9esdtxaklVqANdT/6bz507l3PkyKGqEzZt2uS2ct2+fZtHjhyZasJ5iRIleNasWfz222+j7eZhUhvz8PHx4Q8//DDVMQ/lZ7R3716uVKmSah5QSEiImFtrj/QSzqtWrSoSm2bPno17R1nUxo0bOSIiQnzunpZwLrcLjx8/Luo7+WvhwoU2lw3cI7W5uXny5OFffvlFdZxycfSnT5/yL7/8wnny5FHFZt68ecXcWFtZk3Au16nR0dGqBVtwHc16PCXhXG5rpqSk8MGDB7lhw4aquq527dpiUTTEnHa0uA+V1kLEcr3yySefWByX3jnSSzjv1q0bX7lyBW0yJ9M02VzLLySbQ3qcnXCurAxHjBjBgYGB/8feeYdFdXRhfO6ydJBiRxR7jz32WAmWaGKLXSyx10SNxq4pamyJGnuJLWoSY1cwYkXzaYwaS8TYFStgF0F22ff7w2cm9+4usLvssrtwfs+zjwJ3585yDzNnzpx3jiKgyx18+YC2bt06g8FMnhRL2JfY2FhFRXNJelvtqnfv3jh06JDiWo1GYzRY/+LFC8ybN08xcekLzqtUqYKVK1eKDWo5plY4//zzz8V1JDh3fiwNbB88eFCIoeTj3Lx580x6f2YqnFMytXNgzLn38PBQOPdyoqKiMHDgQPFs5cJzPha5urpi4sSJuH37dpoLhCdPnqB58+aKjc9WrVpZFKyljR/Hw9ipiSEhIRYl2XMbun//PurWrYtq1arh6NGjVpvbePuvX7/Gzz//LP4e+Kty5crYunWrIvBGOCbWTJrlpCc4l8+r7du3x//+9z+j7yOcnytXrojkaf3XqFGjcPDgwUw/c2sKzrmd37p1C4UKFVL0d8KECQDIRp0F/eckH8Nev36NM2fOoHbt2vDz81NsIukfZjZhwgTFCelp3efnn382SBLi1ThNjYvI+5ySkoJLly6hatWqispzFKjPfqSmpgrfns/B8sQgWwiB+d9Dhw4dhO3zDQb5vU0Rmuu3STgm9rAzU+GV1nmiyFdffSV+RrER68Pnmq1btyp8cjc3N5FA8ezZM1y5cgWffvqpqIwj97H0E5pDQ0MxefJkvHjxQsRjTZmvTBWc//LLLzb4TRCOxNWrV8WcJF8vuru7Izw83CzBOf/55cuXUaVKFXFiO4+78XsUK1aMhOZOyosXL/Dxxx8rfJgCBQpg4cKF2LdvH6pVqybWhsbGFEmSUKJECQwcOBBHjx5VtG2pr63/vps3byIyMlIhMufz3DvvvIOlS5emWRWKcDxsETOzRHBuLn///TfatGmj+Bto1KgR4uLiLG6TcE7sITjnfxtv3rzB7t27DRISq1evLgoG0BzsGERGRornEx4ejhMnToifOcIz4mMl9+c+++wzaDQatGrVipKsnQhHtzM58nFs7969BuNYjRo1cPDgQQCO13fCNJKSkjB79mwRd9L32+VrCFsKzgFg2bJlqFy5smItLE8GN/bi10iShHLlymHBggW0xnBwdu3aZZAv+dVXXzmkfy4vNnDgwAGDYgO1a9c2e/+LsD5JSUlC5MvHg/Hjx4uf22t+MiY45+OZt7e3WPuS7+YYWBrzkNvXvHnzFPOou7u7otKlJaQnOK9bty4+/fRT2jvKhsjtavv27QrBubyKtD0F5/xnDx8+RPHixRVjcJcuXXD79m2z+0VkPWkVgfr111/FNWnNSfHx8fjss8/E/Maf/8mTJy3uT0aC80mTJuH06dNo27atiIHw+9I8mv2wt+Cc3z8pKQlbtmwRuRz8VaVKFWzfvj3dgi2E+aTlkw0YMMDsfSj+bNasWWMwVnGxeUaYKjh/9913hZ6UfDLbYDWx+eHDh63+Ioj0sJXg3JjQXL7xWbx4cTx+/Fhco9PpoNVqceHCBQQGBio2zr/88kuL+kBYF41Ggy+++MIg+X769Om4du2auC6958TtIjU1FVevXsXIkSMVgQq5KKBq1arYvHmzUXEbCc5zJpY+w7lz5xpNdDxy5IhJ7zdVcL5o0SJxyjAlUzsH5gRc5Y53QkICDh8+jPLlyyvGHDc3N0XSa9OmTTFv3jwDcRNv8/Lly4rNT5VKhSVLlhjcj3AuduzYYbCJ7e3tjTVr1gB4O6ZYIjRv3ry5CEJVrVoVUVFRmbYT3v6TJ08wbdo0VKpUSTHPlylTBitXrkRiYmKm7kPYHlskzXJIcJ6zuXz5sqJKIR/TGjZsqAjSA5lfr1lDcM7t/MGDB4ogviS9FVH9+eefmeojkTXo29K///6LhIQEAP+NLfzfx48fY968eWjQoIHCTvWrX9aoUQOHDh1CfHy8aFd/nIqLi0P37t0VSWA1atSwOFFIvo5I67MR2YNvvvlGHHTAN4n07dBWQuAVK1aIe+gLW8wRmhOOjz3tLC34vFuvXj2Fbzh//nwAbxOUKDZiO2JiYvDOO+9Akv6rdF+yZEmDRJjTp09j+fLlCA4OTrNiMLen6tWrC7GSfNxIz7c3VXC+detW6/8SCIcivQrn5grOOdym+LjHbbVYsWLYvXu32e0RjsOJEycMDszgh5XExcVh79696NKlCzw9PRVxNv3DVlQqFfr27YtVq1Yp2rfU94mLi8PKlStRu3Zt+Pv7izGWx3zr1KmDX3/9lSqaOxG2jJmZKjifPXu22W3fvn0bo0ePVuyb+vn52ayCNeH4ZKXgnNv2ixcvsHjxYtSqVUsRYylXrhw2bNhg9NB4wj7s3LlT8YxcXV3RtWtXhxICDxs2TPRNkt5WUPrggw/E+oTESo6PM9gZRz6OLV++HLVr11b0vXz58vjpp59oHHNS+PO9ePEiypQpo9gHKlu2LLp27ZplgnN5G8ePH8eUKVPg6+trkAfH80hcXFzg6empiMXUq1cPmzZtMihuQTgW//77L0qUKKFYI3bp0gVXrlyxd9cM4H8jiYmJ2LRpk4jd8tc777yD3377Ld1DmgnbwufLX3/9VYhHXF1d4ePjg8jISAD294OMCc65v0a+m+OQ2ZgHv+bBgwcoUqQI3Nzc4OrqikKFCinywdN6X0YYE5zzOVu/uA/tHWUf0hOc27vCOf/eo0ePUL16dYUNVqxYETt27LDwUxNZSVpC8y1btohrMlqbHjhwQLTh4uKCXLlyicrm8veaM7elJzgPDAxEyZIlSWieg7CX4Jzf9+nTp5g5cyaqVKmiWAuULVsWP/74I+WDWxmtVitiT3z9r1Kp0Lx5c7x+/VpcYy47duwQtsPHuzFjxgAwbcwwVXAu/5p8MutjNbE5QdgDawvOMxKaly1bVgjN9U9FSUhIQL58+RSBVaps7hj88ssviknFz88PM2bMUCTrm4K+E//999+LytPyQAIPqkdHRxttR26P8+fPJ8F5NkSr1WLw4MEWJeIA/9na7du3xWa1PGjRtWtX3L9/36S2TBWc//jjj/j2228pmdoJsEaSWVxcHCZNmoSaNWsqgg/yMcjT0xMNGjTA+fPn8fLlS/FefpDG7NmzFWOgh4eHIvmWcC7i4+PF8+TBcv5c+/XrZ5ZPJReaN2vWTPhSPPAurxZoDvJ5ODExEZcuXUKdOnXg4+Oj8L8qVKiAhQsX0gnqToAtk2Y5JDjPmdy+fRvdunVTrAH8/f0xZswYnD17VlxnzeecGcE5t/P4+HjxN8FPRw4ODqZ1pZOh0WiwZMkSDBkyBPnz50elSpVw5swZxTX8maekpODhw4cYPnw4/Pz8FIlkcuF4UFAQ+vXrh+PHjyvakdvwzz//DH9/fzHv+vv7Y86cOUYPQTMFeds0JmZPjh8/LjYN+KaQfG6U/98WQuCYmBj079/foEoOCc2zF/a2s7TgY6O+2HzFihVYvHixEOlRbMR2TJ06VTx7tVoNf39/rF27FgDEgYicK1euYNWqVahbt65ivOAJZPLD83x9fTF06FD8/PPPijbSWlekJTjnNuHm5oYLFy5Y+dMTjoi1KpzzuevGjRsoWbKksCmVSgUfHx9ERESI68jHcj50Oh1evnwpDifg80SuXLkMhJLbtm3D+PHjFeMUT2rWP2AqNDQUCxcuRGxsrKKNjHyhxMREHD58GG3btjUQVMoPePnoo49w4cIFi9cGRNaTFTEzUwXnU6ZMEYeoAYZ2Kf/633//xYQJExQ+vre3tziolsi5JCUl4bfffkOdOnUUtsbzOjIjONefTx8+fIguXbogODjYICFxwYIFJIhzIB4/fowmTZqIsY77X44mBB44cKBiTevt7Y1cuXIJ8SUlWTs2zmBn+vd98OABwsPDFXkdkvT2oO2FCxfSOOakyJ8zr87GRZo8PywhIQHz5s3LMsG5vu2dP38evXr1EgKmtF7BwcHo27cv7t69SxXlHBhuIxs3boSfn5+wNRcXFxGbsBXmjKf61z5+/BgjR45EuXLlDMbAxYsX0wFqDsLkyZMVOTqVKlVyqNxWfcE5PwCQfDfHwJoxjwcPHoicfUmS0KpVK/Gz27dv4/bt2zh37hweP35sEBfLaKzSF5xzkaV8/4D2jrIfjig45/9PSEhA8+bNFflEPj4+mDNnjtH+E46FNYTmwFt7KF68uGgjb9686R6yYWrb6QnOeRyP5tGcQ1YJzuV2qdVqcf36dTRq1AgBAQGKtUD58uUprmsjZs6cqcjZ4PNc8eLFcfDgQYvF/Zs2bVLYjVqtxr59+8xqIz3BuX6BAvLJbAOJzQmnJz3BeY8ePUwWR1kqNOfv27t3L7y9vRWnmO3du9fKn5YwlwsXLqBQoULCPtzc3NC/f39cv37d4jbltrRq1SoUKVJETK7yk/rbtGkjJll9R8rUCudjx44V19FC0DnQarWK5NcOHTrgzJkzQqxr7uJq0aJF4nRZbl8FChQQwX9TnHRTBOdubm4iOEbJ1I6LNQKu/Lrk5GRcunQJffv2VVRY4jbB7a1IkSL44osvDITkp0+fFpUouEi5a9euePTokW0+PGFzdu7cidy5cyvGAXN9KmNCc/kidMCAAWb3S3/+2717N/r374+8efMqAqiS9LaK64YNGxQHJBCOSVYkzXJIcJ6zePHihag2w1+5c+fG3LlzFYn7tni+lgjO5RtDrVu3VmxSqVQqTJs2zaZ9JqxHTEwMlixZYjQRq3z58jh37ly67//1118RHh5uIEThGzhqtRo+Pj5YtGgR7t69K94n3xgfMmSIIrmjXr16wu4dKcmDcAwGDx4sbJRvRrdo0UL4+PrzpC2EwOfOnVP0gwtNAdqYzC44gp2lR2hoqGLcLFu2rJjHaWPKNsiFuFWqVFFsSoeFhYnr0vJ7li1bhh49eijmWb4mlMdXJUlCp06dsGjRIoODyPTb1hec8/cHBgbi0qVL1vrohBNgzQrnT58+xUcffWQQY1m8eLGtPwaRBSxbtkxhJyqVCuPGjcObN28MElf/+usvfP7556hYsaJi7OLVzvmY4+HhgeDgYMyfPx9Hjx5VtJGWX3T//n188803irmWVxvkyWqfffaZzX4PhG3IypiZqYLzbt26Gex56wuLDh48iL59+yqE5p6enpgwYQLFanM48jlz9erV4mAnawrOgbfj7ffffy/2QOX7XpUrV8bKlSvpgFoHQ6vVYt++fWjRooWB/+VIQuBPPvnEwKbkh7pQkrVj4yx2BryNky1fvlyRyyEX8a1YsYLGMSdHp9Nh3Lhxwv643/Tee++JaxISEjBr1qwsE5xzeFtJSUlITEzE2rVr8c0336BVq1Z4//330bx5c/Tu3Rvr1q0zOFyXcGwaNGigiJd9+umnFrWjb28JCQl48OAB9u/fj3379uHs2bMGMVRzbPTu3bs4fPgwqlatKtYi8mIDixcvpjHQAUhNTUVSUpKIq/Nn1bZtWwCG60R7Ehsbi4kTJyoqnJPvZn/Sinn07dvXopjHv//+KwqUhISEYNeuXVixYgXCw8MRFBSEvHnzwtvbG2XLlkXdunWxadMmRczfXME57y/tHWVvHElwLs8n+vDDDw2qS48ePdpovwnHwlpCcwB48+YNihUrJmxgzpw5SE5Oxj///INvv/0WkydPxvDhwzF9+nQcP35cUdTOXME5378goXnOxJaCc33b+f333/H5558Lv00+1larVg3r1q0jobmNuHbtGvr37y90A/I8xeLFi2PPnj148+aNye3x9ULv3r3F3qckSciXLx/Onz9vdv/SE5zz/VDyyWwHic2JbEFmK5xnJDQvV66cUaG5vL1+/fopAl1Nmza1wSclTIVPLnPnzoW3t7d4loGBgTh8+HCm25c/+59++glBQUFikpULzuWJPPqOekaC88wI8wj7oNVqRaBeXsW3YsWKGDlyJG7fvm1yW3J7adOmjQh8cieucuXK4sRWUxaa6QnO5ck/FBBzXKyZZKZvMz/++CM++ugjYbNubm6KRYOnpycKFSqE9evXKzZw5ImVPAiya9cus/pCOBaZ8akyEpr3799fXGvOJlNiYiISEhIwY8YMkfTIAxbcViVJQrNmzRAdHY2kpKTM/RIIm2PN8cyScY8E59mblStXKuYmXt1ZXoXLlpgjOOdjYVobQ0OHDhXtki06Nvv27UOFChXg5+enWAvI/ew8efLg/Pnz6VaBi4uLw2+//YagoCDFAUByO+JJGytWrDBo49GjR2J85XY0cOBAcR3ZEcFZunSpQQC+atWquHDhArZv3644QM3WQuCzZ88iPDychObZEEeyM334eMg3o/j8yzcu+fhNsRHbkZycjM6dOxus61avXm30en2/f8eOHQgPD0eePHkUvp/+nOnm5oby5ctj6dKlOH36tKIN+Vgjb79z587w9fWlZ59Dsabg/NChQ8In4+NK3bp1TaoyQTgm/JmnpKSgWbNmCr+7Zs2aSE5OBvDfmMKvf/PmDZ4/f44xY8aIyprycUo+97i6usLPzw8jRoxAVFSUaFO/D5xbt25h/PjxirlUkiT06dMH27ZtS/N9hGNij5iZ/LpevXoJu5bvk0uShBIlSqB79+64fPky4uLiALydz69du4bJkyejdOnSYj7nSUT9+/dHfHy8mb8FwlGw1rpMnhj9/vvvKwS78vHPUsH53r17MWzYMOTOnVscjMwP9JAkCQ0bNsSePXssrsJC2AY+L2m1Whw4cECRKOhoQuCRI0cq1o2UZO08OIudnTx5EqNGjUJQUBB8fX3FPMrtrEGDBti5cyeNY9mAyMhIVKlSRbHXXapUKZw9exbAf3Pm06dP7SI4B9LPa8voWsLxePDgAQoVKgR3d3cRL1uxYgV0Op3Fz+/o0aP44YcfUKlSJYSEhAjb9PLyQp48edC3b1/89ttvImcjo3XJ1atXsXDhQoSGhooKhvxQN0mSULt2bWzevJkOsHIgXr58iVKlSiliIsOHD7d3t4wSGxuLSZMmiX378PBw8TPy3bIeeV4tj3m4uLgociLMyTV88+YNJk2aJOJrefPmVeTD8pdcFOfv74969eph586doh1zBec8B532D7I3jiI4B9LOJ+rXr5+4hsY0x0UuNOfPOjg4GFu3bhXXmOOX7d69W7RXunRpfPHFF6hVqxby5ctnMP6p1WrUr18fP/zwg8nt6wvO5ToIioE4H5l9TrYSnCclJSEpKQlLly4VRVV4jFieN/D+++/j4MGDlA9uI/jYc+vWLfTt2xeBgYHiGcsF57t37zZJcM6f/4MHD1C+fHnFeDR+/PhM9xP4T3DO58I8efKQT2ZDSGxOZBssFUdZWtFcPnDNmDFDsTjNnz8/li9fbnAdkbUkJiaicuXKiuDW1KlTrda+3JaWL1+uSAbi//fy8lKcPpVeG3LBuaurq/h/69atrdZnwnakpqaK6iTc2ZUv7l1cXBASEoKdO3cqKj+n58zz8enatWsKR53b16hRo8wSbKYnOKeTFx0bW1Uzkb/nxo0bWL16tZhLuV3I7ViSJPTs2RObN28W7+vbt69iUVC3bl0x91FQwTmxxKcyR2hurq1GRUUphCg8yUIeiOvduzdev36d+Q9P2BxrjmdyG1ywYAH27t2bru9NgvPsz4kTJxQCXU9PT4wYMQJ37tzJ0n6YIjjn4vf4+Hi0bt3aYM7t06ePaI/mU8clLi4O06dPF+OHXFwuSRLy58+P4sWLo1+/fggPD0dERITRMU5/nImJicGoUaPEBg63DflY5eHhgU6dOuHatWtiDkxKSsK8efPg7+8vNjm9vLzw008/Zcnvg3AODh48iODgYEiSpKh8GRERAeDtPLxp06YsFQI/efJE/J/GvOyBI9qZHF51lldg0RcnU2zEtvB57/Lly8Jf4pvGffv2NbmdV69e4Z9//kHXrl1Rp04dRQxYnvTDY7T+/v6YNm0aDh48aLQ/8hib/KR/Iudx9epVdOjQwWB8MkdwrtPp8PLlS7Rv314hpPPy8hIHNdKc57ykpqZiypQpBokvae0/yZ/1o0ePsGLFCrz77ruiuq/8AFB5HLZQoUJo0qQJDh06hJs3byralK8rbt26hc8++wx58+ZFpUqVsHXrVkUiPsU1nAN7xszk7Q4fPlwxp+pXFcydOzeKFCmCRo0aoXz58ihcuLBiP4GPdZ999hkePnxo4W+DsCfXr18X/rK1EhLT2jfgtsXtzBLB+enTp4XYhbfN2+/QoQOuX79Oc66D4+hC4PHjxytslYTmzokj29mOHTtEXpN8LJMkCe3atcPVq1fpkPdsgE6nE2sIueDt66+/FkUm5NhTcC5HHishO3Q+Dhw4oPC5vL29zfKzuG2lpKTg3r17GDp0KIKDgxW+nP7Bj5L0tkhF9+7dhegkrby2u3fvKvbY9H3Fli1b4vTp02ZV0iNsz5MnT1CoUCGFyOjTTz8FkPV+mvxgmbS4e/cuhg8fjiFDhojvke9mH7gfxoWL/G+9V69e4hpT5hr+/K5evarYY+LiN/14HY+3yccqtVqNDRs2iDZNEZx37NhRrFtp7yhnYE/B+YgRIwC8zf9o1aqVQT4RHZ7hHPz++++KZ8zjCvJ9BHOe3/PnzzF8+HCDauPyfCXum+kfTjt48GA8ePDApPtwwblcLEo25xxERERgxYoVYi+cj2OZyee3heB8586dKFeuXJr54DzuJi+MR9gGbhs3b95MV3CeUYVz+XNv3bq1IvZRu3ZtnDlzRnE/S/sJAHv27EHNmjXh6+tr9sG1hHmQ2JzIVpgrjrJUaC5n4cKF8PX1VSR+N2/eXCEmJbIWPqFs375dCL95NYijR48CsJ6zK29n9uzZBhtAKpUKffv2RUpKSpoTpL7gnJ+6rh9MoYQgx+bOnTvInz+/eP7cSdKvXuPl5YWePXtix44diven93wTExMxefJkeHt7KwJj1apVwx9//JHh++WkJTinZGrHJa0ks379+mVKaM7Rt53z58/jk08+QfHixRX2LJ9XCxQogF69euHx48eIiIjAu+++q0iMHDlyZKY+M2F/TPWptFqtsD9bCM0506dPR0hIiMEGwAcffCAO+AFornR0bJU0y32wvHnzYteuXSQ4z4HodDokJSVh8ODBkKT/RG2lSpVSJIhZitze+LowI5tIT3BerFgxbNq0CdeuXUObNm0MNgIoUdE5uHnzprA5uR8kSRLCwsIwevRoXL9+XcQUTIXb1osXL3Du3Dm0bNlSsUnExyr+vcqVK+PLL7/E9evXAbwVr3DBHd8879ixI+7evWv13wHhfNy7dw/h4eHw8vJS2NX06dMBKKtwbt682eZCYJpfsyeOZmfpwTe6+BhOh/BlHTqdDk+ePBEVpOUbyAcOHDCpDXm8/uuvvzZIKJNvhMptMSgoCO3atcOxY8cMRHCUvOrcWNN3tobgHADmz58v2uDx13feeUdUBSacl4SEBBQtWlSRXBgWFibGFX270P/65s2bOHDgAGrWrGlQdYnPS3zsCgwMROXKlbFy5UqF6Fxu8/fu3cMff/yBGzdu2O5DEzbDEWJm8vanTJmCoKAgxfiVVhIjt1c+l/v4+GDmzJkifkw4F3v27EFISAimTp2aacF5RkLzsLAw1K5dW+ylZkZwfuzYMVEpVpIklCtXDlOmTLGo34R9cGQh8IIFC5ArVy7FWoPit86JI9vZxo0b0bBhQ9GvUqVKZarqE+GYPHv2DDVr1hTPuV69erhy5Uqa1zuK4JxwXnbu3KlYY3h4eIgcs4xshq8P4uPjMXfuXNSvX1+RAyfPi+QvfdF5rVq1hPgurfXM2bNn0bt3b5ErqVar4e/vj8GDB9MBBw6IVqvF9evX4ePjo1gPtm3bFkDa+dXWRqfT4e7du5gyZYq4Z3r2QgceOwZLly4VBy/yqubmCs7lP+vatauBT8dtskSJEsiXL5/ioHge15B/L70iYvr8+eef6NGjBy5dumTZL4BwSuwlOA8MDMTAgQONCs1pPeocvHr1Cp06dVKMQfwZVq1aFYcPHzZ5T5I/53379iEgIECRC6Qfq9X31+RjXs+ePREfH69oMy244DwwMBDt27c36AvheERERCjGk0aNGmHgwIGIjo4W+WQc/hzN1Z1YU3Det29fse8gH/9CQ0OxcOFCcz46kUkyW+Fc/rwHDRqkyJP18fHBjBkzrDJ2yO01MjISt27dynSbRPqQ2JzIdpgqjkpOThbvsVRonpCQgFatWonT1iRJQunSpXHt2jWbf04iY7755huF41y2bFmxMW5N5BNgv379hM3xCVatVuPkyZMmt8ET0Lp3727054RjkpKSgpkzZ4qgGHe0eMKZ/smu3t7eGD9+PO7fv29SstCVK1dQsmRJg7Ft8ODB4hpLBeclSpSgZGoHxViSmaurK4YPH24Vobk+3IYeP36MQ4cOoWnTpopAhL64qX79+pg/fz4++ugjeHp6iu9XqlTJoFIY4Xxk5FPJN2RsJTSXz3+zZs1CYGAg3N3d4e/vj8WLFys24GmudGxslTT77bffws/PT/jwkiRh37596b7fUsE54dg8fvwYZcqUUcxbixYtsqgt/ZM95SQmJhq91hjpCc5DQkJQuXJlEpo7KZcuXRKnl/OXh4cHypQpg2XLlikqkeh0OvEsLX2m3333HcLCwhRrTblwzsfHB6VLl0ZkZCQA4OLFi8idO7diM2ndunWiP0TOJSYmBnny5FHMeS1atMCFCxfENfIx0N5CYMI5cSY7Cw8PF2tcLpCi2EjW8uuvvxo8+169euHVq1cmHyL122+/GSRQ+Pr6omDBgooYhn5MIygoCDVq1MCuXbvo1GsnRqvVYtWqVYiLi1NUcgYy709fvXpVHIggtyFTBOf8a41Gg8aNGwv7VKvVyJs3L7Zu3Sr6Tzgf/LlNnDhR+ObcTjZv3pzue42NbQcOHEDBggUNkvXliRz8Vbt2bQwbNgwPHz40sHny9Z0TR4qZye/z888/o0uXLgr74/1Tq9UiEUyeYFu0aFHs27ePDm9xUiIjI8WzLlOmDGbMmGGx4DwjofmgQYMAvN2DqFGjhpgnMyM4P3r0KMqUKYPPPvtMYesUX3MeHFkI/NVXXyFfvnyUw5ENcDQ7k7e/bt061KxZE4MGDcLevXvF98nOsgc87/D58+figBReLCU9SHBOWAIfW3bs2CH2r7gNyStpZsT169fRtGlTITaQ70/JY2zyHDnu8/Fr6tWrJ9auadno33//je7du0OSJHz00UdYs2aNwWchHIenT5+iaNGiInYhSRLq1q2b5f24ffs2vL290bZtW5ME5wDZk73Q93d8fX0VAiZuR7179xbXGXuW8u8NGDDAwJcLDAzEuHHjsHv3biQmJuL+/fv4888/0adPH5QqVUrcUx5vK1asGI4dO2byZ5FrDoicg70E51xMTPlEzsuFCxfQo0cPkX8rF39XqlQJhw4dyvCgFj72xcTEiGJ4ct+uRIkSqFu3LiZNmoQpU6agadOmiorR+vsXw4cPF21nNC8+f/4cx48fF1+TzTkue/fuVYwjcr2Kh4cHgoKCMGjQICxcuBBxcXEGB8Wasv9gLcG5/PtDhw4Vdurl5YV58+bh/PnzBvckrEdaf/emVjjXF5zLx7Bhw4bBw8ND8Z6OHTuKPQZr+OLkz2ctVhObN27c2KqvJk2aWKtrRA4kI3EUP5kHsFxozjl37pwQ4/n7+9PJZQ5AamoqUlNTRfI/f65169ZFamqqTU5R5JPXyZMnxUm0cpsaNGiQ6Fd6/ebQJrhzcuXKFVSsWFHYnaenJ8aNG4fp06ejXr16wnnSP4Xp+++/x+vXr9Nsl9vX3r17xSJAniAkD7SbCrerxMREjB49GhUrVqTEWgfDWJKZJEnInTu3GCO0Wq3Nnecvv/xSkfjPD1jh/SlWrBgqVaqk2EiQJAnDhg0TbZCD77yk51PxhJpXr14hLCzMJhXNAeU8uHTpUsyePRtnz55VXEM25tgYG8/c3NwwbNgwEUzITNKsfF708PBQVPlKCxKcZx/4s1y+fLmwMbVajZCQEGEL5vjTctt4/PgxoqOjMWnSJHz44YeoX78+KleujG7duuGLL77AnTt3DJL79UlPcE4bQ87JtWvX8PHHHysSaPz9/TF06FBREYKT2flJPjZeuXIF3377rUEyv/xrd3d3DB48GDt37sScOXPg6+sr5mV/f3/8/fffmeoP4fxotVosXrwY3t7ewi5WrVplcJ2jCIEJ58QZ7IzPs8ePH0etWrXEvXLnzk1C8yxGo9Ggbdu2igTVIkWKiMq8xnwi+fwqF6vzNUHJkiWxadMmREdH48MPPxRrBrmvqJ8M26JFCzx//jzLPjdhHbRaLerVqyc2uN977z0sX74cUVFR4udyLPGxM1PhXKfTQaPRYOLEiYrkMEmS0K5dOws+MeFoHD58WKzvuG3UrFkTsbGxGb5Xvk/Vrl07sUbktiav6iav7MCvKVeuHLp06YKTJ09SoqsT44gxM3k7jx49wrp161CtWjVxmJCxV/369TFx4kTcvn3bvF8A4TDIK99wmylRooRFgvOMhObyfYOXL19i+/btePfddw321i0RnD969EjxN0P7Bs6HvYXA3H6M7b+OGjVKcQg8xW+dF0e2s5s3byIpKclm9ybsC3/2z549EweQmfKMSXBOWMq///6rqParUqlQp04dxV4Wt0G57dy8eRNr1qwRB61w29M/DM3d3R358+dHoUKFFNfJxXF8/1M+tunfGwDOnDmDqKgoxXqa7NkxSU5ORuXKlcUzd3FxQYECBXDmzBkAWTd3Xbp0Sax727Vrl2VV1QnLkP89WyI4l/9/4MCBing/z/c/e/as0XHj6dOn2L59u8jp1t9bHzVqFDQaDY052ZCMBHXmjFf2EJxTPlH24NKlS+jatatCcM59pIwE53zsu3HjBoKCgoR9cHvr0qULTpw4odjffP36NU6dOiUOXOc2KvfjLKkaTTbnuOgLzflcJz8ASv4KCQnBe++9hx9++AG///47AMNxMa3nbQvB+YQJE/DFF1/g1KlTimsoHmI9UlNT8eeff4qvMys437Nnj8GBw1xoLre7Jk2aiP1LOnzdObGa2Jw7NtZ48bYIIjOkJ47q3bs3Xr16halTp2ZKaM4H1dOnT+ODDz6gZEQHIiUlRSH6liQJH3zwgc3vq9FoMHLkSINFZLVq1Ux6vzUS4Aj7Ij/5X5Ik5MuXD3///TdiY2Px7bffGiSF8XGpQYMGuHDhgkJ0LnfodDodEhMTMWjQIEWggjtklow/csF5XFxc5j88YTWMJZlxm1Gr1ahevbqoXAnYZmElH49Onz6NSZMmKWxbLoDXF83xa3gFTcK5Scun8vX1RYcOHdCkSRObCc058vmQKuM4F1qtVpzQLx/PSpUqhYSEBACmn/6bUdJsgQIFcP36dXHfjDBVcN6xY0eTqgsQ9mXChAkiwCVJEmrVqmXW+/Xn0rlz56Jly5YGQiT5q3jx4hg5ciTOnTuXbtvGBOe0MeScPH78GP3791fYQe7cuTFnzhzcuXNHXGdN30y/raioKHTr1k0k+fCkHXnCULFixRAaGoqiRYuK8VetVqN///5i7CVyLhqNBitXroQkSejZs6f4floVWUlwTliCs9hZamoqTpw4gTJlykCSJIrt2omvv/5azGHct+/Vq5dFQvNixYph9+7divds3bpVxGvlMTVezd7X15eevROi1WrRoEEDSJIkniV/qVQqNGnSBAMGDMAff/yBq1evKt5rrr+dGcE5AMTGxoqKE/I9gw0bNlj24QmHYsSIEYp4f968eXHkyBEAaccm5HuP7du3VyS6qtVqtGrVCt99952ID8vHOv0DM9zd3dGkSROcPHkySz4vYT2cJWYGAA8fPsS5c+fw5ZdfYsSIEfjwww/Ro0cPzJ07F5s3bza5XcIx0Wq1mDVrllE/3FzBuTlCc95mcnKyVQXnhGNhzDfKyI7sJQTm41h8fDwmTpyI48ePpzm2UfzWsciudkZkTywVQ5LgnDAXnU6HhIQERcEUbjP9+/c3OJxYXg29c+fOQgjK96Dkh1gVKlQIkyZNQkREBB49eoRHjx7ht99+w6effiqukx+4FxISIuJ1acWHjfWfcDx4kScey8iscM0SuG3MnTtX0Yc5c+Zkyf0Jy7FUcJ6W0JyvNRs0aCD26fk99MeQlJQUHD16FNWrVxfrTh5fK1SoEO7fv2/Lj07YAbkNaLVaXLx4EZcuXcLFixfFYcccU32nrBSc68eBKZ/IubFEcG5MaM79LHd3d4wdO1ZxvU6nM7CNTz/9VDFm8jmzUaNGuHfvnm0/NJElHDhwQDxjLvSVz3Hy9aMx8bmbmxvq1KmD/v3749ChQ2IPgWNsXrWF4DwxMdGqvxfiP7RaLRo2bIhKlSqJwwWAzAvOd+zYId4zdOhQA6H5u+++Kw4co7iX82J1sXlaSdjGXvoCc/2fEURmiYiISFNwXrFiRXh5eVksNOfwQZUqBzgWWq0WVatWVQQHmjdvDsB2AUne7oMHD1CkSBHF5Orh4aHYjCKyJ7xazWeffaZwnCtXriySg/788080a9ZMiI14pQpJkhAcHIwJEyYoEhR5u5w9e/YYLB69vLywdOlSAOYHEyj44HikVdFcLuRWq9WoUqUK9u/fL95ni7FNv809e/agZcuWYgHBN4j0X7yCXcOGDWkhmE1IS3Aut0lbCc0J5+bEiROKoJbcH+/Tp4847MTUREUg7aTZa9euATDP7jISnPMxODw83OiJ64T94c+bPztuE++99x4A09ZpvI3nz59j+/btaNWqlSLGwec7nvjP/5UkCd7e3qhZs2aGBxLoC87d3NxoY8gJmT17tiJ25e/vj++++w7x8fE2v7d8vLp//z727NmDcuXKGWwEpBV74wHfw4cPAyBby+loNBrs27dPHHaW1txpbyEw4dw4i51ptVr8+eefBsklhO2Rx9V5khf3j6pUqSIEwsaqTBgTmvOTtDlcwMQ5cuQIRo4cKQ5j4XM5Cc2dj7QOaeSxCf3q0MHBwRg4cCB++OEHPHjwAK9evVK0Z4pfZKngnLc9YcIEcQAQ35MaMGCAlX4jhD3ZvHmzSP7jSRShoaEmCc25TcmF5u3bt1cctPj999/j448/Vvj4vBIJt8Pw8HCbf07C+jh6zMxcSAzi3Dx58gTfffediHdZIjg3R2iub4skOM9+6NtJTEwMzp8/n+bP9clqITC3yYSEBLRu3RqSJCEsLMyoEJjGO8chO9sZQRjDmoJz2h/IOaR1qFDbtm2xcuVKxMXF4dGjR9i8eTOGDx+uiM/pVygPDAzE9OnT08x/fPHiBTZs2CDuI9+z6tOnTxZ/csKW/PDDD4oYhSRJKFeuXJbuEw0ZMkRx/7lz52bZvQnLsURwzjEmNA8LCxOCyYz8qeTkZKxduxYFCxYU604+XvFDQcnXzz4kJyfj7t27GDFiBEJDQ+Hu7g5vb2+4u7sjKCgIXbp0wa+//oqnT58CMD1mZo8K55RPlD0wR3DO/9UXmqtUKvj5+WH69OmiXWO2K7fTfv36CZuSFxbjB+YSzs3MmTPh4+Mj/G59kXnp0qUVe0vyPUq5xoW/p3DhwujTpw8WLFiAO3fuGIxj3N74v5kVnNO8a1u0Wi0aNWok9qCaNm2Kffv2iZ9nJDi/detWmoLzkiVLYs+ePRg8eLCB0LxmzZoiz9rSA/cIx8BqYvOGDRuiUaNGJr9q1KghJkA+QHl4eCiuIQhrkJY4iicdZUZoTjgmWq0Wz549Q/ny5YVzJElvT8pMSEiwqXOSmpqKlJQU9OzZU3FvSZLE6f5E9mf//v0oVaqUCEq5u7tjypQpIpHx/v37WLNmDerUqaNIJuMJkCEhIVizZo1CHCUfl8aNG2eQUBsQEIArV64AIAfcmTGWLOvm5iYCnXJxW1YJzvXbvXHjBjZs2IBSpUoZXYjyudbPz48StrMZxnwq/cOjhg4dKq6nxAiCExkZCX9/f4NNZR8fH4SHh4vgfUaJioBtkmbTE5xL0ttKhxcuXDC7XSJr4M+PPzc+T5YoUcKsA0/u3buHXr16oUSJEoq5TS5YkZ8Aqh90LVGiBI4dO5buPbjgXB4LoY0h5yEqKkoxNnh7e2PUqFGKiuZZzYsXLzBq1Chx0Jrch9Sfp/mYWalSJbv1l3As0jrdXx97C4EJ54bsjMiI1NRUaLVaTJ48GWq1WvG8v/76a8V1HFOE5mnZXHJyMu7du4e+ffuicePG5Oc7IWlVApb76vJkCbn/JkkSChYsiAYNGmDhwoU4cOAAgP/irtxu0vLLM1Ph/Pfff1f4kTx29vz5c1v8mogspmnTporYbb58+cSYJLeFjITmHTp0EDYh3xtITk7Gtm3b0LJlS+TPn1+x9u3Zs6e4jvYFnA9Hj5mldT8+fxPZi6dPn2LOnDkWCc4zIzTnkOA8+6HRaLBmzRoMHToUefLkQYUKFTBr1izxc0cRAssFwB9++KEitla1alWx/044JmRnRE7DGoJz+QHMfH+D1hLZD/5MHz58iJYtWxrE0vgrJCQEBQsWVFQ55IepcTvz8PBAlSpVcO7cOYVdpWVjS5YsEe1x3zJ//vw01mUjjhw5Aj8/P0XVXT8/P8ydO1dxgJ6tOHv2LAICAoTNFi5cmCq0OhGmCs579eolruvfv79BfqJcaG5qnkV8fLwQXcnXrN9++611PyRhV65cuYJvvvnGqMhS/nWBAgXQrFkzYUem+kO2FpyvXbtW9FH+d0D5RM6PKYJzLtBMS2g+c+ZM0V568VluL7du3UKDBg1ErI2vH6ZOnaq4jnBe5s6dK/QFfD6VH95y+PBhtG7dGiVLljTYM+VjlnxdKR8j69atizlz5iAyMhKAcn+Ac+7cuUwJzgnbkJqaKvbTvby8xPNu0qRJpgXnfE3p5+cnxidjFc1Jj+n8WE1sbinXrl3DZ599Jgar3r17G1ScIIjMkpY4ig925cqVI6F5NiQsLEzhvBQsWBC3b98GYPtAOT9hTH7C5+zZs216T8KxGD9+vLABSXp7Uo9+QvTr168xaNAgFClSxGhgv3fv3vjtt9/E9Xx+fPXqlbBv+bj28ccf48mTJ1n6OQnrYUxo7u7ujn79+uHEiRNo2LChIrjKAw5ZJTjX58mTJ+jTpw/KlCkjbJEvSgICAkhonk2R+1R8vJKfhMeDAqZUEiZyFmkdAJVR8qyxpFm5H2+tpFl9wXm7du1E/y5dumRxu0TWwU9j5f63l5cXVq9ebXR9J7er58+f48CBAwgJCTEIqOpvNum/uCiAj4P169dXVE4xxt27dzFp0iSxuWSsT4TjcfPmTSF85P7O+++/j3PnztmtT3zMe/PmDf73v/9hwIABBjYs/5vg9tymTRu79ZlwXmwhBNYf9yihkSA7y9n8/fffoqorf96lS5fG33//DeC/Z5cZoTnwn01oNBq8fPnShp+IsBVpVQKWVzOXf09+Qr9+QrWbmxvq16+Pfv364eDBg/j3338V9zKWNJEZwbncX8uXL1+GawfC8eE++aZNmxAQEKBYQw4bNkxxrTlCc96uvg09fPgQJ0+eRPPmzeHr64tOnTqJn9Ga0nlx9JgZkbOwRHBuDaE5hwTn2YPbt29j586dqFOnjuKwTkl6WwDi+++/N7ktWwuB9QXAfF7mcbX27dub1R6RdZCdETmZzAjO5fbYtm1bhIaGirwOiptlX37++WchNJDnI8ljKXKRnNyXq1ChAkaPHo0HDx4AMG3tee3aNdSrV0/RrpeXlyJmQjg/zZs3F8+Yrx+KFSuGy5cvA7DNOpS3uWHDBnh7e4u1Qv369REfH0/jmBNhquB8wIABGD58uBirMiM059dt3rxZtMX9sQkTJgCguTA7cOzYMTRq1Egc7sjnPPmhtfp5QIULFxaxemsIzvl+BM8JskRwvnjxYnTv3l18TbFfx4XHbk0lPcH5O++8g3PnzuHKlStGheYzZswQ7ZhqEykpKfjss88U+xHG9i8I50Pua82aNctAcM7//8svvwB4q1f58ccfMWHCBJQqVQq5c+c22FN1d3dXCIfl82+NGjXQr18/7Nu3z+AQqTNnzgjBufxwcEkiwbm90D9ogvvN1hKc83FLPq/WrFkTr1+/BkB6zOyC3cXmnOjoaPj4+EClUqFDhw727g6RDdHfrCehefbn448/NpjI5KcY2wqdTocjR44Ip4vfe8SIEQBo4Zfd4c9Xq9WKwCp/9enTR1wnH2+2bduGPn36GCTLSpKE4OBgfPLJJ3j27JkiIXblypUoUKCAoqJw0aJFsW3bNkU/COcgLaG5PAnnjz/+QP369RXBVb6Qy2rBOV/0JSUlITIyEj169BA2mytXLhKaZ3P0Bed8DPLx8UHv3r0RFxcHgMYhwhBzk2ezujqTfOyMjIxEly5dKHnRCeDPbfHixQa2FRoair///lvYkv5J6sePH8eYMWPEyef6IhQ+vrVq1QoDBgzAnDlzMH36dFSvXh0FChQQ8zAPkHp7e+Pzzz/H69ev052Lb9++jS1btoivabx0XPiz2bZtG/Lmzavw7Tdv3mzn3hn6fKtWrUJoaKgQXrm5uSlsNDw8PM33EkRGWFMILB/3Ll26JMZnskuC7Cxnwp/J+PHjFYkOnp6eWLNmjbgus0Jzc64hHBtjlYB5ss2HH36IgQMHomPHjoqYhTwZkcft5ckW7u7uCAoKQu/evbFgwQLcu3dPJD9wuO1cuXIF7du3Nxif0hKc6x+WkCdPHoqdZTNu3LiBokWLGtjD77//DsAyoXl6aDQanDx5UnxNa0rnx9FjZkTOwhzBOfexrSE052QkOB88eDDNow5MdHQ0QkNDkT9/fjEuubi4KA4Jyp8/PxYvXmxym7YSAqclAKY4muNDdkYQlgnO9e2Rx16aNm0qDvsjshd8XElNTcWCBQtQqVIlYSdczCl/6e+Ptm/fHocOHcKrV69EO6YyduxYRTxGkiTs3bvXJp+TsBz53GPq8+Vjyfbt24WoSS5KqlmzprAZa65HeV/j4uIMKnPKC/kQzoOpgnP92K4lQnM5O3fuVIjqJEnCnDlzLG6PcBwOHDigEFvqC8u5TcljF3zuCwoKwpkzZwCYPnbJx9AdO3akWeH8448/tkhwziG7dFy2b9+OfPny4ciRI2a9Lz3BedmyZZEnTx5FDpulQnNuo3/99ZdYN3MbHTdunFl9JhwTuS3oC87la0T9+EhsbCz++ecfjB07Fu3atRNFV/iL2wofI/UP6QgJCUGXLl3w/fffi4OGYmNjUaFCBWFjJDi3PzExMaLglnz/yFqCc7mvVrp0aTHXkR4z++AwYnMAWLt2rRhclixZYu/uENmQvXv3ig13SSKheXaFT2zz5883EMJ9/PHHBtfZglu3bgmHnztLkydPttn9CMeC29bmzZtRpEgRRaBi5cqV4jq50/zmzRusX78eRYsWhaenp8JhlyQJ7777LpYuXYrbt28DAB4/fiyqm/MESe6UcyjQ4BykJzSXP8PU1FT8+eefCsE5X8TZQ3Cu3/53332HBg0aUJJPDsFYhfP0EiAJgmNq8qxcFJyVSbPysS0xMdFq7RK25+rVqwZ2IklvheKRkZEKO4mNjcW8efNQtGhRhShXvpnk5+eH8PBwo5vTd+/exbp168SpnPLAf8mSJXH37l2T+03jpHPQuHFjRQB9wIAB4meOkASoL6hcsmSJEGDxlzxxkeyOsBS5EPjnn38W1Un05/UhQ4bg0qVLRtuQ29/cuXPRoEEDrFq1ioTAhIDsLOfy22+/KSo/SNJbMTnwXwKY/s/MFZoT2Ye04hIVK1bElClTkJqaivPnz2P9+vVo0aKF8N3lr7QqnkvS28rjDRs2xNy5c7F//36kpKQoRJ7Xr19HmzZtDMYnY4Jz/r7ExEQ0a9aMkvizGXzsWblypYjR86TYSZMmKa61htA8verWhHPj6DEzInug7y+l5T+ZIjjnVUpiY2OtJjTnpCc49/X1RefOnc2KvxG25+XLl1i1apXCVuR5EgEBAQgODkaPHj0wevRoREZGmhV/t7YQOCMBcI8ePcS1NNc6DmRnBKHEHME59yH17ZFfLxevENkLeSxjw4YNaNmypcEYqi8eadGihRBeckyNu3GbmzdvnkH7u3fvtu6HIyzGGvPO/fv30bRpU0WMjQvOW7duLeZga65LExMT8emnnyru2bJlSzx69Mhq9yAsIz2bSm/8SE9wLq9Ezf/fvHlz3Lp1K8N7pnevQ4cOKQR0kiQpxFaEc7J3717xTOU+UXBwMOrWrYuWLVuiVatWyJUrl8LHl8cbQkJCcP/+fQCWVTi3peCccDz27t0rnm+RIkVw7Ngxs96fnuBcbj+WCs3lREdHi/gan6u/+uorALS3mh0wVXC+bNkycZ3+wWSnTp3Cli1b0Lp1a1SsWNFgz5Tbo348hsdq69Spg+XLl2P27NkoVaqUiBHLBecffPCBEJyT3WUdMTExaNu2rUGehbUF58WKFcPRo0fFoVNE9sChxOY6nU6c/F60aFF7d4fIpkRGRkKSJBQqVAhPnjwBQELz7Mrhw4fF5Ch3wuVVBG3F7du3hdicT6Tz5s2z+X0J22CpY/vkyRNxIjAXhLdq1QpXr15N8z2nT5/GF198gcKFCwvHjjvbefPmRf369REdHQ0AuHbtmqiqKT9UgQ42cB5MEZrLA+/GBOf2rHCuf4+XL1/a/H6E4xAREWFWxR2C4KSXPNujRw/Ex8eLa22RNGvMJuVjGQW0nJdp06YJm5JvDhYtWhRNmjTBmDFj0KpVK8XJ/fqbPHytuHv3bjx8+FC0rdPpFLaTnJyMyMhIlC5d2iBZgp8AS7aUPTh9+jQKFCgAtVot/K5FixYBcKxnrN+Xy5cvo2PHjvD29kaHDh3E92leJjJLZoTAcvtbsGABAgICIElvD1dbvHixQjhD5GzIznIunTp1UvhouXPnRrdu3Qw2QEloTgBpry0LFSqEr776SiQtvHjxAq9evcL69esxYcIElC5dWryPv3hSmTHxuaenJ6pVq4Z+/fph9+7duH79OoC3B1716tVLYbO8L/qCc14BloSf2ZdTp04hJCREMVYFBASIfcj27dsrkmUtEZoT2R9Hj5kRzov+s/3333+RkJCQ7nvSE5wXL14c8+fPx61bt9CyZUurCs05+oJzV1dX0YdPPvnEojYJ23Dv3j2MGjXK6JqtQoUK6NatG06cOCEOVLcUawmB0xIAc/slAbBjQnZGEMZ5+vQpZs+eLXKK9A+ImTlzJpKSkgAAjx49MnrwQbdu3ez8KQhzSE1NFWOMVqs1+9Cyu3fv4ttvv0X16tWRL18+eHp6ws/PDxUrVsTHH3+MnTt34sGDB0bfaw6zZ89W5EwWLlxYCPgIx+Gvv/7CihUrMH78eAwaNAhLly7Fjh07APw3x6VnA6dOnRIHu/P9di4q6tWrlzigyhoxD41Gg59//hnlypVT2Nb333+f6baJzJOUlISHDx/i5MmTOHbsGE6fPg2dTifsKD0bSE9wzm2Kx3x5HC05Odmifmq1WgwcOFCRk1u2bFncuXPHovYIx2Dv3r0Ge0iSJGH8+PEK3x0Ajh07hmnTpiliavI9gY4dO5qd/0qC85zH7t27hZ15e3tDkiQEBQVlWnAuF26qVCp4e3vjm2++EddbOp9u2LBBtKlSqRAYGIizZ89a1BbhmJgqOF++fLm4TqvVGvh5KSkpeP36NTZu3Igvv/wSZcuWRb58+RR7pvzAFmPi88KFCwvfkNub/JCDmjVrivUpkXXExMQoDlC3tuCcP9/ixYtj9+7dlI+TjXAosTkAfPLJJ2KAOX78uL27Q2RTjh49SkLzHMCzZ8/w/vvviw1uPpmFhYWlWfnIWly8eBG5c+dWnIK3du1aAJSY4UzodDoRPDA3gM6f87Vr15A3b16Fo80d9rSEbS9fvsS5c+dQv359hTMur+40adIk/PHHH1i0aJFw2vgGZaVKlXDkyJHMfnzCxpgrNOc4uuCcyFmYWnGHEiUIfdKznV69eiElJQULFiywadLsrl27zKpCQTg+sbGxaNq0qWLjRh7UlAtJ+M/lmzvBwcHo1KmTwWZiWrbx8uVLTJ06Fe7u7mIulyQJPXv2zIJPS2QVy5YtU9hPSEiIiCc4KnysS0hIEAdVyb9PEJkls5Wn58+fj8DAQMVapkGDBsJ3JAiA7Cynweeon3/+Gf7+/gaHAcnXBCQ0J+TI15Y8gYH7bJMnTxaCczkPHjzAxYsX8cUXX6BNmzbw9vZWHFbLxcD88FD9Cl9BQUHo3r07vvvuO0RGRqJx48ZinSEX5IWHh+P06dN2+K0Q9mL48OEGc9XEiRPFgbQkNCdMgWJmhK3QaDRYsmQJhgwZgvz586NSpUo4c+ZMuu9JT3AeEhKC0qVL20RozuGC89q1a4v79urVS/ycbNP+XL16FX369DFIOvXw8MBXX32F8+fPK66Xr/MsIbNCYKo07ZyQnRFE+mQkOF+wYAHu37+Ptm3bkj06IeaOZWk9R/124uLicOfOHfz11184d+4cXr16ZSDetGQc1Wq1SElJQceOHRXrlXfeeQePHz8m/80BiI+Px5EjRxAWFiYK3Oi/PvzwQyxZskRUJkwrdw0AVq1aJeLv8r15b29vdO/eXbRhSY62XKh89OhRNGzYULHXLz8sg2zLPjx79gzLli1DaGgo/P39FXHUpk2b4rPPPjNJVGaq4HzgwIHiOnPWm/zau3fvok6dOgo7krdJOB/GhOa5c+fGmjVrFNfJx6DExERs27ZNHFYtL/JVunRpnDt3DoB54woJznMGOp0Or1+/RuXKlcWelPywAmsLzgsWLGhwYIK5/X3+/DnCw8MVe2jly5fHvXv3LG6XyDr0xyH5fJnez0wVnOuvHfS/vn//Pq5du4YJEyagU6dO8PDwULTF48L8e/LDEuS5mXw87NKlS6Z/J4RlpFfhvHHjxoiMjBTXkuCc4Dic2HzSpElikPnxxx/t3R0im0MJHNkf+ZjCnRVfX1/MmzdPVBOxBb/++qsiCJc3b17cunXLZvcjrI9Wq0VYWBiqV6+Oy5cvKxwfUwMJfIxZuHAhvLy8hD14eXmZlGiYnJyMb7/9VgRL5Qs+tVqNWrVqoXPnzqhTp47COZckqqjp6Gi1WlSpUkWxmDJFaM5xRME5kXPJqOIOCc6JtEjPdqpVq4ZcuXIpgrLWTJr97rvv4OHhgY8++gh//PGH1T4TYX9iYmJQoUIF4fvzZFd54qv81EzuPzVp0gSrV68WImJTbezChQvCz+Obp+XLl8fLly/pYDMnh/tPo0ePVgRaS5UqhRcvXjj8vJbexgJBWANzhMAXLlwQ7/v+++/FpgP/u/L391dcQxAcsrOcx+PHj0V1Gp6Aw/06SZJQrFgxEpoTBqQnOJ86dao4TJT75/p2c/LkSWzbtg2tW7cW8Tr5i9uifrKEJL2tXF2qVCnF9/m6wMfHB23btqUKETkA7mufPXsWpUqVUsTq5cmxarWahOaESVDMjLAmMTExWLJkCapXr24wx5UvX14kUadFeoJz/STYfv36ifdZa3zjgvOiRYuiQ4cO4vsU57A/MTExaN++vcIefH190a5dO4XPDlj3eVkqBCYBsHNCdkYQppGe4LxYsWIoV64c2aMTo9FocOLECSxZsgTDhw9HWFgYmjVrhkaNGqFbt26YPn06Nm/ejOfPnxtUY9WPgaR3IEdm7YC3GRsbqxC3SJKEJUuWZKptwjqcO3cOgwYNQuHChcWcxv91dXVVCIXz5MmDdu3aCVFkWvvecXFx+Pzzz8V79Q+Db9asmRCcmwO3pzdv3iAiIkIxJ0uShPr164sD5GkMy3p0Oh1WrlyJli1bKp6Lh4eHsAW+TqxRowbOnj2bYSxf/hzXr1+viKnJxbryA8hMWXfK2x0yZIiiv5UrV8bVq1fFZyKcC2NC8yJFimDLli3imvSe6/bt28VhjvLxb+rUqRb1hwTnOYdr166hZs2airiYtQXn3HYqV66MqKgos/PP+Ph46tQpRbE8SfqvcCLhPDx79gy7du3CihUrcPLkSfF9WwjO0+Ovv/7Cjh078OGHH6JGjRoKu+J5mXL7TWv9SXOufUhLcK5Wq0lwThjF4cTmY8eOFQPOzJkz7d0dgiCcFD6ZPX/+XJx2Lq8sUrBgQRw+fFhxrTXgDjoXufPktooVK9IJnU6EvOI0t5dp06bh1KlTFrV38eJFIRj39PSEJEno3LkzHj16lG4f+L9Xr17F559/bpDMqJ/AqF9pR+74EY7FiRMnFIs4c4TmHBKcE44ECc4JS0nLdvgcZ4uk2fnz5yNPnjziXk2aNMnUSaCE43Hp0iW89957wqbc3d0Vif1yf6lw4cIYMWIEnj17JmzL1DmT21W1atUUQqhatWrZ7LMRWYtWq0WzZs3EuOTi4oJGjRrZu1sE4TCYKgQeNmwY7ty5g4ULFxoIgAMCAvDPP//Y+ZMQjgzZWc6B+1Y//fSTOMxH7mOVKlUKu3fvFtdTnIOQY6rgXL421I9RvH79GikpKfjpp58wbdo0lCxZ0iAJx8XFRXHau34iBf+Xx4Dz5ctHFSJyEC9evBDrB14RR16BiYTmhDlQzIywBvv27UOFChVE8rSbmxvUarViDsuTJw/Onz+fbuxeX3Aur/rF//3kk0/E9dYe35KSkhSHeNM+g/25efMmOnfurPCFAgMDMXnyZMTExIjrbPWszBUC8yIEJAB2LsjOCMI8nj59ilmzZhkVnMsPZCZ7dB4uX76MVatWoXbt2vD391eMh8ZeJUuWRLt27bB3716F6Dwr1p48Tvfy5Uv06NFD2KBKpULVqlUzPOCIsD1HjhxB+fLlRcyKi8t5gRQ+Tsj30fm+d0aHtV+4cAG9evVSCM7lcd3KlSsjOjraZHElv8/Lly+xcuVKIejjr6pVq2L37t108LudSE1NRb9+/RAUFCSeCReZ8+fObYqvPcuXL4/o6GgA6cf1rS04l7c3Y8YM0V+1Wg1/f398+eWXSExMzMyvg7ATxoTmhQsXNlloDrwdY8aPHy9iHNx3l8c3zMVUwXmnTp1IcO6k8DHnxo0bqFatmhijrC04l8fvKlWqhEOHDpk87/E+Pnr0CGXKlFFoDNq0aYPY2FjzPjRhF16+fIlbt26hT58+Qgfl4eGBpk2b4vjx42m+zxaCc/3x9M2bN0hOTsYvv/yCGTNmoHz58sifP7/CX3NzcxM2TOtPx8HWgnPeHgnOswcOJzZv3LixCHL98MMP9u4OQRBOjkajwaxZsxAQECDGFu68FC5cWCSaWiOwyifPR48eiRMg+YvGM+dBq9WKRaCrq6tITvTy8kK5cuWwevVqxfWmOr5r165V2ESRIkVEgmxa9qfvqP3yyy9o166dSLjlgQ79l4+PDyRJQmhoKJKTkyn51kGJiIgQCT6DBg0yS2jOIcE54UikJzgPDw8nwTmRJsZsR14FLF++fIiLiwNgnaRZHuDgG6keHh7i1Gsi+xAbG4upU6eKDUj5y9fXFwUKFMDMmTPFAVSZoU6dOooqTs2bN7fCJyAcBXmcysXFBU2aNLFLP3giB0E4GqYKgd977z2FwEGSSABMmA7ZWc7i77//RkhIiIjN8XiHPL5K8Q3CGJYIzuXof//hw4e4fPkyJkyYgE6dOsHX11chzuP+IU+k5OsBPi7lyZMHFy5csPnnJhwDPi6dOHFCzEVyu3B1dUX79u1FEiEJzQlToJgZYSlxcXGYPn26mLP0D0jJnz8/ihcvjn79+iE8PBwREREZ2pAxwTm3ST8/P3z33XfiWlvuAZAfaH+eP3+OYcOGGQiAf/jhBzx48EBcZ8mz4u9JTk7OsI3U1NQ0hcBqtRpdunRRCIHj4uJIAOxEkJ0RjogzzEFPnz7FzJkzhe3JBaRkj86DTqfD1q1bUbJkSbG+5P6cu7u7iENwEZI8F5K/evTogQ0bNog2s+JZp6SkYM2aNShRooSwP0mSMGHCBJvfm0if33//Xaz30jo8Uf7St6tq1aqJeEZatnTy5El07drVQHDO2wgODsaYMWMU1Th5e/zAFjl3795F165dhT3xV5kyZbBq1Sq8fv3a+r8oIkO0Wi1at25tEJ8wZlNubm6KPMZ33nkHd+/eFe2khbUE5/J2vv/+e5FPy9eyTZo0wf37963xayGyGGsIzTmHDh0StsHnrdDQ0Ez1LyPBOf+baNq0KY1lTgofc27evInq1asr/G5ukwULFrSK4JzPq6YKznnf4uPjxTqWHwBUoEAB/PTTT5Z9aCJLOXXqFPr164fixYsr5laVSgUvLy988MEH6dqXLSuc63Q6gzE2Pj4eN27cwJQpU9C9e3d4e3vD29sbkiShZ8+eZt+DsC0kOCdMxaHE5kePHlUMhhEREfbuEkEQ2YB79+4JISZ3mvlEVqxYMZEoYY2NgcTERHz22WciCUOlUqFChQqK09YJx2bXrl0GATD9QGufPn2wc+dO8Z70AmByuxo8eLCinbp164r3pudEy3928+ZNbNiwQXEKlLxCCl8I+Pv749KlS5n5VRBZQGRkJIYPH26R0JxjTHDOgwwkOCeyGhKcE5Yitx39w1Tatm0rrjN3nEwraZb7gnny5MHFixet9jkIx+Pff//FqlWrMGrUKIwbNw5TpkzB0aNHcfv2bcV1lo5Lly9fFgdb8XHvq6++ylSbhGOQmpqK169fC0Ej96+Cg4ORkJCQpT7Vq1evMG7cOJw5cybL7kkQ5mCqEFg+B5MAmDAXsrOcxZdffqmIe7m5uWH06NFITk6mijVEumRWcC5H3987c+YMdu3ahbZt24rDSuV7mi4uLuKeNP7kTHQ6He7fv48mTZooEqt58iCHhOaEOVDMjDCXmzdvKvYj5ZUJw8LCMHr0aFy/fh2PHz82u219wbl8/7RkyZL45ptvhFCE4mLZl0WLFinWX35+fvjmm28QHx+fqXa5zURHR6Nfv364efMmAMuFwK6urujcuTP++ecfvHz5UiEApsq+jg/ZGeFIyKtOOnquBe/flClThA2S0Ny5uHv3LiZOnKgQ/crFmvIXf658nSBP7Od5Y/LCF7aA25xWq8XBgwdFzJbbX5s2bQyuJbIWuShTHkdv1qwZPv30U/z+++/YtGkTxo4diwoVKghb43bFv+7evbtRUaT8uf7555/o27ev4oAqeRseHh7w9PTEmDFj8NNPP+Hp06cK8cmzZ8+wc+dOjB8/HoUKFTIQL5cvXx4//PADnj9/niW/O0KJVqtFgwYNxNzCn2uRIkUQGhqKWbNmYfz48ejXr59ChC4fw5o1a2bSmJRZwXlaMQ/+N1C6dGlcvXrVSr8ZIiuJiIgwGNOKFCmCrVu3imvMnW9atGihiHG0b9/eonbkpCU4l2sXPvroI4vbJ+xPVgrO5Yd2pCc4531KSEhA69atxeFEfMwcN26cuJb8MsckKSkJmzZtQmBgoEIDoL8WcHFxQZ8+fdKN39tScJ4RZ86cwd69ezFp0iSrt01Yh7QE566urlYRnHObJcG5c+MwYvPNmzcjMDBQTGheXl50Yg9BEFbj0qVLispGcoe+aNGiOHv2bKbvkZKSgk2bNqF8+fKKQNfnn3+e+Q9AZCn//vsv2rZtiyJFiohnqVarFQ52iRIl0LdvXyQmJmbYHneojh8/jqpVqyqCE6NHjzapT/rO2o0bNxAeHo6SJUuKPvJqE4GBgZTM6IRkJsmQKpwTjgQJzglLMZY8K0lvq1B3795dVPU11XYySpql5H8iM/Mht6+oqCj4+voqEncPHjxorS4SDkCbNm0UG0NBQUGIjY0FkDU+lU6nQ2JiIgoUKIDg4GCcO3fO5vckCEuQC4E3btwo1iZ8vSo/HI3mYMJSyM6yP/wZnz17FqVKlYKLi4tInC1fvrwQRVFcg0gPawrOAUN7S0lJgUajwebNmzFjxgyUKVNGkQDr6+tL408OZ/ny5YqkH5VKhVatWiEpKYniYYRFUMyMMJVLly6hY8eOiuRDDw8PlClTBsuWLcOrV6/EtTqdTtiCOWOTvuBcf+90xowZJDjPxhw5csSgmtKwYcNw/fr1TLXLbeXQoUNi/hw4cKA4MDQzQuB27dqhfv36VGnaiSA7IxyJiIgIdOrUCcePHxffc9SYBBedPH78GM2bN6eK5k7Iv//+ix49eij8OLlfV7hwYVSoUAGVKlVC5cqVkSdPHsXPuZiI5wrxsbRVq1Y4d+6c1Q9w5H8LKSkpOHjwoGKMlCQJtWvXxt9//w2AbM5eGKv+K0kS5s2bJ9aRck6ePIlx48Yp5jhuRyEhIaJ4nP44KP/68uXLmDx5soFoXV6dlb8KFSqEEiVKoGrVqqhUqRKKFi0q5mj+N8D/X7NmTWzYsAEvXryw7S+NMIpWq8V7770n7II/l3r16uH06dMG9nTs2DFUq1ZNPHPuI+XNmxeHDx826Z6WCs5NOVwvJiYmk78Rwh7s3LnTwBf39vbG9OnTxTXm5N+mpqZCo9GIg0P5a+HChYrrLM3p1Recv/POO+JvQl7p11F9SyJj7FHhPC3Bub7QXH9tOnDgQHEt2Zxjcu/ePYwdO9aoINzd3R3VqlXDsGHDsHXrVkRFReHJkycZ6leyWnCelm3RWsAxuXjxItq3b69YT/J/SXBOAFYUm0+bNs2s19SpUzFmzBh06tQJhQoVUpxkpVKpMGbMGGt1jSAIAgCwb98+g2QM7tAHBwcjIiJCEZAyxaHm12g0Ghw5ckSc3sfHtObNmwsnnhx05yI+Ph6//vqrCIbzZ8odbP511apV8eOPP5q0CanRaDBq1CiFDVaqVMlsQRK3qadPnyIiIgIffPCBmEP9/PwoCSiHQoJzwpEwVXBOlZwIfSIiIqxyWAElzRJy5HOeNeY/3sazZ89Qq1YtsakqSRK6du2K5OTkTN+DcBx4Yg9PhOBJGFnJy5cvUapUKRGEPX36dJben3AMnKGSr3yM3blzJ4oXLy7+fkgA7ByQnRGOgk6nQ7t27QySKEaMGGHvrhFOgrUF5xydTmewpnj48CFu3LiBqVOnom/fvrhw4YLVPgfhXHDbeP78uUhS5MlchQsXFoceU2INYQkUMyMy4tq1a/j4448VCdL+/v4YOnQo/vjjD8W1mY2PPXv2jATnOZB79+6Jim9eXl6QJAnVq1fHX3/9lal25QJgPm9K0tvD1fv165dpITA/mIwEl84B2RnhSERGRopnHR4ejhMnToifOVquBd9zj4+Px4cffkgHHzghly9fVlSW43uPHh4e+OKLL7Bz5068fv1akaB/+/ZtREVFYezYsahYsaLBe+WVLN977z38/vvvVtvD5Db3+vVrbNy4UVQ0569KlSphy5YtJCiwI8aE5oUKFcJPP/2kuC41NVUxLjx69Ajz5s1TCM55O4MGDUrzfvJx8eXLl/jll19EYSgeH5GPTfJDRvUFLrzYjvzAhFOnTtEevJ0wJjRXq9Xo1q2b0Wri/HtnzpxBlSpVDNaMM2fONPnelgjOORTzyF48fvxYxFv5HMfHjd69e+PkyZPiWnP9tEaNGokxJ2/evDh06JDCto21Z+o99AXnefLkQXh4uPge+WXOjyMIzuVCc1oLOCdXrlxBnz59FH4Rfw0dOhS//fabxW3Ln/ns2bOztMI54fjcuXNHrCXleZEkOCcAK4rN5cFTc19ykbkkvT3tiqqaEwRhC9atWwcfHx+jgvN8+fJh/PjxBhtVaTlN8sDp5s2b0bBhQ4WDV61aNURHRwNwvI0Gwjy++OILVKhQQeFgy52gfPnyITQ0FEePHlW8T2473AaSk5NRrVo1ha3IE2UtCUQAwPjx41G3bl1cvHjRwk9JZAdIcE44EmklQObKlQvh4eGiIh1B6GPqYQVp+WiUNEtkBcnJyZg1axYCAgLg5uYmgvTy4Cvh3HA/admyZWLdyONWXbp0MbjOln3Ys2ePIrmia9euFIDNQWi1WnTs2BG//fabSNZ3VORz8Pfffy/iLyQAdnzIzghHgj/j06dPIygoSCHWrFevnkkiAIIAbCc4Tw9nOLSDsD2pqakYOXKkQfJj+/bt7d01wsmhmBmRFo8fP0b//v0Ve4+5c+fGnDlzcOfOHXGdNf2nZ8+eYe7cuUYF58WLF8f06dNF7IISFJ0bbjdRUVGKhFRJkrBmzZpMtS0XAPO4m4eHh/h/ZoXAXIBCSdaOD9kZ4WjIK2fy59y1a1eHFJyTuMT5uXPnDrp166awuVy5cqFnz56IiopSXKvRaMQz588zNTUVL168wIQJE1CnTh2FwFguOK9ZsyZ27dpl8f6Svs0/efIE48aNMxC6lylTBsuXL8+w0iJhO4wJzQsXLowtW7aIa9IbD+Li4jBmzBjh68tFInFxcSaPJRcuXEDPnj1RsmRJRYzX3d1d2KZarRYCZnnFbEl6e2jB+PHjM/37ICzHmNDc3d0d/fv3NxCXy+HjRXR0tHiePD7LDy0wdR41VXAurxQ9b948inlkM7RaLfbt2ycOppI/W1dXV3Tp0sUiP23v3r1in1GlUiF//vyYNGkSqlevjqpVq6JatWpo2LAhvv76a6xZswaPHz820DdldC/5z+VFBcgvyz6YKjjnehJTMUVwnpSUBODtoVPyiuZ8bKS1gONz+fJlRXVpHu9v1qwZtm7dqrjW0j1IUwXny5YtM/oewjGwVgxC/my//fZb4VvpC85dXV2tKjgvXbo0tm7d6vD5SMR/OJzYvF+/fiLBgyAIwtqkpKRg5cqVBoJzPpF5eXmhQoUKWL58Oe7du6d4r7HAyKNHjzBq1CiDwGnZsmWxevVqOjjDyZE7RQcPHsTo0aMVz1m+eOOvr776Cn/++ad4n9wp4za0d+9eg03SzZs3W9RHefvPnz+3qA0ie0GCc8KR0E+AlI+Z8uAEQeiTXvJsjx490kye1Rcf6W8gBQYG4tKlS1n5UYhsiFarxZ49e8QmAY9ryE8gpvk1+3D06FGF/8//v23btizrw/Tp0xX3T69yAJG90Gq14jT1UqVKYc+ePQ570IB8Dv7uu+/EHEwCYMeH7IxwVB4+fIjQ0FCDNcGCBQvs3TXCiZAfhJdVgnMiZ8PXggkJCShdurSIz7q4uKBIkSI4cuSI4jqCMBeKmRHGmD17tmLP0d/fH9999x3i4+Ntel8SnOcsWrZsqYhPZTYWakwA7O7uDpVKpah0aY3K0yS4dB7IzghHQL9ypry6r6MJzklo7vykpKRgzJgxCl8ud+7c+Prrr3H16lVxXXrPT57PePz4cQwZMiRNwXmtWrVw6NAhs+zBmMj8r7/+QtWqVcV6grdfoUIFLFq0iPLX7IgpQnNTxq5jx46haNGiinnZ3d0dt27dMqkf3MaePHmCf/75B7179xZ76+m9cufOjZIlS2LRokUkyrQz6QnNuQ0Zy6eWvx8AevbsqcjPHj16tNl9MVVw3r9/fyxduhS5c+cmoXk2Qm5vxvxwS/00jUaDMWPGGGiZeAEAbrP6uoBGjRph06ZN+OOPP4z20xjpxemI7IG9Kpz/9ddfePDggWItQEJz5+H27dvo2rWrYpwJDAzEhAkTcOHCBXGdNdadJDh3XnQ6ndX2s/WF5v7+/gqfSX8dYa0K597e3pAkCVWqVCGtsBNhVbG5uS8fHx8ULlwYzZo1w7Rp03D9+nVrdYcgCCJNNBoNNm7cKJxvLjjXFw3Xrl0bAwYMQEREBP7991/Ex8cjOTkZsbGx2LlzJ7755hsULlxYXM8d9LJly2L+/Pl48eKFvT8qYQX0naKIiAjUqFEDAQEBBsE0ue18++23abbz4MEDdO/eHSqVSgQnatSogfPnz1vUR3LoCX1IcE44EsYqiXXv3t3e3SKcAHOTZylplrAlfK7UaDSIjo4WiUb81ahRIyQkJAAg3yy78eLFCzRr1kxxur4kSWjWrBliYmJsfv+bN2+iUqVKYjwLDAwUh1uRD5e90Wq1qF27tmJTu3jx4g4pBKYKic4L2Rnh6GzdutVgU7Ns2bLk1xNmYY8K50TOJjU1FUlJSRg6dKhBkgZV5CKsAcXMCDlRUVGKGJW3tzdGjRqlqGhuS0hwnjOIiYlB0aJFFbGxWbNmAbCeAFiexMi/tpYQmJKsnQOyM8JRMFY505EF5/Hx8WjVqpUQFZPQ3LnYtGmTYhzx8/PDt99+a/ahQfp2+N1334k2uSiJj4WNGjUSQvb0hKLG+PXXX9GxY0fkyZNH/G3wdt99911s3LiRxAN2JC2h+a+//iquMWfMGj58uMiJdXNzQ0BAAB4+fGhx/xISEhAZGYmFCxeia9euaNu2Ld577z00a9YMI0aMwIwZMxATE4O7d+8q3mfvcTYnYmlFc2Pw4k7c//ruu+8s6pOpgnMe/6W9o+yJNQTn3Ja2bNki7MbV1VXMlXze5IdTyX/G/Sx3d3e4u7ujS5cumDp1KmJjY/Hs2TOj9yFyDvYQnJcvXx5169alQ6eckMTERIwaNUqxFggMDMTChQvx4MEDcZ01/SASnDsfWq0W77//Plq3bp3mQcOmoi809/PzU4xPefLkQVhYWJqC83379on3mys4lyQJefPmtVgnRdgHq4nNCYIgnI2jR48iX758CrG4fOOKv/hi0c/PD4UKFRITH3fWPTw8xKKzWrVqWL16NQnNszn//vsv5s+fj3LlyokFoX7SmCRJaNu2LaKiooQ9yINsx44dU5zw6uvri7lz5wIg55ywDiQ4JxyJiIgI+Pn5QZIk9OnTR3yfxjsiI9JLng0PDxdBFLkYipJmCWvDx6rk5GRs374djRs3Vvh81apVw969e2lMy8ZMnjxZsWaUJAm+vr6YP38+UlJSbHJPbk8HDhwQAV5JklC0aFE6rDGHMHPmTEVcgvvyxYsXx+7dux1GCEwCYOeG7IxwdB4/fozQ0FCDOfi3334DQGtKwnRIcE7Yg6NHjxokZfj4+CA6OtreXSOyARQzI4C3yat169aFJEnw8vKCJEl4//33ce7cuSztBwnOsz9r1qxR5FQUKVLEbBEcJz0BcMGCBTFq1CiUKFFCIWyxRAh88OBBkSApPwCZbNBxITsjHAFbVc60ZX/nzJljsO4gcYlzcO7cORQoUEA8O3d3dwwYMMBqe0ArVqxQCATkgvN27dqJ69KzkdevX+Py5csYPXo02rZta5BPycfPli1b4sSJE0hOTrZK3wnzkQvN+XhVsGBBbN++XVxj6ljF8xtXrFihGFv8/Pxw//59s8c8GoecC2sJzfke+pdffilss1atWnj69Cnu37+Pn376CTNmzMDIkSMxduxYbNu2DWfOnFG0kV41aH3BOR/jVCqV+BugvaPsSWb8NG5DBw8eFHMij6dk9JIXtdMvbFeoUCHUrVsXy5YtM4j9Uk5uzsIegnNulyQ0dy7kMRBJkpArVy589dVXiIuLs+l9SXDuPMh9Mj8/P8W+j7nPxJjQXO7nFyhQAFevXkV8fDzatGmTpuDc3ArnAwcOhCS9PSCXfDLng8TmBEHkaK5cuYKPPvoIhQoVEk69/IQnFxcXhSBYntjIk9L4orN58+Y4dOgQXr9+be+PRWQBqampePjwIT7++GMEBQUpHCt5gL5MmTL45JNPcOvWLYM25s+fbxB0uHHjhmifIDILCc4JR2Lbtm3o37+/+JrGOcJUMkqelScbUdIsYW34RsDz588xf/58sRnAX+XLl8f69etpDZBN4b7Ry5cvUadOHQPBecGCBXHo0CHFtda875MnT1ClShWFza1YscJq9yEcm2vXrqF///7InTu3gS/viJWn58yZg9y5cys2SimJw/EhOyOcgSlTpog5mNtn6dKlDapEEERGkOCcsAcDBw4UVW9cXFzg4eGBGTNmADC/ghxB6EMxs5wLn6u2bduGvHnzKuIGmzdvtkufSHCePeExqkmTJinGjxIlSuD58+cWJzYePnzYqAB448aNAIA9e/agWLFi4ueWCoH37t2LmTNnGtyfcCzIzghHxVkE59euXUO3bt1EH3v27Cl+RvbomHBbmTFjBjw9PcUYlS9fPhw9ejTT7cuf+7p16xRjoTyfbcyYMRm2dfr0aXTq1Enhb3p6eipEMf3794dGo8l0vwnLkR92x2NeLi4u6Nixo4h3mTNG8XjFTz/9JMY8SZLQtWtXcY0x8aap90hNTVWIlvn9KGfN/hgTmru5uWHYsGFCPG5OPOv169eoXbu2IlbRpk0blCpVyqiQ193dHePGjcORI0dEG+YIzklonnMw10+TjzvyA6nkc1rjxo3Rp08f/Pjjj/jxxx8xatQo9OjRAyEhIYoiZDzW6+rqqsgd4S8/Pz+0aNECAwYMQEJCgr1+RYQdMVVwbu6htPqCc94mCc2djxMnToiDLlxdXeHh4YGBAwfi6tWrWXJ/Epw7PlqtVuQLcl9c/6BhU5+JqUJz4O1hQTExMYqDxvh1rq6uZlc4v379OoYPH46YmBhLfg2EnSGxOUEQOZ64uDhs3LgRoaGhBgEMviDk1Z34/7ljLkkSSpUqhZEjR1JiUA6DO0KpqanYuHGjQXCd2wv/ukCBAti0aZMQkwNvK6S3bNlS4Yy1aNECr169stfHIrIhJDgnHBEKPhDmkl7ybK9evaDVarFs2TIEBARQ0iyRafTnwjt37qB169aiugB/lStXDgsXLsSLFy/s1FMiK9DpdNBoNJg9e7YYY+Rit8KFC4uNamuuCZOSkjBlyhSRaKRSqfDuu+/i4sWLVrsH4bjIT3rt27evEIXoC4EdpfL0qVOn8M477ygSmSiJw/EhOyMcHW6jT58+RY0aNRRrgaCgIDx48MDOPSScERKcE1nNypUrxRqCJx4GBwfj3r179u4akU2gmFnOpnHjxmKvR5IkDBgwQPzMHns9JDjPnmi1WrRu3VqRVB8aGmpxe4cOHTJIVgwKCsKGDRvENa9fv8auXbsyLQQ2JoIiHBOyM8JRcSbBeYsWLdC+fXvxPbJHx+bly5ci1slzy77++murtS9//kuXLlXksnHBeYkSJRRCAWPodDps27YNTZs2NRCGtm/fHuvWrVNcS2Q9qampWLRoEYoWLSqeDffHfXx8MHXqVNy8edOitj/99FNFm2PGjMG9e/cQHR2NqKgoXL16FQ8ePDDYP6AcWudEX9TERYylSpUSgtnk5GSz2tyzZw+CgoIMKkjLhb68Oq9czFurVi0sWbJEtGOq4Jz2jnIW5vppgFJoLo9ZzJgxA48fPzbqP926dQt//PEH+vXrh7p16yrmQnlhO36oC19TyA8AIhwXWxUWMVVw/r///U9xfUboC87l61gSmjsHL168QN++faFSqcSBFyEhIfjjjz+ytB8kOHdsTpw4IZ6BfD/bXMG5KULza9euAYA4WAhAhoJzcyqc08FkzguJzQmCIGQsX74cAwcOhK+vr2Jy1n/lzp0bJUuWxPfffy+cfYACpzkNuROWlJSE+fPno3DhwsLR5qIQ7mT5+vqiTZs2+OWXX8T7li1bpgg85MuXD6tWrSKnnLAqpgjOo6Ki7N1NgiCIdEkvefbdd9+Fv78/Jc0SmULf//rjjz8wZ84cBAUFKQL/kiShatWqWLNmDQnNcxD37t0TJ7m7u7sr/PxixYqZlHhoKhqNBjt27EDlypUVG+7Tpk3LdNuE88Bt6ebNm+kKgR2h8nRCQgK++eYblChRQsRMKInDOSA7I5yB5ORkDBs2TPj/gYGB9OyJTEGCcyKradasmUjC4PGMFStW2LtbRDaCYmY5k9OnT6NAgQJQq9XCd1+0aBEA++5XZyQ4nzlzplhb0L6688CT97kIOCwszKJ23rx5I6pX87kxKCgIP/30k7iG+2Bv3rxJVwjcv39/3Lp1CwDZUnaB7IxwVJxFcP7o0SPxf1rPOi7cPn7++WdhQ66urggMDMSff/4JwHrPT19YIB8X+f9Hjx6t6Jexvup0OuzYsQO1atUSY+rq1asRGxtr9F5E1vPq1SssW7YMFStWNBinvL29MXXqVNy5c8esNmNiYlCtWjWxX8AFwHzfnAt6CxYsiBYtWmDixInYv3+/iKvJIftwDtITNfXp0wdxcXEAMn6eXDCZmJgoDhOS7zkZe/FDMOSC86JFi2LhwoWiXf1xSl9wzve3aO/IeTE2F5lib+n5aV26dBECziNHjoi8C7nI7scffzTaD/1/uW3/+uuvmDFjBooXL458+fIp8jl4u3LRL60jHJedO3eiW7duQmhpbUwRnBcqVAjXr19XXJ8RXHDOY74kNHcO+Fhw7do1xSFBkiQp5rushATnjk1kZKT4O9ff9zFFcG6O0NzY+JOW4FytVpssOCecGxKbEwRBwHCSu3btGk6ePInZs2dj/Pjx6N27N/r164cvv/wSS5cuxfXr13H//v102yByJtHR0Rg7dqwiQVvuZPHAwqhRo8QisXfv3oqftWzZUgiXyDEnrEV6gnNPT0+EhITg0KFD9u4mQRBEukRERBhNntUP3FPSLGEpSUlJ2LdvHyZOnIjcuXOLjVQPDw/h1zVu3BgRERE2O+GWcFxiYmIUwVf5JlDRokVx5swZi9uWb1JGR0ejSZMmivFNXpGE1p45B2eqPB0fH4+JEyeiYsWKuHDhgl37QpgH2RnhDFy9elXEL8jPJ6wBCc6JrIDPsUuWLIGPj49YO3Tv3t3OPSOyIxQzy3nww6zlc9iTJ0/s3S0A6QvOS5QogfHjx1O1QychNTUVSUlJaNCggUgmlKS3By8+e/bMIl8pNjYWU6ZMgSRJ8Pf3x8aNGxX3k6MvBOYVFiVJQt68edGvXz+DnA3C+SA7I5wBewvO+byp1WozbJv2D5yDyZMnK/z1ChUq2OTZ8TYTExMRHh5uIDh3c3MTIvf03q/T6bB//36sW7fOQMRJNmcfrudGercAAPXhSURBVF69qvg6MTERS5YsUQjO+TqQVzg3RXDOn+eCBQuEffJ5kX/t6uoKlUol5my58KVUqVL4/PPPsXPnTjx//txo24TjIhc1yYXfpoqa5Ou8Tz75xEC87uPjg8qVK+Ozzz7DV199heHDh6NGjRoKO5KL0t955x389ttvafZX3o8VK1YgODgYFy9etM4vg8gy9O0pJiYG58+fT/Pn+mTkp33yySdYtGiRQYwsrQOpTO1nbGwszp8/j0GDBiEsLEzcu1OnTia3SdiPiIgI8cz69OmDGzdu2OQ+pgjOS5QogXv37gEw3WZiYmLQrVs3SJKELl26iO+TzTk+/IB1HnuoV68eHj9+DMA+vpKpgvPly5eL68inyzrSO2g4Pd/MmNBcPu5kJDTnkOA8Z0Nic4IgCIKwAnLH7PXr1zh16hTeffdd4eRxJ0seaK1duzbmzJmDv/76SwiA+WvSpEl2/DREdsWY4NzLywuS9PZkT34AAkEQhCOjH0RRqVRQqVQioEJJs4QlpKSkiFP55Run+idsd+nSBQ8ePKAAWQ4mMjJSjEH6gvPg4GBERkYqTu03xVb4WiI5ORk7duxA06ZNFXZXu3ZtsaFKm0PZl7RsxdTK044gBE5ISEB8fLxd+0CkD9kZ4axoNBqMGzcOMTEx9u4KkY1Ia4OeBOeEtbl7966o/NWrVy/xfbItwtpQzCxnwH330aNHKxK8SpUqhRcvXjjM2KIvOOd7UZIkYeTIkfbuHmEmbdq0USREBwcHKyromsu9e/cwa9YsbNiwQXwvLdtNr/J0rly58Ndff1ncD8KxIDsjshJbVM60leCcJ37zQxiPHz9Oh7Y4MVqtFhqNBi1btlT4cu+//z6At/uVtmLPnj0oXbq0GGv5HtfUqVNF34wht2VH8TVzOnv37kVgYCDGjRun+H5mBef8+e7Zs0eIMvnaUq1WC9+e2w8XmsgPL5Dvb9aqVQvh4eE4ePCgUREf7bc7JpaKmuRjyMCBAw1ssGDBgti6datRW5g2bRoqVapkNEejc+fOBgcXyJHb0bNnzzL56Ql7odFosGbNGgwdOhR58uRBhQoVMGvWLPHzzPhparVaMaZxezRHaG4KkZGRWLNmjVXbJGzD3r17hZ3wdV94eHiWCM6rVaumOLiFj5EtW7YU46upnD9/HosXLxZfk805B82bNxdjkyRJ6Nq1q727ZLLgfN68eXbsZc7FXN8ssxXN9SHBec4lS8XmW7duRfv27VGkSBF4enoiICAA5cuXx+DBg/G///0vK7tCEARhEvLqcnxCpYmQyAhuI48fP8bcuXPx3nvvKYKpcmfP1dUV77zzDkJDQxVJ3Hnz5sWePXvs/EmI7Ii+4Jzbm/7pwwRBEI6MPIji5uZGSbOEVbh9+zYaNGgAT09PSJIEb29vxWb4zJkz7d1FwkFYv349fHx8jArO8+XLh4kTJxokIOpv7MjXmgDw/Plz/PDDDwant1eqVAnbtm2zu7iTsA3cN+dkVgi8Z88em9kKbU46L2RnRHZBo9HYuwtENkReCTi9Cue0J0BklgkTJuCTTz4RX9OcR9gKipnlDLRaLZo1awZJeltd0MXFBY0aNbJ3twzggnP5vmj37t3Fz2l+dR569Ogh7I0nwy5atChTbSYlJYn/ZzQvJiUlYdeuXShevLhYp7q4uKBOnTpITk7OVD8Ix4HsjMgKbF0509qCc75/kJCQgNatW0OSJISFhZHg3MlJSUkRYmAucGrfvj0A2/tHvNKwWq0W965Ro4ZN70lYF7lALigoSBwWwLFUcM7Hv0OHDglRpvzAKEmSkCdPHnh7eyNXrlxiz0BeKZjP4fx+3MYCAgKQN29ejBkzBmvWrEFycjISExOz5PdFWIa5oqa0hObcp3v33Xdx8+ZNxT1SU1MVB2xs3LgR9erVMyo437JlS7r95WMnrTGdj9u3b2Pnzp2oU6eOGDP4q2zZsvj+++9NbsuYnyY/BIO3HxQUhI0bN4r3ZSZOm5bNUezXcblz5w4KFSokxhm5jWSF4Pz69esoUaKE4kAXSZKQP39+LF261GIfn2zOOTh16pSwOVdXV3h6eoo5zt7PMC3BuYuLi9g/7dChgx17mLMx1TeT5/FYQ2jOyUhw/vvvv1v18xKOgcVi8/379+PTTz9F27Zt0bx5c4SHh2PhwoVGq4rExsaibt264vRsuTPIF5wqlQo9e/ak5FmCIAgiW8Ad75SUFDx48ADDhg2Dr6+vwSl5PIjB/+U/V6vVGDhwYLonMxKEpaSmpuLUqVNic4GSzAiCcEbkQRRKmiWsxY0bN/DBBx8oNpwmTZqkOCDP3gFewv6kpKRg5cqVBoJzvunt5eWFSpUqYfXq1Xj48KHivfr2k5SUhCtXrqBZs2ai2iF/lS5dGkuWLKGEi2yKVqtFw4YNUalSJUXg3RErT+tvLK1cudKq7RO2g+yMIAgiY+RrS7ngvGTJkvj888/x6tUre3eRyAbIKyvRmpKwNRQzyxk0btxYITZv0qSJXfrx5MmTdH/+7NkzzJs3D5Ik4eOPPxbfp7HQOeBrxMWLF4vDFvlednh4uMF1tkYukJMkCV26dMmS+xK2heyMyGpsWTnTmoJzudD8ww8/hKurq8grqlq1Kq5cuWJRu4T90Wq1KFOmjCJHrG3btja9J7frq1evIiQkRNzbzc0NuXPnxtWrV216f8I6yIXmPF5fuXJlsd7j4425gnM+3siF5vIYWe/evbFmzRrEx8cjNjYWsbGxiIiIwNSpU9G6dWvkypVLzJv8Xzc3N3Fwi37l83z58mHt2rVZ/wskzMJUUZP8UB59oblKpUJYWBhiY2MBGBc1yefdH3/8UYgwXVxchM189NFHSE1NpXVkNiM6OhqhoaHInz+/YtyQjz/58+dXVG7OCGN+Gh+XeB6H/JAOOuQ4Z7JgwQKUKFFCcWBKVgrOr1y5gjx58hjcu0mTJkIvQIdnZE+io6Ph6emp0IscPnzY3t0S6OdrBAcHi7+T3r17i5+RfdqH9HyzHj16KHS81hSac9ISnHt5eaFatWo4cOCA1T4r4RiYLTa/efOmQjiu//L19cWPP/4oro+Li0PRokXFQJPW+/jPmjVrRgMQQRAEkS355ZdfxIncPJDh4uJiMCfKAxz79u2zd7eJbEpqairOnDljcHIoQRCEMxEZGSnWkpQ0S1iLa9euoXv37ujVqxeOHTum+BnFKwiORqPBpk2bFBXj9H15SZJQt25dDB48GL///jsuXbqE+/fv48mTJzh9+jSWL1+O9u3biw1UvukuSRIqVKiAxYsX0+FT2RStVotGjRqJhJ2mTZsq1n4ZCYFv3bqVZUJg+YbSwoUL4enpCUmSsGTJEqu0T9gOsjOCIAjT0Rec8w3ySpUqGT1kmyAshdaURFZBMbPsS2pqKl6/fi0qvvE4RHBwMBISErJ0nHn16hXGjRuHM2fOpHvdkydPsHfvXvE1CQScjyNHjhhN1N+5c2eW9eHmzZuoUKGCGNsCAwMRGRkJgGwqu0B2RtgaW1fOtKbgXF9o7uLiArVaLWJzvAo24XxoNBo8fvxYVNTk413FihWRmJho84r1z58/F4duy8fa7du32/S+ROaRC835nmRwcLBBxef0BOd8nOKC81u3bon3HTx40EB05+Pjg4ULFyra158PNRoNYmJisGzZMnz00UfCtuWieJVKBQ8PDzGGdevWzUa/JcLaZCRqiouLE9caE5q///77uHfvHoD0fSn5PDlkyBCDffPixYvj9evXtvugRJby8uVLrFq1SmFTfB9SkiQEBAQgODgYPXr0wOjRoxEZGWnW4fzpCc7VajV69+6NP//8U1xP8dqcg3wcWrp0KYoUKWI3wXlERIQQgvL5UZIkg3mXyF6sXLlSjEVqtRre3t44efKkXfukPwbK/07mzJkDSZLQvXt3oz8nsp70fLNevXohJSUFCxYssLrQnKMvOPf29oYkSciTJ49ibUFkD8wSm9+7d08xsRoTjPPv8wBEu3btxPfkTqH+S97m7NmzbfJhCYIgCMIeyB2z+Ph4/PrrrwgKChJOHD/J01jV85iYGDv2nCAIgiAcn/379+Py5cv27gaRzXj16pWoPEebS0R6REdHI1++fIr4ljzpS55MwQOtgYGBBqJ0d3d3sYFar149/PLLL3j58qW9Px5hA1JTU1GlShVxwiu3jyZNmjicEFi+UTR//nwEBgYqNlqp8rTjQnZGEARhPsYqAf/zzz/27hZBEITFUMwse9OmTRvho6tUKgQFBYlqcVkRy9LpdEhMTESBAgUQHByMc+fOmfQ+Skh0Tp49e4bQ0FAR9+JxrZYtW9p8nJEnYsurZlaqVIkO1M5mkJ0RtiSrKmdaQ3CeltCc7x+Eh4eb3SbhWKSmpqJ27doKYV2BAgXw6NGjLLn/smXLDGK9FIN1bPSF5pIkoXDhwgqhuXw8MFVwPnnyZLx58wbR0dEGYrugoCCsW7fOaPvAf369vn//zz//YO3atfjwww9RuHBhA51Az549DdogHJv0RE29e/dGamoqRowYYSA0DwsLM0lozuHXPH78GMWKFRP77u7u7ggKCsLDhw9t+jmJrOHevXsYNWqUwZgkSW8P4+/WrRtOnDiB27dvZ+o+xvw0Pr65urqiS5cumToYiHBeHEFwDrw9dGH8+PEGRS26d+8OnU5HNplNmT9/viKvzMPDAwcPHgSQtePQ2bNn8b///U98nZ7gfM+ePUa/T9iP9HyzatWqIVeuXFCpVFYXmnP0Bef58uXDxYsXM90u4XiomBkMGzaMxcbGMsYYkySJ4a1YXbzk3//888/ZhQsX2LZt28T3unbtyqKiolhCQgJLSUlhCQkJLCoqinXu3JkBENd9/fXXLCkpyZyuEQRBEITD4uLiIubJPHnysA4dOrCoqCg2bNgwVrp0aabT6ZgkSYwxxtzd3VlKSgoLCAhgFy5cYGXLlrVn1wmCIAjC4QkNDWVlypSxdzeIbIa3tzfz8/NjjDHhpxGEMerXr8+OHTvG2rRpwwoVKiRiZDqdjrm4uDCVSsVUKpWwo6SkJPbixQvxtYeHB2OMMY1Gw3Q6HWvfvj1buXIla9u2LfPx8bHb5yJsR2xsLMuVKxdjjLHk5GTm6urKtFoti46OZt9++y37/fffGWP/xVj14d8PCQlhEydOZO3atWMBAQFMp9MxnU7H1Go1u3nzJhs+fDjbv38/S0lJsaifOp2OqVRvQ8cLFixg06ZNY0+fPhU/9/DwYDVr1rSobcL2kJ0RBEGYT4sWLdgvv/zCGHs7Dh4/fpyVL1/ezr0iCIKwHIqZZW98fX0ZY4wBYCqVij148ID9+uuvjLGsiWVJksR0Oh3z9fVl9+7dY23btmVnzpzJ8H3c/yecCz8/P1a7dm0R8+IcO3aMRUVFsdTUVJvcFwBzcXFhz549Y1988QV7+fKluNeYMWNY0aJFbXJfwj6QnRG24NWrV2z16tUsNDSUHThwgMXFxTHGGEtNTWU6nY55enqyQoUKse7du7MePXqw4sWLs9evX5vUtouLC2vYsCH74osvWGhoKGOMsZSUFObm5sa0Wi379ddf2YIFC9jJkycZY2nH4eSkpqYyFxcX9vjxY9anTx+2Z88e8T6dTse6d+/O1q5dyxhjijwjwrlQqVQsX758jLG3Y5BarWbx8fFs79694nu2pFChQgb3uXnzJmOMKcZfwjGIiIhgH3zwAWOMMVdXV6bRaFhwcDD77rvvWPv27RljTOTec/i44eXlxcLDw9mQIUNYhQoVGGNvxylXV1eWmJjIvvvuO9a/f3/WsGFDBkC0X6BAATZ79mzWo0cPxpjx8Yb79fxfbjvly5dn4eHh7Oeff2anTp1iCxYsYH369GGenp4sPDycrVmzRlxPawPnoEWLFmzz5s3M19dXzHOMMZaYmMh+/fVXVr58ebZgwQLG2Nu5UafTsdDQUPbjjz+yoKAgk5+1SqViAJinpyfLmzev+H5KSgpLTU2lOS8bcO3aNTZp0iQ2b9488T2tVsvc3d3Zl19+yTZt2sQ2bNjAatWqxYoUKSLmKUvmRWN+mkajEX7ali1bzPbTiOyBSqUSc9aAAQPY+PHjWXBwMJMkiWk0Gubq6soYY2z9+vVs6tSpwkeyNj4+Piw0NJR5eHgobG///v3s/v37NOZlUwICAhhjb8eo1NRU9ubNG3b//n3GWNbmJl65coV9+eWX7NixY+LecjtUqVQiLtKyZUvGGPlujkR6vtnff//NXr58ydRqNdNoNCx//vzs2LFjrESJEiLekFnKli3LZsyYwZo0acIYY+zgwYNirUFkM0xVpV+6dElRzTxXrlyYMmUK/ve//+Hq1av43//+h8mTJ8PPz09c06pVK/GeZcuWpdv+ypUrFVWg1q5da2rXCIIgCMKp4KdAPX/+HOfOnUPz5s3FacSSJCFv3ry4dOmSnXtJEARBEARBEISpxMfHY/PmzQgLCzOoaO7q6ipODeUnE8tPRZYkCU2aNMG3335r749BZBExMTFo166d0ZPUrV15es+ePWZXnjZWaVrez4CAAKr06gSQnREEQVgGVQImCIIgHBnuoy9btkzEF3gFpi5duhhcZ8s+7NmzB5IkwdPTE5IkoWvXrmavCwjHR76vXatWLZHTxdeEBQsWxOHDhxXXWpPExESMGTNGxNgkSULTpk2p2nQ2g+yMsAX2rJxpSYXztCqa83m+R48e4lqqKOe88Gc3ceJEEQvlz1he8dmWvtyVK1dEtTuepzZjxgyb3Y+wHHMrmutjSoVz/faDgoKwYcMG0Yal442xiueZbZOwL2lV0dSvaP7++++bVdFcjkajAQChPeF+WYkSJfD06VNrfyQiC4mJiUH79u0VNuPr64t27dopquYC1h0jrOWnEc6J/vOUf+0oFc4HDx6sqHQdGBiY6fUJ4bhs2bJF8bwlScKIESMAWKfidEZwux8/fjxUKhU+/PBDHD161Ob3JWyDMd+M63h5xfG4uDgAtrGvK1eu4M6dO1Zvl3AcTD5eYtOmTVyczjw9PdnRo0fZ1KlTWe3atVnJkiVZ7dq12bRp01h0dDTz8vJijDG2d+9eJkkSa9GiBevfv3+67X/yySesdevW4utDhw5Zop0nCIIgCIeHn0CVK1cuVqlSJRYREcFmzZrFateuzTw9Pdnhw4dZuXLl7NxLgiAIgiAIgiBMJU+ePKxTp05s3759bPXq1Wzo0KEsICBAnI4NgGk0GqbRaMT/Q0JCWJMmTdgvv/zC1qxZw8aMGcMYo8oROYGyZcuyb775hrVp04YxxsQp2baoPD1s2DCzKk+nVWmaV7Tw9/dnx44do0qvTgDZGUEQhGVQJWCCIAjCkeF7jOXKlRPxBe5bb968mW3fvl1xnS37cO7cOcbY27UGY2+rEvNKKkT2gT9vLy8v1q5dO+bn58cAsNTUVKZWq9nDhw9Zjx492KVLl5gkSVatPq3RaNiOHTvYrl27mFarFRV42rZtS9WmsxlkZ4S1sXflTHMrnKdX0RwA6969O1u3bh1jjCrKOTL6z9WYPfFn16RJE6ZSqRS+3Pr167PEl1Or1aKCMN+P4lUWCcfBkorm+mRU4VylUjFJkkQ113z58rF58+axbt26McYyN94Yq3ie2TYJ+2Ksiia3H0mSmE6nYw0bNmRbt241q6K5HLVazV69esWuXLnCGPvPftq0acP8/f2t/ZGILOLWrVts2rRpbOvWreJ7AQEB7LPPPmPffPONomouY8yqY4Q1/DTC+eC2xOfIK1eusMePHyvmTHtXOOdrWr4Xxfvz9OlTm1VTJ+xP/vz5mYeHh/DFGWPswIED7PXr11apOJ0RfHz9559/GAC2b98+Nm3aNLI5J0XfN+PjFmNvx7969eqxvHnz2uz+pUqVYoULF7ZZ+4T9MdkjkztSw4cPZ5UrVzZ63TvvvMOGDRsmgl2MMdanTx+T7vHJJ5+I/589e9bUrhEEQRCE08IXjSNHjmSrV69m169fp2RqgiAIgiAIgnBCeBysV69ebMGCBezMmTPsf//7H1u2bBmbOXMm++KLL9iXX37Jli5dyvbu3cvOnTvHtm7dyjp06CACsAAoySKHULZsWTZ9+nT20UcfMcZsKwQePny4SUJgEgBnP8jOCIIgCIIgCCJ7UqVKFRYWFiYSZdVqNWOMsaVLl7LLly/b/P63bt1imzdvZoy9TVQMCAhgvXv3ZoxZJtQjHB+1Ws26d+8uBEqurq4sNTWVubq6srt377JWrVqx2NhY5uLiYhUbSE1NZUePHmVLlixhly9fFmvT7t27syFDhjDGyNayI2RnhDW4fPky++KLL9iPP/4ovufj48M++ugj9ttvv7GJEyeyd955hzFmKESxVOCbGSFTekJznU5HQnMnwBRBkxwArESJEqxChQriGi76/e2339idO3ds1lcA7MmTJ0yr1TKVSiV8SC5CoDHPMbCG0JyTnuBcp9Mpxr969eoJ0ae19iv126AxzLnRFzXxMYSxt882MDCQ+fj4MMbMH0/49ZGRkezhw4eKtulgUOflxYsXbN68eeznn38W3wsICGBffvklGzRoECtbtixjzLIxh9vMmzdvFF/r4+Liwho1apSmn/bLL7+w+fPnk+A8G6FSqZhWq2VLly5lQ4cOZQ0aNGBNmjQx0KbZU3DO598KFSowV1dXplKpmEqlYq6urszX19dq9yGyDlPGjWrVqrESJUqw1NRUBoCp1Wr2zz//sDVr1mTZuJOYmMju3r3LXF1dWUpKCvvnn3/YixcvsuTehPWR+2YajUb4TwBYVFQU69GjB3v69ClzcXGhwjeE+ZhaAr1w4cKQJAkqlQqnTp1K99pTp05BkiRx/Z07d0y6x/3798V78ufPb2rXCIIgCMKp0el09u4CQRAEQRAEQRB2IDU11d5dIOxMTEwM2rZtK2Kpbm5ukCQJrq6uaNy4MSIjI8W1aa0d+fdv3bqFvn37IjAwEJIkwcXFBa6urpAkCcWLF8fu3bvx5s0bo23IbXH+/PmiDd6fgIAA/PPPP1b85ERWQnZGEARBEARBENmPyZMni/watVoNSZLg6+uL+fPnIyUlxSb35D79gQMH4OfnB5VKBUmSULRoUVy/ft0m9yQci0uXLsHPz0+s5VQqlVjTFS1aFGfPnrW4bb7uTElJwZEjR/D++++LdawkSWjUqBHi4+MBUEwtu0N2RljKzZs30blzZ8UzDQwMxOTJkxETEyOus9Wz1Wq1OHDggMKu3N3dRRyua9euOHHihLiez9cJCQn48MMP4eLiArVaDRcXF0iShB49eti8z4R10Gg0WLJkCYYMGYL8+fOjUqVKOHPmTLrvGTNmjLAT7sv5+Phg7dq1AGz3zDdu3Kj4GylQoAAePHhgk3sR5rN3716DOH7hwoWxZcsWcY0leYb8PYmJiVi6dCkqVqxo1P6mTZuGmzdvWuvjENmUvXv3IleuXAo75evR7t2748mTJwBMH8e0Wq34f8eOHcU6V5IkNGvWzCafgcgaFi1apJhz/Pz88M033wh/21K4bUVHR6Nfv35i3EpvfExNTU3XT+vSpYvCT6OcbuckJiYGS5YsQfXq1RW2J0kSypcvj3Pnzhm8Rz5WLV26FEWKFBFjkHyMCw8Px40bN6za3/Xr1yv6GBISIsZQwjlISEgQ/89oDHrz5o3I2eCxDkmS8PHHHyMxMVFcZ0u2b9+usLk6derY9H5E1hARESF8Mz63cf8+PDwcT58+BUBxBcI8TBab+/r6Cgf+1atX6V776tUrhdg8OTnZpHtotVrxPg8PD1O7RhAEQRAEQRAEQRAEQRAOCd9QSE1NpcAtYZS0hMBqtTpLhMAkAM4ZkJ0RBEEQBEEQRPaA++UvX75EnTp1DATnBQsWxKFDhxTXWvO+T548QZUqVRSJiStWrLDafQjHZ9++fQpxiVwIHBwcjN9//12RV2aKHfI1Y1JSEn7++We89957Cht79913ERUVRQn/OQiyM8Jcnj9/jmHDhhkIzX/44QeFkDYzIk2eA2upkEmtVhsImeLi4kho7sRkRtB07do1xft4fDUwMFC8Ty7AzCy8rdGjR0OSJHh6eoqx79mzZzT2OQByoTkfN0JCQjItNNd/rzHBOb+ft7c3pkyZgtu3b2f68xDZG2uJmuQ/nzRpkmIcLVq0KDZt2mRSO4TjceTIESGkVKlU8PLywrBhwzJ9UB23hUOHDok9yoEDB4pxKzN+mv7BQDQ3Ohf79u1DhQoVFAeXqdVq4WNJkoQ8efLg/PnzBmNKVgvOuV/21VdfQa1Ww8PDA5IkoUqVKoiLiyPbcxIiIiLQsGFD7NmzR3wvo2e3e/dugwN/JEnCN998Y3IblpCamgqNRiPWzJ6enlCpVJg6dSoA6647CPsgPwyIBOeENTBZbM4nTLVabdL1PPClUqnM6hAfNM19H0EQBEEQBEEQBEEQBEEQhDNiayEwb09fCCzfNCIBcPaH7IwgCIIgCIIgsgc6nQ4ajQazZ89GQECAyLHhCbSFCxcWPrY1kwWTkpIwZcoUeHp6CvHnu+++i4sXL1rtHoRzsH79evj4+BgVAufPnx9Tp041qOiqn8woP6ARAJ4+fYpvv/3W4DCDChUqYNOmTSYXOiGyD2RnhDk4U+XMzp07459//sHLly8VQnOen0tCc+cgM4Im4K1fNWbMGPEe+RhXoEABXL16FYB1fDlurw8ePEBQUJDib2X58uWZbp/IPMaE5m5ubpg0aZK4RqPRZPo+JDgnrElmRU3y78+dO1foTtzc3ODi4oKePXvi8ePHWfFRCCtz7949tGjRApIkwcvLC5IkoXr16vjrr78y1a5caM7thR/U0q9fP5sIzgnHJy4uDtOnTzc4wIe/8ufPj+LFi6Nfv34IDw9HRESEUf8qqwTn3D4TEhJQqlQpRV+XLl1qcbtE1hIRESGeW1hYGPbt2yd+lt4YdO/ePTRt2lQcHMrtNVeuXNi6datJbZgLt+2rV68if/78CrH7//73P6vdh7A/6flmPXr0IME5YRYmi83lE7ApWCoaJ7E5QRAEQRAEQRAEQRAEQRA5jawWAr9+/Vq8jwTAOQeyM4IgCIIgCILIPty7d09U5nV3d1eIlIoVK2ZSorWpaDQa7NixA5UrVxY5PZIkYdq0aZlum3A+UlJSsHLlSgMhME+S9fb2RtWqVbF27VoDgYh+QuOzZ89w/vx51KlTB/7+/opE6zJlymDhwoV4+fJlVn48wkEgOyNMxdkqZ7q6uqJdu3aoX78+VTR3QqwhaOK28+jRI1SoUMHooRoVK1YUQiZrCM4TExMxdOhQSJIEDw8PqFQqVK5cmQ4NcgD0heZ8PHNxcUGNGjUQFRUlrrWGX5+e4JzbHwnOCVOxVNQk//r7778Xe0e8jSpVquDWrVtZ+VEIK8DHl6ioKBQsWFAxP65ZsyZTbcv9Mj5O8vnMmoJzd3d3dO3aFUePHs1Uf4ms4ebNmxg8eLBCPCsXAI8ePRrXr183+eCKrBKcJyUlYcKECXBxcRF2XLp0aRw/ftziNomsY8eOHcIWeIyiSZMmJgvO586dq7BZlUoFFxcX1K9fHwcPHjSpDVPhbbx48QJt2rRRrF9GjRqV6fYJx4ME54S1ILE5QRAEQRAEQRAEQRAEQRCEA5CWENjV1dUqQmC+cVSsWDHR1oIFC0gAnMMgOyMIgiAIgiCI7ENMTIyioqZcpFS0aFGDqr/mwP1+rVaL6OhoNGnSRCE0b9++vcG1RM5Bo9Fg48aNIoGR2588uVuSJDRq1AgjRoxAdHQ0/v33Xzx48AAJCQk4ceIEFi1ahNDQUOTNm1fRhiRJqFSpEpYtW4bnz5/b+6MSdoTsjMgIZ62cqVKphC2T0Nx5sKagiQvIz507hwIFCoj4rHyMK1OmDK5cuQIgc75WSkoKNm7ciHLlyokYriRJGDt2rMVtEtbBmNBcbgNqtRpVqlTB/v37xXtIcE44GuaKmvSF5gEBAQrbK1y4sBj7COekZcuWinkyPDxc/MySMcyY0JyPmS4uLmJey6yf5unpKf6/aNEis/tJZC2XLl1Cx44dFetCDw8PlClTBsuWLcOrV6/EtTqdzugYZAxTBec9evRATEyM4h6moNFosG3bNlSpUkURY/v888/N+fiEnXj16hU+/PBDYQ/yPIuMBOfyr+W2y3Mr3Nzc0LZtW5w6dSrNNizhzZs3WLx4MQoVKgQXFxeoVCrkz59fUUmdyF6k55uFh4eT4JwwCRKbEwRBEARBEARBEARBEARBOAgXL15E+/btDRLWrFV5mm9WlSxZEv379zdI4iABcM6A7IwgCIIgCIIgsg+RkZEGQkzuewcHByMyMlJRsdeUREWebJacnIwdO3agadOmigTe2rVr4/z584priZxJdHQ08uXLp6jqpFarDSq9cpvMlSsXAgMDRUK1/OdcJNCwYUPs2rULiYmJ9v54hINAdkbo48yVM+WCYhKaOw+2EDRx29m0aRNy585tVHCeN29enDx50uj70oNfo9FocOTIEbz33nsKQVOLFi3ENXRokH2QC835/OXh4WEQYyfBOeEMmCpqevPmjXiPvKI5t7nAwEBcunTJTp+CsAYxMTEoWrSowlefNWsWAOsJzbm98LlS7uNn1k+TJAmdO3e24JMTWcm1a9fw8ccfK56bv78/hg4dij/++ENxbWbsDgCWLVuWpuC8Q4cOOHHiRIZ+n9wvO3r0qMFhjmFhYZnqL5G1XLx4ER06dDDwm0wRnHMbOXbsGGrUqGEgOPfw8ECPHj1w4sSJNNswB61Wi6ioKNSuXVthc8OGDbO4TcI5IME5kVlIbE4QBEEQBEEQBEEQBEEQBOFA3LlzRyT26FexsIYQ2NgmPAmAcx5kZwRBEARBEASRfVi/fj18fHyMCs7z5cuHiRMnGlR51U8mk1cyB4Dnz5/jhx9+UCQ/StLbSsDbtm1TCAWInM2VK1fw0UcfoVChQmJN6OLiIoSU8jWiXCSsUqkU1eMkSULXrl0RGxsr7JAgOGRnhDGctXKmu7s7Cc2dCFsLmp49e6ao7svHLi4KCAgIwNy5cw1iqmndi49tr1+/xi+//IKGDRsq+l69enUcO3bM4v4SmceY0Dw4OBgzZsxAo0aNHEJwzu2PBOeEqWQkaoqPjxfXktA8+7JmzRrFAVFFihRRPHtzSE9oXrBgQYwaNQolSpQQc6elftrBgwcRFhYGSZLQvXt3g/sTjsXjx4/Rv39/hW+TO3duzJkzB3fu3BHXZXae1Bech4SEGBWch4WFYd26dSJGxv0w/n65X7Zjxw40btxY0fd3330Xhw4dskqfiawjJiYGbdu2tUhwDgBJSUmYN28egoODDQTn7u7u+OCDD/D777+L680Zj/j9UlJScPjwYYMDNcLCwoRdks1lb0hwTmQGNSMIgiAIgiAIgiAIgiAIgiAsAgCTJCnT7eh0OqZSqRhjjG3atIndvn1btK/T6ZiLiwtLTU1lx44dE+9p1qwZkyTJaB/490NCQtjEiRMZY4xt3bqVPX36VPxcp9MxNzc3lpKSwvz9/dmxY8dY+fLlM/1ZCOtDdkYQBEEQBEEQRHp06tSJvXnzhn366acsMTGRubq6Mq1Wy9RqNYuPj2fz5s1jO3fuZJ9++ilr2bIly58/v1gb8HUC9/c1Gg27ceMGGzZsGLtw4QJ78OCBuE+pUqXYoEGDWFhYGHNzc7PLZyUcj1KlSrEVK1aw/fv3szVr1rCoqCjxM7X6bWqaVqtlrq6uTJIkptFomFqtZgBYcnIyY4yx1q1bs7CwMDZkyBC7fAbC8SE7I/S5fPkyu3TpEnNxcRFzWMWKFRljlsXS+Hx4+PBh1rRpUwaAubq6spSUFBEzc3V1ZYwx9vTpU/bbb78xxhibOHEiK1KkSJr3VKlUrFGjRuLrqKgolpKSwhhjrHv37mzdunWK+xOOxZMnT9isWbPYli1bxPcCAwPZuHHjWMeOHVnhwoUZY//ZnCUxXD8/P9a5c2eWkpLCZs6cyZ4+fcrUajXTaDTM1dWVPXv2jE2cOJHt2bOHde3alXXr1o15eHiIe6WmpjIXFxfRBxcXF5aQkMDmzp3L9uzZwy5evCjuVaZMGTZ06FBWvXp1xhizSsyZMI+IiAj2wQcfMMYYc3V1ZRqNhgUHB7P58+eztm3bstDQUPbpp5+yP/74gzH2do7TarXs4sWL7PPPP2ezZ89moaGhacbszYG34eXlxXr06MEYY+yHH35g//zzD0tJSWGurq7s9evXbM6cOYwxxvr06cOKFCmSyd8AkV1p0aIF27x5M+vcuTN7+fKl2BdKTExkW7duZSqViq1cuZKtWrWKTZs2jT179kz8DQQEBLBjx46xcuXK2ftjEBbCx6Pr168zxv4b31xdXZmbm5vZfg6//siRIwq/TKPRsAIFCrC5c+eyLl26sCZNmrChQ4eyW7duWeynNWzYkCUnJ7MmTZqwsWPHKu5POB6rV69mK1asEF/7+fmxiRMnsu7du7M8efKI72fWx1GpVMIO+vfvzxhjbPr06Sw2NlbYtkajYfv372fXrl1jR48eZTNmzGABAQHi/Ywx5uLiwp49e8bmzp3Ldu/ezc6dOyfuUa5cOTZy5EhWp04dq/SZyDrKli3Lpk+fzhhjbPv27QqbiI6OFteFhYUZ+GwAmIeHB/vkk0/YzZs32fr169nz589FHDclJYX9/vvvLD4+nsXHx7OuXbsKe8rI9+PrgqSkJLZ9+3a2ePFidvz4cfHz6tWrs/HjxyvWDkT2JSPfjDHG5s+fz/z9/WneIwyQAMCUC+UbSw0bNszw+sOHD7+9gSSZdL2x96Wmppr8PoIgCIIgCIIgCIIgCIIgiKwCAEtMTGQ+Pj6ZDrzL3z9r1iw2Y8YM9vz5c7EhxeFfu7i4sPfee4+NHTuWNWvWTPTH2GYQ//7t27fZ119/LYTAkiQxNzc39ubNGxIAOzBkZwRBEARBEARBmIpWq2VbtmxhAwYMYC9fvhSCc5VKpci/qVOnDqtSpQpr06YNCw4OZv7+/szDw4PdvHmTnT59mu3bt48dO3aMxcXFMRcXF6bT6RgAVr58eTZkyBDWrVs3litXLjt+UsLRWblyJTtz5gzbvHkze/PmDUtKSjJ6XYkSJViFChVY3759Wa1atVjevHkZY5TYT5gG2Rmxdu1a1rt3b8bY21zT4OBgdvr0aYXIxFTSEppzQVPXrl3Z9u3b2Y0bN5harWY6nY7pdDoWEBDA2rdvn6GQid/jyJEjbObMmWz//v2sW7dubP369Yr7E47HnDlz2JgxY8TXfn5+bMqUKQaCJmsQFxfHtmzZwqZMmcIeP34sfDkXFxem1WrFdaGhoaxSpUqsY8eOLG/evCxPnjzM09OTPXnyhJ09e5ZdunSJff/99yw2NlbRfpkyZdigQYNY7969ma+vr1X7TphGWkLz7777jrVv354x9vbgp7///puNHDmSHT9+nKlUKqZSqYQtVKxYUQjOGbPOQbW8jdevX7P169cLwTljTIhSvLy82Oeff8569+5NgnMiXSIiIgxETYwx5u3tzcqVK8euXr2q2JsioXn2ITU1lbVt25bt3r1bHMDSuHFjtn//fovaO3z4MGvSpAlj7L8xs2DBgmzWrFmsW7dujDHGkpKS2IEDB9jw4cOF4Dw1NdVsP03+M/LLHJcDBw6w999/X3zt5eXFBg4cyEaMGCEOALI2cntYuXIl+/7771lMTIxivcApXrw4e//991njxo1Zrly5WHJyMrt06RJbv349u3r1KtPpdOLacuXKsUGDBrGePXuSX+bEXL58mY0fP55t376dMfbfWKVWq1n9+vXTzLPgdvX06VP22Wefsa1bt7JXr14xxv47aIiL1MeOHcsGDx7MChUqJGK8XCyu0+mYJEmKMevx48dswYIFbPv27ezChQvi++XKlWMTJ05k7dq1Y+7u7ln0GyIcgcjISNapUyejvlm7du1IcE4YxWyxuakLU3mz5i5k+T1IbE4QBEEQBEEQBEEQBEEQhKORmprKWrRowTw8PNi6desyFXjXFwBPnz6dvXz5UlQuyZ07N6tWrZrYiNcXAn/xxRcsLCyMMWa+EJgxxgICAlh0dDQJgB0QsjOCIAiCIAiCICzh2LFjrH379iw+Pp4xxkTSoSRJCqEST1708vJi7u7u7MWLF4o8HTc3N6bVaplOp2N169ZlI0aMYC1atGA+Pj5Z/pkI50B/vXjr1i327NkzduLECfb8+XP24sULlitXLpYvXz4WEhLCateuzRh7myCeVhsEoQ/ZGcGf3+TJk9nXX38t4ljFixdnZ86cYT4+PhZXzmzSpEmalTP37t2rqJxpiZBJp9Oxffv2sfPnz1PlTCfAHoKmV69esYMHD7JBgwaxBw8eiKqaLi4uBr6cu7s7U6lULCAggLm7u7Pk5GT24MED5uLiwlJTU5m7uztLSUlhAFiVKlXY0KFDWYcOHejQIDthitCcjwc6nY6dPn1aITjnOfX2EJzz/np7e7N+/fqxCRMmsNy5c2fqfkT2Ji1RE9ehkNA8+xIWFsaioqKE2Lxp06Zs3759ZreTkpLCvv76a/b1118zxt7GL/Lmzctmz57Nunbtyhj7b8zkVYDTEpx36NCBjR8/noWEhNA6wIm5desW69atG/vf//7HPD09WVJSEgsNDWVz5sxhlSpVsum95f76li1b2A8//MCOHTvGdDpdmocD6QuG3dzcmEajYQBYjRo12MiRI1mrVq0oxpYNyKzg/MmTJ2z06NFs586d7MmTJ4wxxlxcXBhjTMRpGzZsyCpVqsTGjh3LcuXKZdRuLl++zG7evMlGjx7Nrl69qrC/0qVLs6FDh9LhBjmYtA4D8vf3Zw0bNmRr1qxhfn5+du4l4UhYVNnc1pDYnCAIgiAIgiAIgiAIgiAIRyQ1NZU1btyYHTt2jOXKlYt99NFHFp/0akwA/OLFC7EBlT9/fhYdHc38/f1Zv3792I4dOxhjma88PXPmTLZs2TLm5eXF/vzzTxIAOyBkZwRBEARBEARBZIarV6+ysWPHslOnTrF79+6JNQFPMmTsbeKiRqMxEKN7eHiw5ORkcW379u3ZV199xUqWLMnUarU9PxaRDSGRJZEVkJ1lP6hyJmFr7CloYoyxGzdusJ49e7KLFy+y58+fM8b+E53I7UaeYy0Xmb9580b4cqGhoWzs2LGsbt26zNPT0+Z9JwwxRWiuP24YE5zbq8K5i4sLU6vV7M2bN6xPnz5s5cqVmboPkTPQFzXx6r+urq4sJSWFhObZDJ1Ox1JSUlizZs1YdHS0mJOKFi3Kzp49y3x9fc32ee7evctWrlzJvvzyS+bn58cWL17MunTpIu4nb09fcK5Wq5lOp2M6nY7lyZOHtWnThk2bNo0VLFjQqp+bsD38WW/fvp3179+fJSQkiJ9t2rSJderUKUv7wRhjUVFRbNOmTWzt2rVMp9MJe2OMCQ0cPzyGizq5X/b++++z8ePHs9q1a1N16WxEWoLzjPIs5BXOp0+fzrZu3cpu3rzJGGNGD5sKCgpiBQsWZI0aNWJ+fn7M19eXPXjwgD18+JDt2rWLaTQa9urVK8WhU5UrV2ZDhgxhHTt2pEOncjj6vhljb+fPQoUKsZMnT7KgoCA795BwJMwSm2clJDYnCIIgCIIgCIIgCIIgCMKRSE1NZTVq1GDnzp0Tp1F7e3uzdu3amS0ENlUAXLJkSabRaNj169fTPRHZnMrTN27cYPPnz2eDBg1iZcuWtd4viLAKZGcEQRAEQRAEQViDhIQEduDAAbZ69WqF+I4LxlNTU8X/tVotU6vVQgDAGGONGzdmzZo1Y2PGjMnajhPZDr5O1Ol0QhRKENaG7CznQZUzCVvgCIImXr36yZMnbP369WzXrl3s4MGD4udubm5CdMLtn78HgMi7DgkJYR9++CGbNWsWiZnsyM6dO1nbtm0V1ZwzEppzHEFwvnjxYnbhwgXGGGM9e/ZkP/74o9XuRWR/5KImV1dXJkkSCc2zOW3btmU7duxgKpWKAWBBQUHs9OnTLF++fBa1d//+ffbTTz+xoKAgcQBQWnuk6flpvr6+7ODBg6x69eqZ+nyE/WjSpAk7fPiwOMigf//+bOnSpYyxrJuT5PeJi4tjhw8fZkOGDGGJiYksOTlZzPMqlUoc8MgpVqwYa9u2LZs5cyYd5JhNyazg/NWrV2zz5s1s7dq17Pjx44yx/woG63Q65uLiohCeG4MfTgWA6XQ61rhxYzZmzBj23nvvMS8vLxt9csKZkPtmjDEWEBDAoqOjqXAEYYDJYvPbt2/bui8GhISEZPk9CYIgCIIgCIIgCIIgCIIgjHHy5ElWp04dxhgT1UEYY2YLgU0RAB87doyVKFGCaTQa5urqyhhLe4OKC4HNqTzNhQSE40F2RhAEQRAEQRCEtVmzZg07c+YM++mnn9ibN2/Y69evjV4XEhLCSpQowQYOHMhq1arFChcuzBijyqsEQRCE40CVM4mswN6CJm53qampTKPRsGXLlrE//viD7dixg2m1WlE9Ux8/Pz+WK1cuNnToUFanTh1Wv379LOszYUhCQgILCQlhSUlJzMvLi71+/dpkoTnHnoLzpKQktm7dOjZ58mTWqFEj9vPPP4s+0dqAMBVjoiYSmmdfwsPD2YYNG5gkSWIe++GHH9jgwYMtbjM5OZl5eHgwxjIef5KTk1lUVBQbMWIEu3nzpri2Zs2a7NChQ3T4ipNy5swZ9sEHH7CEhASx/8ztKqt9HP37XblyhR05coRt2rSJ/fvvv+zBgwdMkiTm4uLCAgICWL58+Vj//v1ZjRo1xP4/+WXZF0sF5/z/vDjA3Llz2apVq5hKpWI6nY65uroyrVYrDpriElAXFxem0+kYAKZWq1lKSgpjjDEfHx/WsWNHNm/ePObr60v2RijYt28fa9GiBZMkif3zzz9UOIIwislic4IgCIIgCIIgCIIgCIIgiJzOvn37WOfOndnz58+Zm5ub2LAxVQhsjgCYVyORY+kGFeFckJ0RBEEQBEEQBGEN9P3127dvsxcvXrATJ06wp0+fsmfPnjEvLy+WL18+VqRIEVa3bl3GGGO5cuVKsw2CIAiCcASociZhKxxJ0KTP1atX2fXr19nx48fZ8+fPWWxsLHN3d2dFixZlefLkYS1atGD+/v6sUKFC4j327nNOZ/fu3axXr17syZMnrGjRomz27NkmC8059hScJyYmspMnT7ImTZqIvpDQnDAXuajp4sWLJDTPhvAxY8mSJWzo0KFMrVYzrVbLALAePXqwtWvXKq6zNX379mWrV68Wh8Z07tyZbdy40eb3JWzD8uXL2cCBA8XXRYoUYWfPnmUBAQF27JWhPcfGxrLY2FiWnJzMXFxcWPHixZmPj4+in+SXZX8uX77Mxo0bx3bs2MEYY2IcMudgf8YY27BhA4uOjmbr1q0TxQm40Jwf9q/VaoUgned7DBgwgL333nusU6dOtv6ohBMTFRXFChcuzMqUKWPvrhAOConNCYIgCIIgCIIgCIIgCIIgzEB+Cr85QmBjAuCXL18ytVptkgCYQ0LgnAHZGUEQBEEQBEEQ9oAEJARBEIQzQJUzCVvhaIImHnulGKzzEhERwUaOHMkmT57MunTpwhgzP6ZuT8G5vA+0TiAshURNOYOjR4+yRo0aMcb+E1gyxtiOHTtY69ats6QPt27dYq1atWKXLl1ikiQxf39/tnHjRtasWTMax5wMPg99/vnnbO7cuWKvumTJkuz06dPM29vbIZ5nevvt5L/lPLRaLUtISGB9+vRhkZGRjDGmEIRnlGchtyedTsfOnTvHDhw4wI4cOcJu377NLl++LA47S0lJYRUrVmQFCxZkrVq1YjVr1mS1atUSbdGYRxCEpajt3QGCIAiCIAiCIAiCIAiCIAhnokWLFmzz5s0GQuDExES2detWxhgzEAJnttK0nLJly7Lp06czxhjbvn0702g0op3o6GhxXbNmzSgJzYkhOyMIgiAIgiAIwlZw/12n0zHGmCLxkJIQCYIgCEeGz2F16tRhP/30k6icyRhjJ0+eFGJzS2JVXGjOWMbzoYeHB2vVqhXbvn07u3nzJpMkiaWmprKiRYuS0NxJ4TZz9epVxth/h2+6ubkxtVptN7EGt2P+L68vxm2OsbeCPorPOi4tWrRg1apVY/nz52eMWTY+qVQqVr16dTZv3jwhOGfsPzHnxYsX2eeffy4E59aI2eu/l9YJRGbgByEQ2ZvKlSuzpk2bsoMHDzLG/hujli5dykqXLm3Twwb4vufly5dZbGysuHdwcLC4L41jzgX3dS5cuMAY+6+Kc6FChZivr6+de/cf6e23k2+Ws9BqtWLd8PLlS+GPARAHpGWUZyG3J0mSWNWqVVnVqlXZ6NGjWWJiInvw4AFzc3NjOp2OaTQaVqRIkTTXnzTmEQRhKTR6EARBEARBEARBEARBEARBmAkXAvv6+rKUlBTm5ubGGGNCCDxixAj27NkzplKpWEpKitUEwBwuBG7Tpg1jjAkhMN+g+vbbb9n+/fsZY7SJ6cyQnREEQRAEQRAEYQu4/84rIhIEQRCEs8DnsAoVKjAATKPRiLls/fr1bNeuXYrrbMmtW7fYiRMnGGNvq8YFBASwnj17iq8J5yIjQZOj+EySJCnEKDzOS/FZxyYzQnOOXHBer149ptPpGACmVqsVgvOoqCjGGBPiJYIgiKzCz8+P1a5dmwFQ+ELHjh1jUVFR4pAUawOAubi4sGfPnrEvvviCvXz5UtxrzJgxrGjRoja5L2F7XFxcWEpKiuJ79vLJnj59apf7Erbj/+zdd1gUV9sG8JsiIEgROypgb7E3rNgVu9grqDHRWKNRozGWaDSWxN5NYosaK/YWFBV7V2zYsKKoVAGBhf3+4INXnLOwvcD9u673ut6c3Tnz4MzOzp55nnPSJi3TxrUpJSUFlpaWeP36NQYPHoxz587B3Nw8/d49JSUlPc8iMDAQc+fOxdGjRwEovmdLu2dMu57a2dmhVKlScHV1hbu7O0qVKpVeaM7fn0SkTcYx+kFERERERERERERkYrIqBB41ahTev3+f3q6tAuA0mRUCX7x4ET/++GP6zPFkunieERERERERERERZZS2cuaXK8CtWrUKDx480Om+04oRPl85Uy6Xc+XMbIAFTaRrmk4KICo4TytuYsE5ERlS2rVm/PjxqFOnTnrBuaWlJWJiYvDrr78iMDAww3u1xczMDHFxcZgzZw7u3r0LS0tLAECzZs3QoEEDre6L9CclJQXx8fHp92bm5uZISUlBcHAwPnz4oNfvt9jYWMyfPx/Xr1/X2z5Jt44dOwZfX19ERETAwsJCo2LtlJQUmJubIzQ0FIMGDcKxY8fSz1e5XA5XV1cA/8uzkMlk6RP7Z1VwDmT8PfL5veTn7fz9SUTaxCsKERERERERERERkZoyKwTes2cPxo8fj6SkJCxdulSrBcBpRIXAtra2iI+Px/Pnz1GqVClt/rlkIDzPiIiIiIiIiIiI/ocrZ5K2saCJTAULzonIGKUVQNra2sLb2xuOjo6Qy+VITk6GpaUl3rx5g/79++Pu3bswMzPT6r1aUlIS9u7di/3790Mmk6U/D+3SpQvvzUyYubk5cufOjQIFCgBIvQ9PWyE6Pj5eb99vafv9+++/0bFjR9y6dUvn+yTdOnz4MNq0aYMtW7Zg3LhxiIyMTL/3V9XnheYDBw7E8ePHMxSaDxkyBGfOnEHXrl0BZJzYP63g/NixYwB4z0ZExoPF5kREREREREREREQayKwQeOfOnfDw8MCUKVMQExOj1QLgNF8WAsfFxaFAgQIICAiAm5ubNv5EMgI8z4iIiIiIiIiIiLhyJukGC5rIlLDgnIiMlaWlJfr164dKlSoBQHpRZa5cufDy5Uu0b98eL168gIWFhVauS8nJyTh9+jRWrlyJ+/fvp1/v+vXrh+HDhwPQ/v0g6Ze9vT2A1OOYVtS7Y8cOABlXedaVtPtBe3t7vHr1Cl26dMG1a9d0vl/SjX379qFDhw4AAAsLC+zYsQOjR49Wq+BcmULz1atXo2jRopg2bVqGif0/Lzj/7bfflFrhnIhIX1hsTkRERERERERERKShzAqBb9y4gZiYGFhaWmq9ADhN+fLlMWfOHDRr1gwAcOLEifSH+JR98DwjIiIiIiIiIqKcjitnki6xoIlMBQvOichYubi4YO3atXBwcEBiYiIsLS0hk8mQK1cuhISEoHHjxrhx44ba36tp17KkpCScPXsWc+fOzTDRkKenJ+bPnw8gtRhUH9/fpH1px7lhw4YwMzODpaVleiHw5cuXJe/TZQynT5/Go0ePYGNjg6dPn+L3339HYmKizvZLuvH+/Xv07t0bKSkpsLOzQ3JyMmJjY7F7926VC86VLTQHUs+jr776KsPE/p8XnAcGBnKFcyIyKiw2JyIiIiIiIiIiItICRYXAQOoDoaSkJBQoUAC3bt3SagFwmnLlymHlypV49uwZC4CzMZ5nREREREREREREXDmTtIsFTWSKWHBORMaqQoUK2L59O+zt7ZGUlJSh4PzZs2fo0KEDjh8/jtjY2PRtlLk+pRWPf/r0CXv27MGUKVPSr3EAUKtWLUyZMgX58uUDkHqdJNOUNklAhQoVIJfLkZSUlH48t23bBj8/vwzv02UMN2/eBJBaIAwAjo6OGZ7Rk2nInz8/tm3bBmdnZ8TGxmaY2F+VgnNVCs2Tk5PTz6Py5csLC85lMhkCAwO5wjkRGQ3ePRERERERERERERFpyZeFwLly5Up/zczMDA0aNECBAgV0tv8yZcqgePHiOuufjAPPMyIiIiIiIiIiIq6cSdrDgiYyVSw4JyJj1apVKyxfvhx2dnaSgvNXr16hf//+WLBgAa5fvw7gf9+DXxZ5pl2z0go8IyMjsWTJEsyZMyf9vgwAKlasiLFjx6ZPHEPZQ7Vq1dCqVav0Y2ppaQkAWLVqFe7fv6/z/YeEhGDbtm0AUr9z8+bNi4EDBwLgRFOmqEOHDti0aZNkYn9lC85VLTT/clGAzArOz5w5g7lz57LgnIgMjsXmRERERERERERERFr0eSFw2oNzIPVh43///Yf+/fsjIiICFhYWmc6ITJQZnmdERERERERERERcOZO0iwVNZIqULTj39/cHoNtJE4iIPtezZ08sWrRIUnBuaWmJsLAwzJ8/H4MHD8bGjRsRHh4O4H/3VGnPN9OuWTExMbh9+zbatm2LOXPmpE/OAgBly5bF0KFD0b59e1hbW+v5ryRdsre3R926dSGXy9MLegHg3LlzOHbsWPrkPNqWdv49efIEz549g5mZGZKSkuDg4JB+/8/vU9P05cT+yhaca1ponkZRwXlycjILzonIKHB0i4iIiIiIiIiIiEjLvLy88O+//6YnOKatPP3x40f4+flhzJgxmc6ITKQMnmdERERERERERERcOZO0hwVNZKqyKji/e/cuxo8fj4MHDxo6VCLKQXLlygUfHx+sWbMmw8RAaYWYcXFxuHHjBnx9fdG1a1eMGTMGgYGBCA4ORlhYGD58+ICLFy9ixYoV6NatG5o3b44LFy4gLi4u/XuxcuXKGDt2LAYMGIA8efIY+C8mbUq7Dxs/fjw8PDzS788sLCzw8eNH/Pbbbzh79myG92prv+bm5oiIiMC4ceMQHR2d3v9PP/2EkiVLam1fZBiqFJwnJycjOTlZK4XmaZQpOD927BgA/gYgIv0zk3OaCyIiIiIiIiIiIiKdOHz4MHr16oWYmBhYWVkhMTERAGBnZwdvb28sXrwYTk5O6cmLROrgeUZERERERERERDldUlISNm7ciDFjxiA2Nha5cuWCTCaDhYUFZDIZbG1tUbZsWYwZMwbt27eHs7Nz+rZfjptFRUXh+fPn+Pbbb3Hv3j1ERUWlv1a2bFmMGDECvr6+LGjKZuRyOczMzPDx40e0atUKFy5cgJmZWXqRSeHChbFlyxY0adIk/b3a3G9ERASaNWuWYaXWNWvW4Ouvv9bKfihnSElJwdWrVzF27FicPXsW5ubmsLS0TH9uMHnyZMyaNcvAURJRThQYGIiuXbvi3bt3AJD+HWtmZgaZTJb+vly5ciEpKQn29vawtLREZGRkhkLitILMlJQUNG7cGD/88AOaNWsGW1tbvf9NpHtyuRzJyclYtGgRZs+ejcjISJiZmaXf4xcrVgxHjhxBxYoVlSryVdanT5/w22+/Yd68eUhOToZMJkPNmjXx999/o1KlSlrZBxleVnkWixYtQt68eQFAa4Xmn7t//z4mT54MPz8/AP+7/llZWaFBgwYYPXo0OnbsqN0/mogoC8wqIyIiIiIiIiIiItKRrGZEHjVqFFeeJo3xPCMiIiIiIiIiopyOK2eSpszMzCCXy2FjYwNvb284OTmlr6BpaWmJN2/eYMCAAbh79y7MzMyQnJystf1++vQJixcvxoMHD5ArVy6YmZmhVq1aqFevnlb2QTmHaIXztHO1T58+LDQnIoNp2LAhAgMD0bFjR7i4uEAul2dYqdrc3DzD5D8fP35EdHQ0LCwsYGZmBhsbGwCpEwylpKSgd+/e2Lx5M7y8vFhono2ZmZnB0tISffr0wVdffQXgfxMO5MqVCy9fvkT79u3x/PlzWFhYaGWFc5lMhmPHjsHPzw+fPn2CTCaDXC5H+/btWWiezSiTZ5H2376+vlotNAfEK5zb2NggMTERJ0+exJ07d7T3xxIRKYkrmxMRERERERERERHpWGYzInfp0gVLlizhytOkMZ5nREREREREREREXDmTNPf69Wv06tULgYGBsLKySp+8ICkpCe7u7ggICICrq6tWVjiXyWQ4dOgQpk6dilu3bqUXvU+fPh1Tp07V0l9EOU1KSgquXbuGsWPHIjAwEAMGDMD69evTX+MzAiIylHfv3uH48eNYv349/vvvv/R2S0tLAKkFm5aWljAzM8vw/ZumQ4cOaNWqFYYPH6732Mmw7t+/Dw8PD0RHRyNXrlyQyWTp54ebmxt2796N6tWrq9V32j1dcnIyzp8/j2nTpuHkyZPp92Xe3t7YuXNnhvdS9qEozyJPnjxo3bo1wsPDERAQoNVC8899ucI5APTu3Rv//POPRn8XEZE6WGxOREREREREREREpAeZFQJ7e3tj8eLFLAQmjfE8IyIiIiIiIiIiAh4+fIjx48fjypUreP36dfpYWFrBCABYWFggKSkpQzF6cnIyrK2t8enTp/S+evfujblz56JIkSIaFRGQaWFBE5m6lJQUnD9/HidPnsSUKVPS2/hsgIiMxbp163Dt2jVs27YNCQkJiI+PF76vVKlSqFSpEr7++mvUrVsXBQoUAMBrWk509OhR9OjRAzExMZL7s6JFi2LdunVo0KAB8uTJA0C5+6i08yghIQFHjx7FkiVLcOLEifTX69atizVr1qBy5co857IxRXkWFhYW6cXkuig0T/PgwQNMnjwZe/bsQd++fbFp0yYAvM4Rkf6x2JyIiIiIiIiIiIhIT1gITPrA84yIiIiIiIiIiIgrZ5LmWNBEpu7zc5LnExEZiy+/L0NCQhAZGYkLFy4gKioK0dHRcHBwQMGCBeHm5gYPDw8AgK2trcI+KOfYvHkzhg0bhtjYWMn9WYECBfDNN9+gc+fOqFmzZvo2X34Hfj7xj4WFBaKjo7Fp0yasX78eV69eTX9f5cqVMWPGDLRt2xZWVlZ6/TtJ/0R5Fp9fZ+RyOYYPH46lS5cC0F6heZqgoCD4+/tj9OjRAHjvRkSGwWJzIiIiIiIiIiIiIj1iITDpA88zIiIiIiIiIiKi/+HKmaQuFjQREREZHu/FKE1SUhI2btyIMWPGZLg/s7CwgEwmQ+7cuVG6dGmMGTMGbdu2RaFChdK3/fI8+vTpE168eIGRI0fi9u3bCA0NTX+tTJky+P777zFgwIAMEx1Q9vZ5nkWuXLmQlJQEMzMzyOVylClTBnfv3oWFhQUSEhJgbW2tszh4zSMiQ2GxOREREREREREREZGesRCY9IHnGRERERERERER5XRcOZM0xYImIiIi/Ui750pJSYGZmRnvv0ghmUyGnTt34ttvv00vCpbJZDA3N0dycnL6++rVq4dq1aqhc+fOKFasGJycnGBjY4OnT5/i6tWrOHr0KAIDAxEWFgYLCwukpKRALpejYsWKGD58OPr27QsHBwcD/qVkCF8WnMtkMsjlctjZ2aF79+6YO3cuChQowDwLIsqWWGxOREREREREREREZABHjhxBz549WQhMOsXzjIiIiIiIiIiISDUcK6MvsaCJiIiIyPgEBgaia9euePfuHQDAzMwM5ubmMDMzg0wmS3+fpaUlZDIZbG1tYW1tjejo6Az3cFZWVpDJZEhJSUH9+vUxevRoeHl5IU+ePHr/m8g4iFY4B5hnQUTZH4vNiYiIiIiIiIiIiAxE0crTTk5O8PT0xPr16+Ho6GjgKMnU8TwjIiIiIiIiIiLKiCtnkjpY0ERERERkXB4+fIiJEyfi8uXLePXqVXrhr5mZGdLK5SwsLJCUlCS5d7OxscGnT5/S39u1a1fMnDkTpUuXhqWlpSH/LDICnNifiHIiFpsTERERERERERERGdCXhcAAkJiYiKJFi+LixYtwcXExcISUHfA8IyIiIiIiIiIiItIcC5qIiIiIjMv79+/h7++Pv/76C8ePH09vT7u/Sk5OTv//MpkMlpaW6StVA0DTpk3RunVrTJgwQb+Bk9FTNLE/C86JKLtisTkRERERERERERGRgX3+gAoA8ubNizNnzqBixYoGjoyyE55nRERERERERERERJpjQRMRERGRcVq/fj2uXbuGf/75BwkJCYiLixO+z83NDaVKlcLQoUNRt25dFC9eHABYNEwSmRWcd+nSBUuWLGHBORFlGyw2JyIiIiIiIiIiIjICR48ehZeXF8zMzHDnzh2UL1/e0CFRNsTzjIiIiIiIiIiIiEh7WNBEREREZHhyuRxmZmbp//3s2TNER0fjwoULiIiIQGRkJGxtbVGwYEG4urqifv36AAAHBweFfRClYcE5EeUULDYnIiIiIiIiIiIiMhL//fcfihcvjnLlyhk6FMrGeJ4RERERERERERERaYYFTURERESmjYXBpIrMCs69vb2xePFiFpwTkcljsTkRERERERERERERERERERERERERERGRDrHwhIiIiEi/0ib3SUlJAQDei5FGWHBORNkdi82JiIiIiIiIiIiIiIiIiIiIiIiIiIiINMSCJiIiIiKi7IsF50SUnbHYnIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiCgTyhacJycnw8LCwsDREhEpj1NkEBEREREREREREREREREREREREREREREREREREWXCy8sL//77L+zt7ZGYmAgrKysAQGxsLPz8/DB69GiEh4ez0JyITA6LzYmIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiy0KZNG2zbti1DwbmFhQViYmKwadMm7Ny509AhEhGpzEwul8sNHQQRERERERERERERERERERERERERERERERERERGRKTh8+DB69eqFmJgYWFtbIyEhAX379sWmTZsMHRoRkcq4sjkRERERERERERERERERERERERERERERERERERGRkry8vPDvv//CwcEBCQkJGDhwYHqheUpKioGjIyJSDVc2JyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIlKRn58fDh8+jNWrVwNILTQ3N+cawURkWlhsTkRERERERERERERERERERERERERERERERERERKQBFpoTkalisTkREREREREREREREREREREREREREREREREREREREVEOxGkyiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIciAWmxMREREREREREREREREREREREREREREREREREREREeVALDYnIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLKgVhsTkRERERERERERERERERERERERERERERERERERERElAOx2JyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiCgHYrE5ERERERERERERERERERERERERERERERERERERERFRDsRicyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiohyIxeZEREREREREREREREREREREREREREREREREREREREQ5EIvNiYiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIciAWmxMREREREREREREREREREREREREREREREREREREREeVALDYnIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLKgVhsTkRERERERERERERERERERERERERERERERERERERElAOx2JyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiCgHYrE5ERERERERERERERERERERERERERERERERERERERFRDsRicyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiohyIxeZEREREREREREREREREREREREREREREREREREREREQ5EIvNiYiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIciAWmxMREREREREREREREREREREREREREREREREREREREeVALDYnIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLKgVhsTkRERERERERERERERERERERERERERERERERERERElAOx2JyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiCgHYrE5ERERERERERERERERERERERERERERERERERERERFRDsRicyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiohyIxeZEREREREREREREREREREREREREREREREREREREREQ5EIvNiYiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIciAWmxMREREREREREREREREREREREREREREREREREREREeVALDYnIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLKgVhsTkRERERERERERERERERERERERERERERERERERERElAOx2JyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiCgHYrE5ERERERERERERERERERERERERERERERERERERERFRDsRicyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiohyIxeZEREREREREREREREREREREREREREREREREREREREQ5EIvNiYiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIciAWmxMREREREREREREREREREREREREREREREREREREREeVALDYnIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLKgVhsTkRERERERERERERERERERERERERERERERERERERElAOx2JyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiCgHYrE5ERERERERERERERERERERERERERERERERERERERFRDsRicyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiohyIxeZEREREREREREREREREREREREREREREREREREREREQ5EIvNiYiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIciAWmxMREREREREREREREREREREREREREREREREREREREeVALDYnIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLKgVhsTkRERERERERERERERERERERERERERERERERERERElAOx2JyIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiCgHYrE5ERERERERERERERERERERERERERERERERERERERFRDsRicyIiIqIcLCQkBGZmZpL/hYSEGDo0BAQECGMjIiLK6UTfjwEBAYYOi4hII+vXr5dc29zd3ZXe3ph/2xAREZFpMub7C46dEhEZL19fX8n12dfX19BhERFpTNNnE02aNJFsP336dJ3FS0REpksb4x58pk45yQ8//JDhXLe3t0dYWJihwyIVcLxXOby2kzY1btw4w7lUrVo1JCcnGzosIiKDszR0AERERERERKQ5uVyOp0+fIiQkBC9fvkR0dDTi4uJgbm4OJycnODo6wtHREa6urihbtizMzQ0/91hKSgqePHmCp0+f4sWLF/j48SPi4uKQO3du5M2bF05OTihYsCCqVKkCW1tbQ4dLRERERERERESktg8fPuDx48d49uwZ3r9/j/j4eCQmJsLBwQGOjo5wcnJC/vz5UalSJeTJk8fQ4QIA3r17h0ePHiEkJATh4eGIi4sDADg5OSFv3rzImzcvypcvj6JFixo4UiIiIiIiIiKinOfu3btYsmRJhrbx48ejYMGCBoqIiMg0zJ07F/Xr10//75s3b2L16tX47rvvDBgVEZHhsdiciIiIiIiytRYtWsDf31/SfuTIEbRu3Vrn+3/16hVcXV2RkpKSod3V1RVPnz7VqOj7yZMn2LNnD44ePYpLly4hKipKqe1sbW1RtWpVVK9eHS1atICXlxdsbGzUjkMVL168wK5du3Do0CFcvHgR0dHRWW5jYWGBihUrok6dOmjbti3at28PKysrPURLRERkfNavX4+BAwdK2v/++2+ulEZEREREJmfz5s3o37+/pL1Xr17YunWrXmJo06YNjh49Kmn/77//0Lx5c7X7/fjxIw4fPox9+/bh3LlzePLkiVLbmZmZoUyZMqhevTrq1auHrl27olixYmrHoYr4+HgcOXIEfn5+OHPmDJ4+farUdkWKFEGdOnXQuHFj9OrVCy4uLjqOlIiIyHiJViD09PTkintERKR1AQEBaNq0qaR92rRpmD59uv4DIiK9GzlyJJKSktL/u3Dhwhg3bpwBIyIiUs3Tp09x+fLl9P9dvXoVHz9+lLxP2/c39erVQ+fOneHn55fe9vPPP6Nnz57Ily+f1vZDRGRqWGxORCarVq1aePPmjaHDIB0oXLgwrly5YugwiEhJixYtQmRkZIa2zp07o1q1agaJhwwrJCQE69evl7Qb8iHWwIEDhcXmGzZs0Eux+aZNmySF5gDg4+OjdqH5/v37sXDhQpw8eVKt7ePi4nD+/HmcP38eK1asQJ48edChQwf07t0b7du3FybBaCowMBDz5s3DgQMHIJfLVdo2OTkZt2/fxu3bt/Hnn3/C2dkZPXr0wLBhw1ClShWtx0pEREREZOo4dpp9ceyUyLRw7DRr3t7eGD58uGRCQj8/P0RFRcHR0VGn+3/16hWOHz8uaXdzc0OzZs3U6vPx48dYuHAh1q9fj9jYWJW3l8vlCA4ORnBwMP799198//338PDwQPfu3eHj4wNnZ2e14srM27dvsWjRIqxatUpyziojNDQUe/fuxd69ezF+/Hg0b94cAwcORM+ePTWabJOIiIiIiIiIiMR2796NEydOZGibPHky7OzsDBQRUc4QEBAgmUzM3d2diwMoITQ0NL2o/MqVK7h8+TI+fPhgsHhmzZqFvXv3puezhoeHY+rUqVi+fLnBYiIiMjQWmxORyXrz5g1evXpl6DCIiHK8RYsW4dmzZxna3N3dmTCZQ4WEhGDGjBmSdkMWm3t7e8PBwcFgCasbNmyQtJmZmcHHx0flvq5fv45Ro0YhMDBQG6Gl+/jxI7Zu3YqtW7eicuXKmDp1Krp27aqVovMXL17g+++/x65du7QQaarw8HCsWrUKa9asQb9+/TBr1iwUL15ca/0TEREREZk6jp0SERkHjp1mzdbWFj179sTatWsztH/69An//vsvvvnmG53uf/PmzcKJIgcMGKDy2FhMTAymT5+OpUuXZlhRSlNyuTx94sjp06dj5MiRGDt2rFaKzmUyGZYsWYLp06cjJiZGC9ECKSkpOH78OI4fP445c+Zg7ty58PLy0krfRERERERERESUOv4yZcqUDG0FChTA119/baCIiHKOgIAASY6sp6cni82zsGLFCgwfPtzQYWRQqVIldOjQAfv27UtvW7t2LX744QeUKFHCgJERERkOi82JyOSZmZvD0amIocMgLYiKDIVckNBDRESkidy5cwsTVuPj47F9+3YMGTJEZ/u+ePEi7t+/L2lv1KgRSpUqpXQ/crkcv//+OyZPnqzVRFWR27dvo3v37mjatKlk9ltV7d+/Hz4+PoiIiNBSdBmlpKRg48aN2L59O06cOIF69erpZD9ERERERKbK3MwMReztDR0GaUFoTAxS/n9WfSKi7MbX11cydgekTuKo62JzRRNFqpoYePXqVfTs2ROPHz/WUmRi0dHR+PXXX7F06VIEBgaicuXKavcVGhqKnj174syZM1qMMKPbt2+jbdu2GDVqFBYvXqyz/RARERERERER5SSbN2/GvXv3MrSNHj0auXPnNlBERESZS0xMNHQIQhMnTsxQbJ6UlIQZM2Zg/fr1hguKiMiAWGxORCbP0akIflv70tBhkBb8OKQYIsO54hIREWnfwIEDFSas6rLYXJSsCkClZFWZTIZBgwZh06ZNmb6vVKlS8PLyQt26dVGuXDm4urrC3t4e1tbWiI+PR3R0NJ4+fYr79+/j7Nmz8Pf3x/PnzxX29+TJE6VjFFm8eDG+//57yDMphihRogQ6dOiABg0aoGzZsihevDjy5MkDCwsLfPz4Ea9fv0ZwcDDOnz+P//77D9euXRP28+nTJ7x9+1ajeImIiIiIsqMi9vZ4OWmSocMgLSg2Zw5eRUcbOgwiIp2oX78+ypYti+Dg4Azt586dw8OHD1GmTBmd7PfSpUuSpFwgdaLIkiVLKt3P3r170atXL3z69Enhe+zt7dG6dWvUr18f1atXh6urKwoUKIDcuXMjOTkZsbGxePnyJR4/foxLly7h9OnTuHDhgnDVdSC16PzDhw9Kx/il+/fvo3nz5nj9+rXC99jZ2cHLywuenp6oVq0a3N3dkTdvXtjY2CA+Ph4RERF49OgRbty4gYCAABw/fhzx8fHCvp49e6Z2rERERERERERE9D8ymQzTp0/P0GZnZ2d0KwYTEZmC+vXro2HDhggMDExv27x5MyZNmoRy5coZMDIiIsNgsTkRERFRDubu7p5pIShRdlGvXj2UK1cODx48yNB+9uxZPHr0CKVLl9b6PhMSErBt2zZJu52dHbp3765UHykpKejZsyd2794tfN3MzAw9evTAuHHjULt2bYX95MmTB3ny5IGLiwsaNGiAwYMHAwAuXLiAP//8E5s2bUJCQoJSMSlj4cKFGDt2rMLXW7RogSlTpsDT01Phe5ycnODk5ISKFSuic+fOAIAHDx5g9erVWLNmDWJjY7UWLxEREZk+/rYhIiIibeP9hX4NHDgQkwQTpGzYsAGzZs3SyT4VrUwycOBApfvYtWsXevXqBZlMJny9YsWKmDBhAnr16gVra2vheywtLWFtbQ1nZ2dUqVIFXbp0AQC8fv0aW7duxbJlyxASEqJ0TFl58OABPD09ERYWJny9aNGi+PHHHzFo0CDY2toK35M23li8eHE0bdoU33//PWJiYrB9+3YsWLAA9+/f11q8RERElD0EBAQYOgQiIspBOKZD2dmOHTvw9OnTDG29e/eGk5OTYQIiItKQhYUFKlSogNq1a8PW1hbLly/X6/6HDh2aodg8OTkZv//+O9asWaPXOIiIjIG5oQMgIiIiIiLSB0VJoopWH9fU3r17ERERIWnv1q0b8uTJo1Qf48aNU1hoXrZsWZw7dw7btm3LtNA8Mx4eHli7di2ePXuG7777DpaWms9HtnfvXowbN074mpOTE/79918cP34800JzRcqVK4c//vgDISEhGDJkCMzMzDQNl4iIiIiIiIiIjMCAAQNgYWEhad+0aZNOEsQzmyiyW7duSvVx4cIF9OvXT1hobmVlhfnz5+PmzZvw8fFRWGieGRcXF4wbNw6PHj3C+vXrUbRoUZX7+FJ4eDjat2+vsND822+/xb179zBixAiFheaK2NvbY/Dgwbhz5w7+/vtvFChQQON4iYiIiIiIiIgoo4ULF0rahgwZYoBIiIhUZ2ZmhjJlyqBPnz5YuHAhzpw5g+joaNy+fRt//fWX0uPz2tStWzc4OztnaNu8eTM+fPig91iIiAyNxeZERERERJQj9O/fX68Jq4qK2JVdGWnPnj1YtGiR8LWWLVvi8uXL8PDwUDe8DAoVKoTly5fj+vXrqFGjhtr9vHjxAgMGDBD+e7q6uuLixYvo0aOHJqECAPLnz481a9YgICBAK0m2RERERERERERkWC4uLmjZsqWk/fnz5zh58qTW97dv3z7hRJHdu3dXaqLIqKgo9OjRA58+fZK85uTkhICAAPzwww9amdzRwsICPj4+CA4OxujRozWagHHw4MF49OiRpN3MzAwrVqzAqlWrYG9vr0m4MDc3h6+vL+7fv49OnTpp1BcREREREREREf1PYGAgLl++nKGtatWqqFOnjoEiIiJSTvPmzfHff/8hIiICwcHB+OeffzBmzBg0bNhQ5YlPtc3a2hr9+/fP0BYfH49Vq1YZKCIiIsNhsTkREREREeUILi4uaNWqlaT92bNnWk9YffPmDY4ePSppL1myJBo3bpzl9uHh4Rg6dKjwtUaNGmHfvn1wcHDQOM4vffXVV7hw4QJ++OEHtZJWhwwZgujoaEl7/vz54e/vj7Jly2ojzHSNGzfGjRs30KBBA632S0RERERERERE+qdoksb169drfV+K+lR2oshx48bhxYsXkvbcuXPj2LFjqFevnibhCdna2mLRokU4duwY8ufPr/L227Ztg5+fn/C1hQsXYtiwYRpGmJGzszP8/Pwwe/ZsmJszNYWIiIiIiIiISFOrV6+WtPXp08cAkRARqaZy5cpo3rw5HB0dDR2KUO/evSVta9as0clCVkRExkzzabSJiIiIiIhMxMCBA3H48GFJ+4YNG9CsWTOt7Wfz5s1ITk6WtPv4+ChVxD179myEhYVJ2gsVKoTt27fDxsZGK3GK5MqVC/Pnz0ebNm1U2u7IkSPCAnsA2LhxI0qXLq2N8CTy58+P//77T/jvldPFxMTgxo0bCA4ORmRkJJKTk+Hk5IQyZcqgTp06sLOzM3SIRGr59OkTbty4gQcPHiA8PByJiYlwcHBAqVKlULt2beTNm9fQIRIREREREZEaOnXqhLx580pWHN+9ezdWrFih1IrjyshsoshGjRpluf3t27fx999/C19bvnw5ateurXGMmWnRogUuX74sHH9UJDExERMnThS+1rNnT4wePVpb4UlMmjQJwcHBOuvfVMnlcgQFBeHu3bt4+/Yt4uLiYGtrC1dXV1SvXh1ubm6GDpFIbcHBwQgKCsLr16/x8eNH5M6dGy4uLqhSpQrKlStn6PCIiIiIiIhM0sePH7Fnzx5Je9euXQ0QDRFR9lKnTh0UK1YML1++TG97/vw5Tp06hSZNmhguMCIiPWOxORERkQJPnz7F3r17ERgYiPv37+PVq1eIjY2Fubk57O3t4ebmhsqVK8PT0zM9ASoni4iIwL59++Dv74+goCA8f/4cMTExsLCwQPHixeHr64tJkyZl2c+TJ0+wb98+XL9+HTdv3sT79+8RFRWF+Ph42NjYwNbWFs7OznBzc4O7uzuqVasGDw8PVKlSBRYWFnr4S2nTpk149uxZ+n9HRUVJ3rN///4MP7gzM3LkSI1nqgsNDcXOnTvx33//ISgoCGFhYUhISEC+fPlQsGBB1KxZE15eXmjbtq3OiisTExNx7Ngx+Pv74+rVq3jy5AkiIiKQkJCA3Llzo2DBgihdujQ8PDzg5eUFDw8PncShb1FRUVi6dGn6fz99+lT4vlmzZinVn5ubG/r376+V2EQ6duwIZ2dnhIeHZ2jftWsXli9frrWE1Q0bNkjazMzM4OPjk+W2b9++xfLly4WvLViwAIULF9Y4PmU0b95cpfdPnTpV2N6nTx94eXlpIySFbGxs4OrqqtN9ZCYiIgJ79+7F5cuXcf36dbx69QrR0dGIiYlBrly5YGtrCwcHB7i6usLd3R0VK1aEh4cHatWqpZNr0tGjR7F48WL4+/sjMTFR+B4rKyt4eXlh7NixaNy4sdZjSBMTE4NDhw7h1KlTuHnzJkJCQhAZGZl+bSxUqBDKli2L+vXro1OnTqhcubLOYjG2eM6dO4ddu3bh7NmzePToEaKiopArVy44OzujXLlyqF+/Prp27Ypq1arpLAZTc+HCBfzxxx84dOgQYmNjhe+xsLCAp6cnRo8ejY4dO+o5QtW9efMGfn5+OHPmDO7evYvnz5/j48ePkMvlsLe3R/HixVGxYkU0atQInTt3RpEiRQwdst58+PAB+/fvx5kzZxAUFIRnz54hOjoaiYmJsLOzQ5EiRVC+fHk0bNgQ3t7eKFmypN5iCwoKwr59+3D27Fk8ePAAYWFhiIuLg4ODA8qWLYtly5ahVq1aeouH9CMhIQFHjx5FQEAArl27hidPniA8PBzx8fHInTs38ufPn36/365dO52sZKlIZGQkdu3ahSNHjuDWrVsIDQ1FfHw8nJ2dUaBAAVSuXBleXl5o3749nJ2dc1RMxnzciEwdx05Vw7HTnINjp5qxtrZGnz59JGNjsbGx2LlzJ3x9fbWyH0UTRfr6+io1UeS0adOQkpIiaW/evLnSK6Nryt3dXaX3r1u3Ds+fP5e0Ozk5ZRjf1ZWyZcvqfB+KpKSk4OTJkwgICMD169fx4MEDREVFITo6GikpKbC1tYWtrS2KFCkCd3d3lC5dGrVr14aHhweKFSum9XiePXuGhQsXYtu2bXj79q3C91WqVAlDhw7FkCFDYG1trfU4gNSC9/Pnz+P48eO4ePEiHj16hLdv3yI2Nha5cuWCk5MTSpQogZo1a6Jly5Zo06YNrKysdBKLscXz5s0bbN26FcePH8edO3fw7t07yGQy2Nvbp3/Htm/fHu3atdPpv4kpeffuHZYuXYpNmzYhJCRE4ftKlCiBwYMHY+TIkXBwcNBfgGrIqc/+lJGcnIyTJ0/C398fV65cwePHj/H+/XvExcXBysoK+fLlQ8mSJVGnTh20bt0azZo1g7m5uV5i09a9N5meGzdu4MiRI7hw4QKCg4Px+vXr9N+pjo6OcHNzQ/Xq1dGsWTN06NBBb/e+crkc/v7+6c8SHz16hOjoaOTOnRsFChSAq6srWrZsifbt2+v8OZkxxmSsx42IKDPGfC8UFxeHvXv34tChQ7hx4wZevHiB2NhYODo6okCBAihXrhy8vLzQoUMHuLi45KiYjPm4KWv37t2SXImqVauiVKlSWtuHseRARUdH48iRIwgMDMSNGzfw7Nmz9Gd8NjY2cHBwgIuLCypVqoSqVauiZcuWGt+3vH//HgEBAbh69Sru37+P4OBgfPjwATExMZDJZMibNy+cnZ1RpEgR1KtXD40aNUKjRo1ga2urpb9ad5gvpZlbt25h37596f99+vRpyXuePXumdI5s48aN1crXCwoKwoEDB3Du3DkEBwcjNDQ0fdzM0dExfcyqadOmaN++Pe+dVWRmZgZvb28sWbIkQ/umTZtYbE5EOYqZXC6XGzoIIiJ1FCtWDK9evYKTc1H8tla5pBwybj8OKYbI8FcoWrSo0olWunD27FlMnz4d//33n9LbWFlZoW/fvpg6darKCT5pAgIC0LRpU0m7pl/VTZo0walTpzK0TZs2DdOnT1dqe1Fi1cmTJ9N/OEVGRmLatGlYt24d4uLiFPbTqVMn+Pn5KXw9ICAAU6dORWBgoFp/c758+eDt7Y3hw4ejatWqKm+vqtq1a+PKlSsZ2ubNm4fx48er1E/r1q1x7NgxSXurVq0UrhCsyPz58zFhwgRJnJcuXVK4TUhICEqUKCFpf/r0qcJzWXROaULRvpT5TERERGDy5Mn466+/FBZUfq5QoUKYOXMmBg8erLXB4I8fP2LhwoVYvHgxPnz4oPR2ZcuWxU8//YT+/fsrlcAoounnW0TVa5Gic0hdnp6eCAgI0Fp/IiNGjBAWc//9999aSVi9evWqsMCsWbNm8Pf3z3L73377TZjk8tVXX+HWrVtqny+6dOXKFeGKTRYWFnj06JHa343G7unTp5g8eTL27NmDhIQElbe3trZGmzZtMGjQIKWKYtevXy9JWHZzc0tP3Hv79i0GDRqEQ4cOqRRH9+7dsXr1aq0Wfzx58gRz5szBP//8g/j4eKW3q1u3LmbOnImWLVtqLRZji+fChQsYM2YMLl68qNT7mzVrhsWLF+Orr75Kb8vq/iwz06dPx4wZMzK0aePaq0lMWX33xMTEYNSoUVi/fr1KMTVt2hQbNmxA8eLFVdpOH4KCgjB9+nT4+fkpvRKdubk5OnXqhBkzZqj0YE/RNXrz5s3o27ev0v1k5t27dyhatCiSkpIytKtzX3Lz5k38+uuv2LNnD2QymdLbtWrVCrNmzVJ7BcGsrrEAcOnSJYwfP1744PBze/bsQefOndWKQxmiWAHV7mXc3d0zFEGpur2ycX35b6jL7dX5baOMN2/eYMGCBVi3bp2wWEyRihUrYtq0aejRo4da+1Xm74mPj8esWbOwZMkSfPz4Mcs+HRwcMHnyZIwZM0atYhVjjEkRQx03Y5I2dlrUwQEvmUSfLRSbMwevoqM5dvoFjp0qh2OnHDs11NipOhT9htHmuGHlypURFBSUoc3MzAwhISFZTmj46tUruLm5CX/LXbp0Seermqvrq6++wp07dyTtM2fOxJQpUwwQke4lJibijz/+wPLly9X+7qxSpQp69uyJUaNGKTVRaVbfCwsWLMDPP/+MT58+KR1DiRIlsGHDBjRq1EjpbbLy6dMnrFmzBgsXLlT6NxcA5M+fH2PHjsX3338PGxubbBlPeHg4fv75Z6xdu1YyziFStGhRTJ8+HV9//XV6m6+vr2RCWh8fH6XGtnT121aTmICsxxE2bdqEUaNGITIyUumYChYsiJUrV8Lb21vpbfRF38/+RNfoFi1a4Pjx40r3kZXOnTtj7969GdpKlCiBx48fqxRrVFQUlixZgmXLliEsLEzp7VxdXTFp0iQMGTJE7UmQ9HXvrQ2iWFW5lzHGcXxtbK+LZ9spKSnYvHkz5s+fL7m/y0yePHnw3XffYdKkSXByclJr38r8PQcOHMDEiRNx9+5dpfr09vbGvHnz1C4YM8aYRAx53IiyG0XjA6pcX40h90jb2wOaf2+JGPO9UHJyMhYvXow5c+bg/fv3WfZnbW2N0aNH46efflJ7EihjjEnEkMdN29q1ayfJCZo0aRJmz56tcd/6zoFS5Pbt25g3bx527NihchwuLi4YMGAAhgwZovRk9cHBwdi6dSv27NmDW7duqTz+7uzsjFGjRmHUqFEa5V3p6hkI86W0Q1GOhrpU/Z49ePAgZsyYgcuXLyu9jZ2dHb755htMmjQJBQoUUCNKw9HG/Y26jh07htatW2doc3R0xLt375ArVy6d7puIyFgY13RLREREBvTp0yd8++23aNSokUrJkkBqwsrff/+NSpUq6WUFCGNx8eJFVKxYEUuWLMn0gW1mkpKSMHjwYDRt2hRnzpxRe3Dkw4cPWLt2LTZt2qTW9qoSrfirTBHp5xITExEYGCh8LTAwUKkEwKz2r+rKxKbk/PnzqFixIlatWqX0v9Xbt2/xzTffoHfv3kolCWXl1KlT+OqrrzB16lSVkk2A1IFKHx8fNG7cWJKgQ7qlaOBPtBq5OhQlZyk74PjXX38J28eMGWOUheaA4pi9vb2zbaH58uXLUalSJWzbtk2thyxA6kqbe/fuxS+//KJxPI8fP4aHh4fKheYAsGPHDtSqVQtPnjzROI7k5GTMnDkTFStWxLp161R6UAGk3lu0atUKPj4+at9bGHM8v/76Kxo0aKD0gxMAOHHiBGrWrKlyoXV28f79ezRp0kStv//kyZOoUaOGpMjFkFJSUjB16lRUr14du3btUrrQPG3bPXv2oEaNGpgyZYpwFT2RWrVqoVKlSpJ2bX3vAcCWLVsk91ZmZmbw8fFRuo/4+HiMHDkSNWrUwI4dO1QqNAdSH/h4eHhgwoQJKv27KmvGjBmoV69eloXmlL2sWrUK5cqVw++//65SwTIA3L17Fz179oSXl5fKvxWU8eDBA1SrVg2zZ89WqqgbSF0B4Mcff0SrVq0QExOTbWMy5uNGZMo4dqo6jp1mxLFT/TKGsVN11apVK0MCYZrTp0+rVISqyNWrV4UFLc2aNcuy0BxI/S0l+s3RsGFDoy00v3TpkrDQ3MbGBt99950BItK9O3fuoFq1apg0aZJGk7TcunULP/30k8bnXkpKCnx9fTF+/HiVCs2B1GTvpk2bYt26dRrFkOb06dOoUqUKRo8erfLf9f79e0yePBlVqlTB9evXs108ly5dQrVq1bBixQqlr4OvXr3CkCFD0LlzZ5XHHrOLqVOnYsCAASoVmgNAWFgYunbtqvMkYVUZ4tmfaAztxIkTWptk6v3798JnBwMGDFDpudPu3btRvnx5TJ06VaUiHQB4/vw5hg0bhnr16mnl+/xL2rj3JtNz+/Zt1KlTBz4+PioVLAOpk0rMmzcPFStWVPk3rjKSkpLwzTffoEOHDkoXdQOpn7MaNWrgzJkz2TYmYz5uRESZMeZ7oTdv3qBhw4YYN26cUkXdQGq+yrx581C/fn2EhoZm25iM+bip6tOnTzh58qSkXRtFtsaQAxUXF4fhw4ejWrVq2Lx5s1pxvH79Gr/99pvS476jR49GuXLlMH36dNy8eVOt8ffw8HBMnz4dpUuXxokTJ1TeXleYL5U9REREoEuXLmjfvr1KheYAEBsbi4ULF6J8+fLYvn27jiLMfho0aCApKo+KisK5c+cMFBERkf6x2JyIiAipP8g8PT2xZs0ajWaCi4uLw6hRo/DNN99oPKOcsTt79iyaNm2q0cBeUlISunXrprBI0ZiJBqTOnDmjUpLj+fPnFQ7ExMXF4fz580r3lZiYKHy4l10TJv39/dGsWTO8efNGre23b9+OPn36aBTDhg0b0KJFC40LxQMDA1GnTh1cu3ZNo35IeTVr1hSuCHvq1CmNj2diYiK2bt0qaXdwcFBqdY4HDx7g4cOHknZra2t069ZNo9h0ad++fcL2fv366TkS/Zg3bx5GjBhhNMmDERER8PLy0ujh1pMnT9CkSRONvtejo6PRpk0bTJ06Ve2HT2k2btwIT09PREREZJt4Ro0apVKB8OcSExMxcOBA/Pnnn2rv3xQlJCSgU6dOGn1Hvn//Hi1atBAm1etb2t8zc+ZMlQupPyeTyfDrr7+iY8eOSp/booRVf39/vHr1Su04PicqXG/cuLFwJS6RV69eoUGDBli2bJlan5E0KSkpmD9/vkr/NsoYNWoUpk+frlFsZFqSkpLQr18/DBs2DNHR0Rr1deTIEdSpU0erE0zdvn0b9evXR3BwsFrbnz59Gq1atdLoWmSMMRn7cSMyZRw7VR3HTjl2akjGMHaqKdGkjXK5HBs3btS4b0XJiWmr82Zl//79wva+ffuqGZHufbmSbRovLy84OzvrORrdCwoKQtOmTXHv3j1Dh5JuwoQJGk36lpycjCFDhmg8acjSpUvRrFkz4Ri0Kh4+fIiGDRvi2LFj2Sae06dPo3nz5njx4oVa2+/duxft27c36GQdhrBs2TLMnDlToz5mzJiBWbNmaSkizRjq2V///v0lKyWmpKRobaIgbUwUOXHiRHTt2lXt+4s0ly9fRu3atXHjxg2N+vmcNu69yfTs3LkTHh4euHr1qkb9hIaGok2bNlotYElKSkLnzp2xdu1atbZPe7516dKlbBeTMR83IqLMGPO90MuXL1GvXj1cuHBBre3v3LmDRo0aqTx5rynEZMzHTR0BAQGSPCVLS0s0aNBAo36NIQcqJCQEtWvXxooVK7TyTF7Z5w9v377VeF9pwsPD0bp1a61NFqgJ5ktlD8+ePUOdOnXg5+enUT/h4eHo2bOnxuM3OYWdnZ1wUll1FgAiIjJVloYOgIiIyNASEhKyfChSoUIF1KpVC0WLFkVSUhJevXqFgIAAhQNRa9euhbW1dbZdqSc0NBQjR46UDDDly5cPTZo0gYuLC5ydnREbG4vg4GCcOnVK2M/8+fMVFigCQMWKFVGpUiUUL14cdnZ2kMvliIqKQnh4OO7cuYN79+5ptYhEFQ0bNoS1tXWG/cfFxeHChQto3LixUn1ktZqPv78/PD09lerrwoULkuRLa2trjQcTjdGdO3fQuXNnyeof5cqVQ926dVGwYEFYW1sjLCwMZ8+eVTgr986dO7Flyxa1Eid3796NQYMGKRwAy507N5o1awZ3d3fkzZsXb9++xYMHDxAYGCjcJiwsDC1btsT58+dRtmxZleMh1Q0cOBBjx47N0CaXy7FhwwZMnTpV7X4PHDggXOmiR48esLW1zXL7I0eOCNsbNmwIR0dHtePSpdu3bwuLFa2trdGqVSsDRKRbZ8+exY8//qjw9aJFi6J69eooUaIEHBwcYGlpiejoaERGRuLhw4e4ffu2Vh/SAcDw4cMzJGSam5ujY8eO6NOnD6pXr46iRYsiLi4OL1++xJEjR7BhwwZhsu2LFy/QvXt3nDlzRqXVTIDUlQRatWqV6Qy0JUqUQL169VCwYEE4ODggPDwcT58+RUBAAGJjYyXvv3LlCjp27IiAgABJop2pxbNgwYJM7wuLFi2Kxo0bo2jRorCwsMDLly9x/vx5yWrzw4YNE67ull3NmDFDMjNs8+bN0a9fP9SrVw9FixaFTCbDq1evcPLkSWzcuFE4k29UVBQ6deqEW7duKXUt1pVevXrhwIEDCl93c3NDgwYNULRoUZiZmeHVq1fC8yDNwYMH0aNHD/j5+WX5me3fvz8mTZqUYfW9tITVzK5pyrh9+7Zw9TBlCzVCQ0PRpEkTPHr0SOF7KlSogNq1ayN//vyws7PD+/fvERwcrLBg6dChQ/D19RVOAKOqNWvWCD+/lStXRvXq1VGoUCHY2Njg/fv3uH79ulYTAMkwkpOT0a1bt0x/q7q4uKBBgwYoUqQInJycEBUVhefPn+PkyZPCldyePHmCli1b4tq1a8iTJ49G8b158wbe3t4IDw/P0O7q6oqGDRuiUKFCyJMnD969e4crV67g6tWrwoSKCxcuYN68eZg8ebJG8RhLTMZ+3IhMGcdOVcexU46dGpIxjJ1qQ79+/TBx4kTJRDQbN27Ezz//rPK4RRpNJ4oMDw9XeD1s3769WjHpg6Ixx44dO+o5Et1LSkpCr1698O7dO+HrNjY2qF27NsqWLYt8+fLB1tYWcXFxiIqKQmhoKG7evKn1CYeOHTuG33//PUNbhQoV4OPjgzZt2qBYsWKwtbXFq1evcO3aNWzZsgX79+8XPkv4+uuvUa1aNeFkqlmZP38+JkyYoPB1BwcHNGjQAO7u7siXLx8SEhIQGhqKM2fOCP9N4uLi0KlTJ5w/fx7VqlUz6XgePnyITp064ePHj8LXra2t0bRpU5QsWRLOzs4Kn/mcOHECP/zwg0r7NmVBQUGS+zlXV1f4+PigQ4cOcHNzg6OjI16/fo07d+5g27Zt2LFjh3AsZ+rUqahduzZat26tr/AlDPnsr3DhwmjdurUkcXnDhg2YNGmS+n/UZ/18SZWJIkeMGIHly5crfD1fvnxo2LAhihUrln6fm/abQFS88f79e7Rs2RI3btxA0aJFlf9DBLR1702mZdu2bejXr1+G8e7P5c6dGx4eHihTpgzy5csHuVyOt2/f4vz587h//77k/cnJyRg8eDAKFSoELy8vjeP75ptvJJ9nW1tbeHp6wt3dHfnz50dMTAyePHmCEydOCL9/4uLiMHjwYFy7dk2yqp6pxmTsx42ISBFjvheKjY1FmzZtJAsTFCxYEJ6ennBxcYGjoyM+fPiA27dv4+zZs8Lr8OPHjzF+/HisWbNGo3iMKSZjPm7qOn78uKStWrVqsLOzU7tPY8iBevLkCTw9PfHy5UuF77Gzs0OjRo1QrFgxFCxYECkpKYiIiMDz589x5coVheNA6sqXLx+qVasGV1dXODk5wcHBAfHx8YiIiEBQUBBu3LghLM6XyWTpeT0eHh5ajUlZzJfKHsLDw9GsWTOF+UIAUKNGDVSpUgUuLi6IjY3Fy5cvceLECYUTA0ydOhW2trYYN26crsLONho1aiTJVzt69Cjmzp1roIiIiPSLxeZERJTj/fzzzwqTg5o2bYoFCxagRo0akteSk5Nx9OhRjB49WlgYsWzZMrRq1QodOnTQesyGNn78+AzFlFWrVsX8+fPRvHlzmJubS96fmJiIK1euZGgLCwvDr7/+KnmvhYUFRo0ahTFjxsDV1TXTOJKTk3H+/Hns27cPO3fuxNOnT9X8i1SX9qDrywfS/v7+Wk2Y/OWXX9Tuq379+sidO7dS26siICAgw3+7u7tLEnv+/vtvpQuMVNWjR4/0h5tmZmbo3bs3pk2bpjBR48qVKxg6dKhwduzvv/8eXbt2hbW1tdL7f/XqFb7++mth4oidnR1+/fVXDBo0CPb29pLXX79+jXnz5mHJkiWS4orw8HAMGDAAZ8+eVXlQzpDc3d0z/C0BAQFo2rSp5H3GtmJZ3759MWHCBGHCqibF5pqujKTo+6hJkybqBaQHiganPTw8YGNjo+dodG/06NHC87l9+/bpCXFZuXfvHvbt24c9e/ZkOrivjFevXmVIki5RogQ2bNiARo0aZXhf7ty5kS9fPlStWhXjxo3D7Nmz8csvv0ge2p09exYrV67Ed999p3QMcrkc/fv3F/4t1tbW6ZM7lClTRrh9QkIC1q9fj6lTpyIsLCzDa4GBgfj1119V+lwaWzz37t3DTz/9JHytXLlyWLJkCVq0aCG8hwoMDMTo0aPTV8BJSkrC4MGDld63qZs/f376/y9QoADWrFmDzp07S97n5OSESpUqYcSIEVi5ciV++OEHSSHJ48ePMX36dMybN0/XYQutWLFC4WzD1apVw6JFi9C4cWNhwURgYCDGjBkjvJfZt28fli1bhpEjR2a6/8wSVjUtNhclq9rZ2aFbt25ZbpuQkIDOnTsLf0/Z29vju+++w6hRo+Di4iLc/uPHj1iyZAl+++03xMTEZHht27Zt8PLywoABA5T8S6QiIyMzPGgzNzfHoEGDMGXKFLi5uQm3efbsGVdAN3Hjxo0TFvaZm5ujZ8+eGD9+PKpXry7cViaTYdeuXZg0aZLk9+nDhw8xatQojVenHTx4cIaVury8vDBr1izhuAUABAcHY/jw4fjvv/8kr82cORMDBw5EkSJFTD4mYz9uRKaMY6eq49gpx04/l9PGTrWlYMGCaNu2reT7/fHjxwgMDJSMeyhL04kir169KrzfL1WqFIoVK6ZWTLr26dMn3Lp1S/iaMY85qmv16tW4c+eOpN3V1RUzZ85E9+7ds/zsR0RE4PDhw9i/fz/27t2r8cpen49vWFpaYtq0aZg0aZLkOUDp0qVRunRp9OjRA6dOnYKPj4/k+pGYmIhvvvkGZ8+eFX6nKLJnzx5MnDhR+Fr9+vUxefJktGnTRuGziYsXL2LixImS6/qnT5/Qt29fXL16VaWxYGOKRy6X4+uvvxZOQGVtbY1p06Zh2LBhcHJykrz++vVrzJ07F0uXLk0fM166dCnKly+v1L5N3eLFizM8Yxk5ciTmzp0r+YyVKFECJUqUQPv27TFx4kT069dPcl2Sy+UYOnQo7ty5Y5DJIo3h2Z+vr69k7O7Bgwe4ePEi6tatq8ZflSooKEi4wrqyq5ovWrRIYZFO27ZtMXHiRDRq1Eg4rimXy3H8+HFMmDABN2/ezPDa+/fv4ePjg+PHj6s9iQygnXtvMi0XL16Er6+vsCjtq6++wo8//oju3bvDyspKuH3aM5s9e/ZkaE9JScHAgQNx+/ZtFChQQO34duzYkWFCp+LFi2PmzJno1auX8L46Pj4e8+fPx6xZs5CUlJThtaCgICxbtgzff/+92vEYS0zGftyIiBQx9nuhCRMmZLjGe3h4YM6cOfD09BT2+/r1a4wbNw7btm2TvLZu3ToMHTpU4bMdU4rJ2I+bukQrxVetWlWjPg2dAxUdHY327dsrLDSvU6cOpk+fjubNmyu8TwBSnz1u374dW7duVTi5ZmYsLS3RpEkTdO3aFe3atUPx4sUzfX98fDz+/fdfzJ49O8PiIEDqc8fevXsjKChIo4kA1MF8Kd3x9fXNMKY/ffp0zJgxI8N7PD09Jc8H1DVs2DCFhebdu3fHrFmzhGP+iYmJ2LlzJ8aOHSucOGPSpElo2rSpxtf67K5KlSqStqCgIMTGxur9c01EZAjKP30iIiLKhgIDAyWrCaT55Zdf4O/vr/BHlYWFBdq2bYsbN24Ii14AYMiQIXj//r22wjUan69g+9133+Hq1ato2bKlwsQWKysr1K9fP0Obn5+fpAjI3Nwcfn5++OOPP7JMlgRSj0HDhg0xb948PHr0CDt37hT+yNOV5s2bS9qySoJMExMTI0nU/TLJ4NKlS5KiGUVE+xXFlx2kDQjmzp0bfn5++OeffzJdEaBWrVo4deoUGjZsKHktLCxMYeGXIoMHDxbO/leyZEncunULo0ePFiabAKkr6S1atAjHjh0TJrRdvHgRs2fPVikeUk/BggXRrl07SXtawqo6wsLCcPjwYUl7mTJllF4pS7QyLAC1VobRF0UxKyrmMWXBwcHC5Ovx48dj//79Sj1kAVJXLpo4cSIuXLiAixcvarSK1OfJfMWLF8eZM2eyTLi2tLTE1KlTsXr1auHrkyZNUrgCocjq1auF19KSJUvi3LlzWLlypcIHFUDqA41vv/0WN27cEJ43M2fOVHieGXs8aUmSotV6vL29cf36dbRq1UrhPVTDhg1x4cIFfP311+ltooTp7Crt/HZ0dIS/v7/Ce+7PDRs2DLt374alpXR+xYULF+L27dvaDjNLjx49UrhS1zfffINLly4pfLgO/O88UDQJxMSJE/HgwYMs4xAVs9y/f1+jlbiTk5Pxzz//SNq7du2q1CrA06ZNE+6/Zs2auHnzJn777TeFheYAkCdPHkyePBmXLl2Cu7u75PWRI0dm+O2iqqioqPRCHTs7Oxw7dgxr165VWGgOpK5Qr+yqUGR8jhw5gsWLF0vaCxQogKNHj2LLli2Z3uNYWlqiZ8+euHnzJlq2bCl5/e+//8b+/fs1ijHt95CFhQVWrlyJQ4cOZfowuGzZsjhy5IhwAohPnz5h48aNGsVjDDGZwnEjMlUcO1UPx05TcezUMAw9dqpNAwcOFLaLJrxSlqJtFe3rS6Y4dnf79m3JhJsAkDdvXuHvKFO3ZcsWSVuFChVw9epVDBgwQKlJJvLmzYs+ffpg69ateP78OaZPn65REuHn//7r1q3DlClTsiw69fT0xJkzZ4SrpV24cEHhuJ5IaGgoBg0aJEket7S0xIIFC3D27Fm0a9cu05jq1q2LkydPCiesu3v3rsLEYVOI56+//sLp06cl7QULFsTly5cxadIkYaE5kPrMZ/HixTh06FB6sZ5cLse9e/eU3r8p+/zcnjFjBpYsWZLlZ6xy5co4ffq0cDWykJAQSaK2vhjDs7+OHTvC2dlZ0q7J956i7e3s7NC9e/cst71165ZwXNPOzg6bN2/GwYMHFU6gCaROfNOqVStcvnwZ/fv3l7zu7++PZcuWKfFXKKaNe28yHXFxcejTpw8SEhIkr/3www+4fv06+vbtm2khUoUKFbB7924sX75ccp68ffsWQ4cO1SjGz4ubWrdujbt378LHx0fhBE65c+fG1KlT8e+//wrP27Vr12oUjzHEZArHjYhIxBTuhT6/xk+ePBnnz59HkyZNFMbk4uKCrVu3CicNkcvlWv/eMURMpnDc1JGcnIwbN25I2itXrqx2n8aQA/X9998Lf0NbWlpi1apVuHDhAry8vDK9TwBSnz1OmTIFd+7cwf79+5WesMve3h7ff/89nj59iuPHj2Po0KFZFpoDqfdLvr6+uHnzpnBcMSQkROPfcupgvlT2sHXrVmzfvl3Sbm5ujr/++gvbt29XOOZvZWWFPn36ICgoCPXq1ZO8npSUhP79++PTp09ajzs7ET1LS05OVil/kYjIlLHYnIiIcrQJEyYIZygfN24cfv75Z6VmILSzs8O2bdvg6ekpee3t27eYO3euVmI1RgMHDsTy5cvVWoX5+PHjkra+ffuiffv2asVibm6Orl27arRyoapECYmXLl1KL0jJzOnTpyUJXl/OIC+TyYQJLl/6+PGjsEgnuyZMAqkDu3v27FF6cNLOzg6bNm0SJnmoMrB37NgxHD16VNJesGBBHDt2DCVLllSqnxYtWmD79u3Cz87s2bOFq+uQ9ilKIlW0OnlW/vnnH2HiprLJqnK5XOGMlMa8EopohTog9WFCdiP67nJ3d8ecOXPU7rNOnToqzfqqiIWFBfbv3y9MQFVk8ODBGDNmjKQ9Ojpa6YTV8PBwYVKnq6srzp49q9JMqEWKFMGJEyckic4ymUzp+ylji8fPz0/4Xd64cWNs2bJFqQTnXLlyYfXq1UoVWmdX//zzj0oPSVu3bo0FCxZI2mUyGf744w9thqaUqVOnIjY2VtLevXt3rFy5Erly5cqyD0tLSyxbtgy9e/eWvBYfH48pU6Zk2YeihFV1v/cA4OjRo8LJKZRZpfHBgwfC41SjRg2cOnVKpYLt8uXL4+TJk3B0dMzQHh0djaVLlyrdjyLm5ubYv39/tr6/ptQHq6JJHZycnHDq1Cm0aNFC6b7s7e1x4MABYRKGaJVadaxcuVLpJEoLCwusW7cOhQsXlrymzUQHQ8RkaseNyNRw7FQzHDvl2KmhGGrsVNvatWsnXJ1wx44dkskYlPHu3TvhRJFly5ZVuuhM0TiYKY7dGXPM6oqJiRGu8rVs2TLkz59frT7z58+PadOmaWVSsR9++EHplYSB1Ikl9+3bJ/weWbBggXDlMZEJEyYIV+3esGEDxo0bp3Q8ZmZmmDNnDkaPHi15bdWqVQgPDze5eBITEzFp0iRJu62tLQ4ePKj0eFSbNm3wzz//GGRlO2PQrVs3lca4HR0dcfjwYWHx9sqVK5W6V9AmY3n2Z21tjV69eknat23bJizQVIamE0UOHz5csqqxlZUVDh48iL59+yodR65cubBx40bhGPe8efOEz9ZUpcm9N5mOOXPmCJ+lzp49G/PnzxdOQqvId999J5xcbc+ePVqZNMTT0xP79+9X6rMGAF26dMG3334rab93755GE8YaQ0ymdNyIiD5nSvdCkydPVuk5xrx584S/d7Zt2yYsDDWlmEzpuKni/v37wvGwSpUqqd2noXOgLly4gL/++kvSbmVlhV27duHbb79V63d2+/bt8e+//yr13tWrV+OPP/5AsWLFVN4PkFp0/ueffwon2F6+fLlafaqL+VLZQ3JyMiZOnCh8bfHixUrnoebPnx8HDhwQ5m/evXsXf/75p0ZxZnfly5cX5nJduXLFANEQEekfi82JiCjHun79Os6fPy9pr1SpEn777TeV+rK2tsbGjRuFP4D/+usvxMfHqx2nsSpatCgWLVqk9vYvXryQtIlWGTZmderUkSRCJCUlKZXk+OVqOubm5pg2bZrkQZoyq/2cPn1aMkhqb2+PWrVqZbmtqRozZgxat26t0jbu7u7ChNqzZ88qnZSlaBBw0aJFKFWqlErxtG/fXvhw9tOnT1i3bp1KfZF62rVrh4IFC0rad+zYodZ1W5R8a25urnQi97t37xQmDKlSQKxvL1++FLarOxBvzETfXW3atDGK5KVvv/0WVatWVXm7GTNmCBO3//rrL2FRyZd+//13REVFZWizsLDA3r17hcVjWXFycsKmTZsk7bt27VJ4rhlzPGvWrJG0WVtb4++//1a4YoSIubk51q5dq3AVpeysbdu2at0jjhgxAhUrVpS0b9++HdHR0doITSlv377Frl27JO0FCxbE2rVrFc7SLGJmZobVq1cLz2U/P78sV/DWRcKq6LvPzc0NTZo0yXLbX375BcnJyRna7O3tsW/fPrVWjHN3dxfOIr927VqNf48NHz4cTZs21agPMn7r16/H06dPJe0bN25UaxIdKysrbNu2TTLT/sWLF3Hx4kW14wRSEz2HDBmi0jaOjo7CIox79+5pZbIrQ8VkSseNyNRw7FQzHDvl2KkhGWrsVNty5cqFfv36Sdqjo6OxZ88elfv7559/JOcCoNxkWWkUjQVw7M44vHr1SnK+2traGsXvucKFC6s14WSNGjUwePBgSfuTJ0+Uugbev39fuNr72LFj0adPH5XjAVKT6r8cc4mLi1NqtTlji2fPnj149+6dpH3y5Mkqf0907dpVpcKF7CJ37tzCor+sFCtWTFjoHxMTg23btmkjNKUZ07M/0XdSREQE9u3bp1IcaY4dO4bQ0FCl9vOl48ePIzAwUNK+YMEC4URSyvjrr78kzyNevnwpHD9Vhab33mQawsPDhce5a9euwuuJMsaMGSOZqFAul2PJkiVq9ZfGwcEBmzZtUmqi2c9NmTJF+MzgzJkzGsVjyJhM6bgREX3OlO6FateujRkzZqi0jaWlJSZPnixpj4yMxO3btzWKx5AxmdJxU1VwcLCw3c3NTe0+DZ0DNW3aNIXtqqyOrglV8jUUMTMzw9KlSyUT+ty9exfXrl3TuH9lMV8qe9i3b5/ws9m6dWuMGDFCpb6cnZ3x999/Cydt0PdkCKbG0tISLi4uknZF12IiouyGxeZERJRjKfqxtHDhQpVmzk3j6uqKH374QdIeHh6OrVu3qtyfsfvxxx/h4OCg9vaiFQXy5s2rSUh6Z2lpiUaNGkna//vvvyy3/TIJqEaNGnB1dUWdOnU07gtInZVanfPYFOTOnRs//fSTWtuKCqyio6Px+PHjLLd99uwZDhw4IGmvX7++cJVRZcycOVM4ELZy5UqlijxJM5aWlsLkr+joaOzevVulvm7cuIGbN29K2lu2bKl0smlYWJiw3d7eXqnZPA1FUdyFChXScyS6Z6zfXebm5mpfFx0cHISrmz9//jzL76CkpCRhgtygQYNQrVo1teIBgIYNG0qSgGUymfAhhjHH8+LFCxw7dkzSPnz4cKVXw/lc/vz5lVq9OrtRJxEbSH1oJvpcxMXF6TVhde3atcKZ1mfNmiVZhVsZ9vb2whngZTIZVq9eneX2ihJW9+/fr3IskZGRwkTXAQMGZDnD+Lt377Bjxw5J+48//qhRkUafPn1QunTpDG3h4eHw8/NTu08rKyuFD7ope1mxYoWkrWXLlujQoYPafZYsWVJ4vymapV8VM2fOVGs70e8hILWgVFOGismUjhuRqeHYqWY4dsqxU0Mx1Niprigqhlu/fr3KfYm2UWWiSMA0x8FMMWZ1ia6djo6ORrHa9JgxY4SrOCvj559/FiY/K3N/unr1asmzhvz586s93gKk/k4WrbBkivGIxhKLFi2q0grrn5s7d65KCdPZgY+PD1xdXdXadsyYMcL7JX3+9jK2Z3+1a9cWTqApmvBRGZpMFCn6vV2hQgV89913asUCpN7PipLjNT3mmt57k2nYtGkTPn78mKHNysoK8+fP16jfn3/+Wbgv0SRFyvr2229RvHhxlbdzcXER/obSxtidoWIypeNmKPX+rKfV/y2+sDjLfS6+sFjr+81KWGyY1ve59XbW40k/+f+k1X123Kqf4kcyPFO6F5o+fbpa41wdO3YU5iJp43vHUDGZ0nFT1bNnz4TtmjxbN+QY9OPHj4Urq1evXl3hqs7GrHDhwsJnkxcuXNDL/pkvlX2Ins2Zm5urPcFa3bp1hRO63rt3DydOnFCrz5xCdH0NCQnRfyBERAbAYnMiIsqxRA+OS5UqhZYtW6rd57fffitM+FCneMOYWVtbazw7/5cz+QGps/mZmubNm0vaslpN4t27d5IZN9P6+bK/oKAghclgme1PFFd20b17d+TLl0+tbWvVqiVMLLtz506W2x46dEiYBDJs2DC1YgFSZw/s0aOHpP3Zs2damSmWsjZw4EBhu6qJO4oSXFVZGUnRSm62trYqxaJvcXFxwnZ1VqU1dsb63dWkSRPhbJrKUpQ0d+rUqUy3+++//4TfUaLidVX5+PhI2rJaJcHY4tm7d6/we0PVVV8/5+vrq/KqE6asVKlSqFu3rtrbd+rUSXgtyurc1ibR7wB7e3vhwxxl9enTR1iorsxvDm0mrP7777/49OlThjYzMzPh5+VLO3fulCR95cqVS6MH/UDqQzbRv60mK7906tRJ7XtPMh337t3DjRs3JO2G+g7JTOPGjVGpUiW1tnV3d5esvgAo93vIGGMypeNGZIo4dqo+jp3+D8dO9c9QY6e6UqVKFdSoUUPSfuLECaVW0EmjjYkiAdMcv8vpY3dhYWH48OGDAaL5HzMzM7WLVoHUFaBFRV5ZjW/I5XLhhHsDBw5UawK8z/Xs2VNSVB0cHJzpNdnY4omOjhYm1fbr1w82NjZqxeHi4oJ27dqpta2pUndFeiB1gpQuXbpI2i9fvqzweqttxvjsT/R79OjRo3j79q1KcURFRWHv3r2SdmUmioyOjsbBgwcl7SNGjNB4lUPR33f+/HkkJyer1Z827r3JNGzZskXS1qlTJ5QoUUKjfhs3bgx3d/cMbbGxsRoV2mlyDflygi1AO/fjhorJlI6boVx4eUGr/3sWJS5G/NyzqGda329WEpMTtb7P0I+hWe43ODxYq/u8Fqq/FWrJcEzpXsjd3R1eXl5qbWtra4uvvvpK0q7p946hYjKl46YOUbG5k5OTRmNShhyD3r59O+RyuaR97NixeltZXdu+LMoGgIsXL+pl38yXyh4+fvyIgIAASXvTpk1Rvnx5tftV9Fsguz2b07ZixYpJ2hRN/EFElN2w2JyIiHKkp0+fCh/IavogsmjRosKZwPU1aKAv9erV03gWQzc3N0nbwoULhTMmGjNRYuLt27fx7t07hducOHFCMljWokULYX9yuTzTGeTev3+PW7duKRVXdtGsWTO1t82TJ49wxm5lzjvRTJO2trbo3Lmz2vEAUFhspq+ZLXO6ypUro2bNmpJ2f39/vHr1Sqk+kpKShA/KnZycVDo/vizYS2NlZaV0HyKPHj2CmZmZ2v8zVNzGSPTddfDgQYN/z3fsqNkM6iVKlEDVqlUl7ZcvX850uyNHjkjaKlSoICxkVVXjxo0lbRcuXBA+bDLWeC5duiRpq1KlikYPAPLly4fWrVurvb2p0WRVWiA1cT7tHutzWZ3b2pKQkCAsguzSpYtwRnZl2djYoGvXrpL227dvKywi+JzoYeCRI0eyLNL5kqhAvWHDhihVqlSW24o+ry1atBCu+qQq0ef13LlzaveX05LEcyrROeno6Ci8hqiqbt26kvui+/fvIyIiQq3+NPk9BKR+N35J09/hhorJlI4bkanh2KlmOHb6Pxw71T9DjZ3qkmiyyJSUlCxX0Pmcogm2FE1EqYiuxsEaNmyo9thdVqu856Sxu+LFi0vGM5OTkzF9+nTDBPT/qlatqvbKz2lE48yvX7/G69evFW5z48YNvHnzRtLerVs3jWIBUos7RRMEZvb729jiuXLlijDxuWfPnhrFoknxtalxdnZGw4YNNepDdG7LZDK9FQsa47O//v37S4orZDIZ/vnnH5Vi0GSiSH9/f8lEkebm5vD29lYpBhE3NzfJNTEmJkbtSbi1ce9Nxu/9+/e4cuWKpF0b3yGAdseU3d3dNSqk1sXYnaFiMqXjRkT0OVO6F2rSpIlSeT2K6OJ7x1AxmdJxU4doPFXTZ+uGzIESPePLmzcvunfvrvN960qRIkUkbfqaxJP5UtnD5cuXhZNYaPpsrl69esI8HuYnZ050jc3s2RYRUXbCYnMiIsqRFP1IEv0wVpWnp6ekLTQ0NFvNaCVaSURVosTS58+fo169ejh27JjG/etLlSpVkD9//gxtWSU5frmajrW1NRo0aAAg9Yf9lzNOZrbajyj5smDBgsJZPrOL2rVra7S9KOEgKioqy+1E140aNWoIZ/lUhYeHh2TFDUX7I91QlLC6ceNGpbY/dOiQcCCpV69eKq2AomhmVlHCmzFRFLeiRFZTJvrukslkaNWqFVatWoXExET9BwWgWrVqGvchKjYXJYB8TpSwUb9+fY1jAVIL4C0tLTO0RURE4OnTpyYTj6igOe37XhPa6MNU6OrcfvToESIjIzXuOyvXrl0TXhd09ZsjOTlZqUJ6bSSsBgcH4/z585J2X19fpbYXbautz2uZMmUkbUFBQZLkAmVp47cPGT/Rd0itWrW0UoBjY2MjKdqSy+VqJ84b6vdQZgwVkykdNyJTw7FTzXDs9H84dqp/xnivoKk+ffoIx08VFZB/SSaTaWWiSMA0x+9y0thd3rx5heMAy5Ytw4ABA/Dy5UsDRKW78Q0g8wn1RPfLVlZWwslX1SH6/X3tmuKVHo0tHtG/nZ2dncbHKyeN3VWpUkWjIhJAvXNbm4zx2V+RIkXQqlUrSbuy33uZvV/ZiSJFn9cSJUqgcOHCKsWgiKqf18xw7C5nuHjxovB+S5djyuqek8Z4P26omEzpuBERfc6U7oX4vfM/pnTc1BEbGytp02SCe8BwOVApKSm4evWqpL1Ro0bC31GGEhcXh0uXLmHHjh3466+/sHjxYsyePRuzZs0S/m/Pnj2SPvQ1iTXzpbIHXT6bE/Vx/fp1g+U6mgLRNVZ0LSYiyo5YbE5ERDlSUFCQsF0bCR+K+lC0T1MkmkFSVX379oWdnZ2kPTg4GK1bt0bFihXxyy+/4Pr165nOgmdoZmZmaNq0qaQ9syTHL19r0KBB+g9TKysrySoAqvQFpK5eo2lyhzErWLCgRts7ODhI2mJiYjLdJjExEQ8fPpS0a+OakStXLuEsktnpmmHsevfurVHCqrZWRlL0ECAhIUGlfvRNUdyGTkTWhapVq6JOnTqS9ujoaAwbNgzFixfHqFGj4O/vr9fjVrlyZY37qFKliqQtIiIC0dHRwvenpKQIr1OazEL7JWdnZ0mbohlCjS2ehIQEPHjwQNKuKHlSFdrow1To6tyWy+V4/vy5xn1nxVh/c2gjYVU0IYutra1SM42HhoYKPzva+rzmy5dP0pacnKz2LPzavI6Q8RKteKrNYy86L9Wd9doQv4eyYqiYTOm4EZkaY72PMRUcO/0fjp3qnzHeK2jK2dkZHTp0kLQ/ePBAqaK9Q4cOISwsTNKuaEwwM6Y4fpeTxu4A4JtvvhG2b9q0Ce7u7ujYsSM2bNggXGFbV3Q1vgEg08laRPfLZcqUUTgBgapUvV82hXgqV66s8XdE4cKFNb4WmwptnNvu7u6wt7eXtOtjIiJjfvYnmtDx1q1bSk+A9vDhQ2GxgTKrmqft60vG+ntbG/feZPxE52SePHlQrFgxrfTPsbvMaXPszliPGxHR50zpXojfO/9jSsdNHXFxcZI2TYvNDZUDFRISIizYFMWib5cvX8aYMWNQrlw52Nvbo27duujRowcGDx6MMWPG4KeffsLPP/8s/N9ff/0l6U8fiyAwXyr7EB1HBwcHlCxZUuO+RWMdCQkJwnERSiW6xsbHxxv1MzkiIm2xzPotRERE2Y+o0CBfvnzCQSFVKfqRrm5xgzFycnLSuI/8+fNj6tSpmDhxovD1e/fuYdq0aZg2bRqcnZ3RqFEjNGjQAI0bN0atWrW0lnyiDc2bN8eOHTsytClKcgwJCcGTJ08k23/535+vUPT06VM8ffoUJUqUkPQn2s+X/WU3mp5/5ubS+ZaSk5Mz3SYiIkI4SFCuXDmNYklTvnx5SYJIdrpmGDtnZ2d07NhR8jl+8OABLl68iLp16yrc9sOHDzh48KCkvWLFiioPgosSqoDUgWe5XG60idAODg7CguTsmrD6xx9/oEmTJpDJZJLXwsLCsHTpUixduhQ2Njbw8PBAgwYN0LBhQzRq1EhYKKCpXLlyCQf1VaXogV9ERITwYV5YWJhwBazx48dj/PjxGsejiKJZf40tHkXfG6LZrlWljT5MRaFChTTuI7NzW9cUfZdr4/5B098cvr6+OHz4cIa2mzdv4saNG1km1MrlcmzatEnS7u3trfC77HOKkoWVKVTXREREhMrnlJ2dHXLlyqWjiMiYiCagWL58OZYvX66zfap7HTLE76GsGComUzpuRKaGY6ea4dhpRhw71S9jvFfQhoEDB2Lnzp2S9g0bNsDDwyPTbdevXy9sFxXyZUXRbx5jvkcQjesA2XfsbtCgQVizZg1u3LgheS05ORn79+/H/v37AaR+J6VdP5s2bQpXV1edxKSN8Y18+fLBwsJC8nnM7NwT/f6+c+eOTseZTSmeDx8+SNq0Ne5WpkwZ4SQX2Y02zm0zMzMUKFBAUjyij+uqMT/769SpE/LmzSv5d9iwYQOqV6+e5faKJors0aOHUvsXfV4PHjxosM9rZrRx703GT3ROfvz4MVuek6L7cdHq4KowVEymdNwMyaNY5r9nVOXm6KbUe7S936xYWVhpfZ9F8hTJ8j1lnctqdb8FbAtorS8yXjnpXig7PTMypeOmDlGOkjbGgA2RA/XixQthe6VKldTqTxsuXLiA4cOHa321en2MvzFfKvsQjRmUKVNGK9exnPBsTtssLaWllnK5HMnJycLXiIiyE17liIgoRxLNGOfo6KiVvhUNmJniQw1FtPVvNWHCBDx58gSrV6/O9H3h4eHYu3cv9u7dCyA1Oapp06bo1asXOnXqpPEsjZoSJSg+efIEISEhcHd3z9CuTIKjqD9/f398/fXXGdqePXuGx48fKxVPdmKIH+qKZpnU5XUjO10zTMHAgQMlic9AajJqZsXmW7ZsQWJioqRdnWTVokWLCttlMhk+fPiA/Pnzq9wnkJqIOHPmzCzf9+effyIkJETl/l1cXPDy5UtJuz5mZzWEBg0aYN26dRgyZAiSkpIUvu/Tp08ICAhAQEAAgNSi8Lp166Jbt27o3bu31la3UaawUxmKEo8jIyPh5iZNStDn6k+fU3RtNLZ4FJ3/iv6dVaGNPkyFLv+99HGNEu3DwsICefLk0bhvKysr5M6dG/Hx8Rnalb1/yCxhNati85MnTwoLPJX97jO2z2tmtHWvR8YtMjJS+ABe19S93zfGB5eG+o1mSseNyNRw7FQzHDvNiGOn+mWM9wra0Lp1axQpUgShoaEZ2rdt24ZFixYpXKFcmxNFAorH7zT9nfPNN9+gTZs2mb7n+vXr2L17t8p9u7i4CNuz69idtbU1/Pz80LJlyyxX5rl//z7u37+PtWvXAgBKlSqFtm3bon///qhdu7bWYtLWWI69vb3kuGV2HA3x+zuz73Nji0f0b6etY5VTxu90+e9lqLE7wDie/VlbW6NXr15YuXJlhvYtW7Zg/vz5mU6OqOlEkYDxfV4zw/G7nMGUzkljvB83VEymdNwM6fzg83rf52iP0RjtMVqv+yxoV9Agf+uvzX/V+z7J9JnS9YvfO/9jSsdNHba2tpI2bTwnM0QO1Pv374XthppI6scff8S8efN0slqxPibxNLb8C+ZLqY/P5ozLl/lYQOq1zxi/e4mItE06/RMREVEOIPqBpOsEguz0o0ybq/utWrUKf/75JwoUUH721+joaOzduxe9e/dG4cKFMW3aNOGquvpSunRp4YoXouTIL9scHR1Rq1atDG3Vq1dH3rx5Ve4LANzd3YWr+JBmFH1+dXndiIqK0skgJom1atVKmHj577//IiEhQeF2opWRLCws0L9/f5VjyJ07t8KC8i9X9VJF3rx5MWXKlCz/JyooVoaiFX/u37+vdszGzsfHBwEBAahcubLS2yQlJSEwMBBjxoxB0aJFMWDAAI2OaxrRAyV1KJpx+OPHj8L2uLg4rexXVYo+j8YWjy4fnuSk5DltnN+qntvaJLp/0NYEEYD4fFI1YfVLW7ZsEc5a/rkNGzZI2lxdXdGsWTOl9m1sn9fMcFXznMGUzkn6Hx43It3i2KlmOHaaEcdOSRssLCwwYMAASXtkZGT6RAsiiiaKHDhwoFpxKBoH03SMZ8CAAVmO3XXo0EGtvnPi2J2bmxsuX74MX19f4Ypoijx+/BhLly5FnTp1ULVq1UzPLVXocvwus/ENQ9wzZ3a/bGzx6LLYPKeM3xnq3NYWY3/2J5rY8d27dzh8+HCm2wUEBAhXdVRlkmRj+7xmhuN3OYMpnZP0PzxuRGSqeP0yTdn9uIl+f4kKIdWh7xwoRXEboth89OjRmDt3rknnaBrbM1PmS6mPz+aMi+hapSgHjYgou2GxORER0f8zMzMzqn5ykkGDBuHx48f4/fff8dVXX6m0bXR0NH755ReUL18ep0+f1lGEWRMV1/z333+SthMnTmT47yZNmsDCwiJDm7m5OZo0aSLZ7stBLWVW+iHd4nUj+1BUIB4REYF9+/YJt7l9+zauXbsmaW/Tpg0KFy6sVhyVKlUStt+5c0et/vRB0XX7ypUreo5Ev+rXr48bN25g27ZtaNGihUqJqzKZDJs2bUKFChWwfPlyjeLQ1kOD2NhYYbuiFZj1MfuuKowtHtIObZzfqp7buqbN73xN+xIlmIaFhWWasPrx40fs2rVL0t6/f3+l4+HnlYwNz0nTxONGpH8cAzEcjp1y7JRSKSqSE02IlUY0UaSlpSX69eunVgzZaezu2bNnCleSyg4cHR3x999/4+bNmxg6dKjKCcu3bt1C586d0aFDB42TLnU5fpfZ+Iax3TMbWzykOUOd27pmLPe9derUQYUKFSTtmX3vKXq9ePHiaNq0qdL75ueVjA3PSdPE40ZEporXL9OU3Y+bqFBUUS6EOowhB0rfzw527tyJJUuWCF8zNzdH48aNMXnyZOzYsQMXLlzAixcvEB4ejri4OKSkpEAul2f438mTJ/Uaf5rsfu7ndMYyRpETica9tFX8T0Rk7CwNHQAREZEhiJJKtLW6S1RUlLD9y9VWKCN7e3uMHTsWY8eOxYMHD+Dv74+TJ0/izJkzePv2bZbbh4aGonnz5jh48CBatWqlh4gzat68uSRxLS3JMe2HelBQkORvadGihcL+9uzZk/7fYWFhuH37NqpUqZKhf9F2pH2KEtF0ed1wdHTkII+e+fr6Yu7cuZL29evXo3v37pJ2RQk96q6MBAA1atTAqVOnJO3nz5/XqF9dqlmzprA9uxebA6kPF3r27ImePXvi7du3OHHiBE6cOIFTp07h4cOHWW6fmJiIESNG4O3bt/jll1/UiiEmJkat7b6k6Hqm6PpnY2MjbO/cubPCc0IbatSoYRLxKJpNVxvfG4ruNbOj6OhojVcCV/Xc1ibRPrT1mQXE54IqvznSElbv3buXoX3Dhg0KV8zbtWuX8KG1KisjKfq8+vr6olSpUkr3oyquYEmKKDonPT09Ff5e04bGjRvrrO+cgMeNSLc4dmp8OHYq7Y9jpzlP+fLl4eHhgQsXLmRoP3r0KN68eSOZ/DEoKEjrE0UqGge4evUqkpKSjHJ1VTc3N+TLlw8fPnyQvHb58mV4eXkZICr9+eqrr7By5UosXrwY586dg7+/PwICAnD58mWlViA7cOAAGjVqhHPnzqmdTKit71DRmEJm4xuie2ZXV1cMGTJEK/GIuLm5mUw8ovE7Xd/vZDfa+vcS9WOosTvAuJ79+fj44Mcff8zQduDAAYSHh8PZ2Vny/tjYWOFEkQMGDFCpWMTGxkaSVF21alV069ZN6T5UVbVqVZ31TaZP9B3i4OCA8ePH62yfhlhZM7vhcSMiU8V7IdOU3Y9b8eLFJW3v3r1DSkqKSvf6mdFXDlTu3LmF7YpWxNaFT58+Ydy4ccLX+vTpg1mzZqmcX5CYmKiN0FTGfKnsg8/mjEtoaKikTXQtJiLKjlhsTkREOZLoB5K2BiuM7UeZTCYzyH41Ua5cOZQrVw7fffcdACA4OBinTp3CyZMncfjwYYXHSiaToUePHnj48CEKFCigx4jFq/OEhYUhKCgIlStXBqDaajqidn9///SEyTt37uDNmzdKxUGaU/T51eV1g9cM/Stfvjzq1auH8+fPZ2gXJazKZDL8888/kj7y5cunsEBPGY0bN8bChQsl7aLrh7Fo2LAhLCwsJDOlvn37Fg8ePEC5cuUMFJl+FSpUCL1790bv3r0BpP79p0+fxqlTp3Dw4EGEhIQo3HbmzJlo2LChWgn/SUlJiIiI0PiaERYWJmxXlJShaH+NGjXC2LFjNYpFHcYWjy4TFbX1IEGbdPXdERYWhqJFi2rch4g+Eo5E56VMJsPHjx81Xp0pKSkJ8fHxSu0zM6KE1f379ytMWBVNtNKgQQOULl1a6X0qirFDhw7w9vZWuh8yPqZ6H5mW6P3laqhVqlTBlClTDBQVZYXHjUi3OHZq3Dh2yrHTnGzgwIGSYvPk5GRs3rwZP/zwQ4Z20armgGqTZX2pUqVKwsLt2NhYXLhwAY0aNVK7b13y9PTE7t27Je2nT5/O9sXmaaysrNCkSRM0adIEAJCQkICLFy/i9OnTOHr0KM6fP69wJag7d+5g2LBhwvFgZSgam1DFhw8fhPFlNr4h+m51dHQ02P2yscWjywTenDJ+p41zWy6X4927d5J2Q43dAcb17K9///746aefMnz+ExMTsWXLFowYMULy/l27duHjx4+SdlW/+/LmzSsp1HF1deXvbRNnir990og+O3K5nOekkeNxI8rZTP17h/dCpie7HzfRZGoymQxv3ryBi4uL1venyxyo/PnzC9sjIiI0jltZR48exfPnzyXtEyZMEC5Uo4zw8HBNw1IL86Wyj5z0bM4UvHz5UtKW2cSWRETZiXamMiIiIjIxosKJDx8+aGXA4sGDB8L2rH6UKZphMCUlRaN4DDWIoU1ly5bFkCFDsGXLFrx79w779+9XuKpNVFQU5s+fr+cIARcXF1SoUEHS/nmS5JcJk4q2AVKLXr8cCMysLyB1hY5ChQqpFDcpR9HnV5lZO5Uhum4oM5Ajum7wmqEZ0erhycnJkkTCtAL0L/Xp0wdWVlZq779ly5awtraWtD958kS4EpMxcHJyQv369YWv/fXXX3qOxngUKlQI3bt3x7Jly/D06VNcuXIFgwYNgoWFhfD9mjzgunXrltrbZtaHo6OjwhWbihcvLlyBRbRKlj4YWzzOzs7CeLTxvaFpH6b03aGrcxvQz2yzot8cgHbOA3V/c3ypf//+kutSYmIitm7dKnnvs2fPEBAQIGlXNVnV1dVV2G6oz2tOZUrXAl2zsrISrmzJc9K48bgR6RbHTk0Lx06z7gvg2Gl20bNnT+HqR19OjCUazwM0nyjSwsICbdq0Eb62Y8cOtfvVtXbt2gnbN27cqLDAOruztrZG48aNMWXKFJw5cwZv3rzB/PnzFU56t3XrVgQFBam1L12Obyj6ja3oNUPeLxtbPPny5ZO0aeuZjyb9mNI9jzbO7ZCQEMTExEjaMzu3tcVYn/19zsXFBS1btpS0iyaEVNSu6kSRgPF9XnMijt1lJDonY2JikJSUZIBoSFk8bkSmg987GfFeyDRl9+OmaJVtUTGkLmgzB0rR7727d+9qJVZl7N+/X9JWunRpzJo1S+0+379/r0lIamO+VPYhejb36NEjrfStrRyjnOTVq1eSNkXXYiKi7IbF5kRElCNVqlRJ2H7jxg2N+1bUx1dffZXpdvb29sJ20ezjqhDNBm/KLC0t0b59exw/fhx//vmncMB7586dBohMvDJOWmJjcnIyTp06leE1RSvzKHr99OnT6TO/qrLSD2nOysoKZcqUkbRr45ohk8lw584dSXtW1wxAfN3gNUMzyias6mJlJACws7ND27Ztha+tW7dOo751qVevXsL29evXM2Hg/9WsWRN//vknLl68KExkvHz5snDWXGVo41p08+ZNSVutWrWEDwCA1ITckiVLStrv37+vcSzqMMZ4RN8bon9nVWnahyl9d+jq3C5VqpTCQnBtMsbfHF9SJWF106ZNkhWEc+fOjR49eqi0z5IlS8LGxkbSbqjPa05lStcCfahYsaKkjeek8eNxI9IdY7yP4dipcjh2yrHT7M7R0RFdunSRtAcFBeHq1avp/33kyBGdTBQJQOFvoC1btkhW0DIWnTt3Fk5w+fr1axw8eNAAERmf/Pnz44cffsD9+/fRvn17yetyuRy7du1Sq29djW8AQO3atRVuI7pffvPmjcKVjHTN2OKpXLmypO327duSsQ9VvXnzRqMVv03pnufWrVsa/3upc25ri7E++/uS6LnTlStXJIUYz58/x8mTJyXv9fHxUXmfos9rcHCwxseblMexu4xE5yTAcSBjx+NGZDr4vZMR74VMU3Y/blWqVBG2BwcH6zmSVJrkQLm7uyNPnjyS9kuXLmk9TkWuXLkiaevduzdy5cqldp+GWkSG+VLZh+jZXFRUFJ4+fapx36KxDkXjIgS8fftWuKp81apV9R8MEZEBsNiciIhypHr16gnbT58+rXHfoj4KFy4Md3f3TLdTtHKoJjN9Pn361GAz5unDoEGDhKsQP336FKGhoXqPR5SweOrUKchkMly+fBnR0dFZvj+z12NiYnDp0iVh8qUy/emKKGk1uwzUfk503bh69arGCYSXLl3Cp0+flNrfl0TXDU1nB9Z04FbRqhumck44ODjA29tb0n779u30QeGIiAjhDKdVqlRBjRo1NI7hm2++EbavX7/eINc2ZfTt2xe2traS9rCwMGzZssUAERmvmjVrYtGiRcLXzp49q1af+/bt0yCi1NVjRAPyderUyXQ7Dw8PSdvp06cN9nk3tnhE/37qHmNt9mGM3x2KiK61qoiNjcV///0nac/q3NaWmjVrCosYdPWbw8LCQq1EXFHC6uXLl3Hv3r0MbRs3bpS8r0uXLgp/xyhiaWmJmjVrStpFq6aT7pjStUAfRN8hN27cMFjRAymHx41Idzh2mj1w7DTr/etDThk71SfReQ1knDRL0YqvirZVRbt27YSrX3/48AFr1qzRuH9dcHZ2RteuXYWvKRqnyqny5MmDzZs3CyepO3funFp93rx5U+1JJtP4+flJ2ooUKYJixYop3EZ0v5ySkqKV73N1GFs8ovGh2NhYjQuNdTF2B2h2z5OQkIDbt2+rvb0i4eHhCAwM1KgP0bltaWmplWctyjDGZ39f6ty5M5ycnCTtX37XKZoosmfPnirvU/R5ff/+PYKCglTui9TDsbuMROckwDFlY8fjRmQ6+L2TEe+FTFN2P25OTk4oVaqUpF0Xv/VUoU4OlJmZmTCv4cyZM0hISNBmeAq9fftW0qbO5GCfU3fcSBuYL6V/uhj31/ezuRo1aggnKCXF19ZatWrpORIiIsNgsTkREeVIJUqUQKFChSTtmhbEhYaG4sSJE5J2RQ9RPqdodcUvizxUkRMe0vTp00fYLhoQ0rUmTZpIBhFiYmJw+fJl4Wo6LVq0yLQ/UQKkv78/rly5Ikmet7CwgKenpxpRa04002R8fLwBItEt0ec4NjYWe/fu1ajfzZs3K72/L4muG5pcM+RyuTAZVxWi8wEwrXMiq4TVrVu3Cge3NV3VPE3r1q2FM9LGx8fjhx9+0Mo+tM3R0VFhkfy4ceMMck02Zt26dRMWoKr77xQQEKBRoYCi+5+svlfatm0raXv//r3BEkSNLR7Rw5Nbt25pNHtweHg4jh49qklYwu+O58+fIzY2Vu0+dXXP+fjxY1y8eFHt7ffu3Sv8u/R1z2RtbY1q1apJ2nfv3i1MNlVWQkKCcDXKypUrw87OTuX+lElYPXfuHB4+fCh5j7rffaLP640bN7QyIzMpR9v3kbGxsbh8+bImIRmU6JxMSUkRJr2T8eBxI9Idjp1mHxw7TcWx0+ylWbNmcHV1lbRv3boVSUlJiIiIEE7MV6VKFVSvXl3j/VtYWGDs2LHC12bMmKHRisa6NH78eJiZmUnaT548iT///NMAERkvR0dHtGvXTtKu7rVTLpdj69atasfz8uVLnDlzRtKe1XWtUaNGwhUKd+/erXYsmjC2eGrVqiX8TPz7778a9avp/ZKFhYWw2EeTe55z587pLGFfk7/306dP2LNnj6S9Vq1awsltdcEYn/19ydraGr169RLuIzk5Of2/tTVRJAB4eXkJPx+G+rzmRKY0jq8PpUuXFq64x3PSuPG4EZkOY8w9MiTeC5mmnHDcREWOhi42B9TLgWrTpo2kLTw8XJgHoQsfPnyQtOXNm1ft/i5fvowHDx5oEpJGmC+lf7oY969duzYsLCwk7ZqONV26dEmY76POGEVOcevWLUlbvnz5UKJECQNEQ0Skfyw2JyKiHKt9+/aStuDgYJw8eVLtPtesWZPhoW6aDh06ZLlt3rx5UaRIEUm7JgU2K1asUHtbU6Fo1QZ9zXL4ubx58wpn2vf395ckTJYrV064+snnihUrhrJly2bZF5A6mKhOsoA2iJKDNJ3h1hi1bdtWOCPh6tWr1e4zMjIS27Ztk7S7ubmhcuXKWW5fqVIlSdvt27fVXnHh0KFDePbsmVrbphGdD4BpnRPNmjWDm5ubpH3Lli1ISkrC+vXrJa/lypUL/fr108r+zczMMGfOHOFrW7ZsMdqVwidPniw8/h8+fMCwYcN0uu+DBw8KVy82VjY2NsiXL5+kXd3vrpSUFPz6669qbRsdHY3FixdL2osVK5ZlYn+HDh2Ex1zdWDRlbPF07NhR+L2xdu1atftcv349kpKSNAlL+N0hl8vVLhJ9//49tm/frlFMmZk5c6Za2yUnJ2P27NmSdnVX81GX6HdAdHS0Rknm27ZtQ0REhFL7UkZmCaspKSkAxKsCFitWTO3VIXv16iX5fKSkpCj8/iPtE10LNFllYv369SZdNFWvXj3hg8Hffvst/XNAxofHjUi3OHaaPXDsNBXHTrMXc3Nz+Pj4SNrfv3+PAwcOKJwoUhurmqf57rvvULx4cUl7ZGQkBgwYYJT3ItWqVUOPHj2Er40dOxYvXrzQ2b7DwsKEv9GNmej6qcm1c9GiRfj48aNa286aNUt4TmV1TltbW8Pb21vS/s8//2j8HEAdxhaPo6MjmjZtKmnfvHmz2pMEvn79GgcPHtQ0NOFvdmO959mwYYPa149FixYhOjpa0q7N63VWjPHZn4howsfXr1+nPxc5f/48goODldpOGUWLFkXjxo0l7UuWLFH7WkaqMbVxfH0QTaQVEBCA8+fPGyAaUhaPG5FpMMbcI0PivZBpygnHTTTp3JUrVwwQSUbq5ED16NFDODnAH3/8IXyGoG2iSfxFBejKEuVd6RPzpfRPF+P+efLkQZMmTSTt/v7+ePTokdr9rly5Utiubo5RTiC6thpqQmMiIkNgsTkREeVYw4cPF7aPHTtWrUSgly9fYt68eZJ2Z2dn9O7dW6k+atasKWlTdwb9ffv2GcVgkq4pmgHRxcVFz5GkatasmaTtwIEDOHfuXIY2ZQtzvnzf+fPnsX///izfp0+FCxeWtBlypkZdcXNzEyZanzp1Crt27VKrz6lTpwqLxYYNGyYccPuS6JoRHx8vPEeyIpPJMGPGDJW3+1KhQoWEg8GmdE6YmZlhwIABkvb3799j/vz5wkSOdu3aoUCBAlqLoW3btujatavwta+//lqYOG1oBQoUwG+//SZ8bc+ePZg2bZrW9ymXy/HHH3+gU6dOJvVwSCaTCQeYNfnuWr16NW7evKnydtOmTROuuDVo0CDhbKmfs7e3FyarHT9+XOMVgNRhbPG4ubkJC/aXL1+OJ0+eqNzf+/fvMWvWLI3jKlOmjLDIQt1/o9mzZ2u0SndWDh48iEOHDqm83bJly3Dnzh1Je/fu3YWreOvKkCFDhLN4//TTT2pdtz5+/IjJkydL2i0tLfHtt9+qFSMgTjx99eoVjh8/jk+fPgkTEfv376/U/YpIyZIlhavErV+/HoGBgWr1SaoR3UeGhISolbweExOD+fPnayMsgzEzM8OIESMk7ffv3zf5vy0743Ej0i2OnWYPHDtVrT9dyCljp/rm4+MjHIPcsGGDcLKsXLlyoW/fvlrbv42NjcLizaNHj2LYsGGQy+Va25+2/PHHH8LfxNHR0ejYsSMiIyO1vs9r166hXr16Gk1uZQii66cm1843b96oNf5+7do1rFu3TtLu7u6Oli1bZrn9yJEjJW1JSUkYPny4QSZFMLZ4vv76a0nbq1ev8Pvvv6vV38SJE7UyoYvonmfv3r1q9X3t2jXh6uHaEh8fj3Hjxqm83cuXL4WTUOTJk0fpe0NtMMZnfyJ169ZF+fLlJe1pkyNre6JIABg1apSkLTw8HOPHj1e7T1KeqY3j68O3334La2trSfuIESNMehLM7I7Hjcg0GGPukaHxXsg0Zffj5uXlJWl79+6dMC9Cn9TJgXJ3dxf+PdeuXdPLMz5Rjp+6eQr+/v4GXziG+VL6Jxr3f/bsmca/u0TP5pKTk/H999+r1d+VK1ewceNGSXuFChWEz2soVUBAgKStbdu2+g+EiMhAWGxOREQ5VvXq1VGvXj1J+40bN/Dzzz+r1FdiYiJ8fHyEM3oOGjQIuXPnVqof0eyK9+/fx44dO1SK59WrV8IECWMRGRmp0SpInxMVvtjb2wtXOtIH0UP7ixcvShJAslotVlF/iYmJuHDhglL71ZeqVatK2o4fP47ExEQDRKNbihKtR44ciefPn6vU15EjR4QJiTY2Nkp/fitXrixMDpw9e7bKs3xOnTpV7dnwP+fg4AB3d3dJuzZW89AnX19fYcLq1KlTFb5f21atWiUceI+Pj0f79u2FyUOGNmzYMLRq1Ur42i+//ILRo0dDJpNpZV/Pnz9Hu3btMG7cOL3MagsA+/fv18osqYoSA79ckU0VMpkMHTp0wKtXr5Te5u+//8aiRYsk7fb29koXrU6ePBl58uSRtA8cOFD4faWuhw8fKpXwbGzxfPPNN5K2hIQEDBw4UKXk0JSUFHzzzTfCJEVVmZmZoWHDhpL2jRs3qjzD/JEjR4TnkLb16dMHt2/fVvr9x44dEz4wtrCwUPsBjLoKFSoknDwkNDRU5eIDuVyOYcOG4fXr15LXOnfunOXKj5lRlLC6YcMG7N27V3i+a/rdN2vWLEmCbVJSEry9vTWalflL165d09v3hClp0KCBcFKRmTNnqtzX0KFDTXqFijTDhg0Trk45efJkrSbmv3r1Svg5JvXwuBHpDsdODYdjpxw7payVKlUKjRo1krQfOHBAWNSs7YkiAaB9+/YYMmSI8LU1a9agV69eRjc5oouLC5YvXy587caNG2jUqJFaCZ8iMpkM8+bNQ7169bTWZ1YuXryo0tiYIvHx8Thw4ICkXZOxOwBYsGCBMLlTkRcvXqBTp07C37Tjxo0Tjl9/qWbNmujWrZuk/eDBg1pNto+Li1Mqud3Y4vH29kb+/Pkl7bNnz8bVq1dV2ufu3bvxzz//qLSNIqJ7nsjISCxZskSlfmJiYtCnTx+dj4vs2LFDpfGEqKgotGvXDjExMZLXvv32W+HqYLpkbM/+FPHx8ZG0+fn54e3bt8LiAU0migSALl26oHbt2pL2VatWqXwuZiYiIgKPHz/WWn/ZhSmO4+takSJFhJOWXLt2DT4+Plp7/piUlIQbN25opS/icSMyFcaYe2RovBcyTdn9uLm7uwuf6YuKIpVh6ByoGTNmCMc2pk2bptaCBKqoUaOGpG3z5s0qr27+/Plz+Pr6GsWkk8yX0i/RuL9MJsOxY8c06rdjx47CZ98HDhxQeWX4yMhI+Pr6Cid4VDQWQqmTBYeGhkra27RpY4BoiIgMg8XmRESUo82bN0/4kHX27NlKz5AXHx+PPn364MSJE5LXChUqhAkTJigdT9++fYUJ/6NGjVK64OLBgwdo2LAh3r17p/R+9S0yMhLNmjVD7dq1sX37drUT6/bv34+VK1dK2jt16gRLS0tNw1RLw4YNhatXfs7c3BxNmzZVqr+mTZtmmQhgY2OD+vXrKx2jttWtW1fS9vbtW4wYMUIrKzgYk1atWgkLaUNDQ9GqVSulk05OnjyJbt26CR/KTJ48Gfny5VOqHysrK+EKD7du3cLEiROV6gNIXV11zpw5Sr8/K6JzYsWKFTh8+LDW9qFrJUuWFCZ0iY5ZwYIFhauzaip//vzYv38/7OzsJK99+vQJvr6+6NKli8YPMFJSUrBt2zbcvXtXo36A1OSXf//9V+EDgyVLlqBu3boarWQUHh6OadOmoUKFCno/p0aOHImSJUvijz/+UHsQ+/Hjx8KkCldXV9SpU0fl/j7/vnvx4gUaNWqU5Wy7MpkMM2fOFA7sA6n3Qcqu1FS4cGHMnTtX0h4fH48mTZpg1apVSvWjSGBgILp06YLy5cvjzZs3JhePt7c3GjRoIGk/ffo0+vbtq9SqDTKZDEOHDtVqwZwoMTEuLg79+/cXFgCJ+Pn5wdvbW6cPzdLO76ioKDRv3hx+fn5ZbrN69Wp06dJF+FB0zJgxqFatmpajzNovv/wCW1tbSfvmzZsxevRopZI0kpOTMXr0aGzevFnyWu7cubUyi7OihNVly5ZJ2uvVq6dxkn2VKlWEK1+9e/cOtWvX1uicT0lJweHDh9G8eXPUrFlTKw/Js5vChQsL72sPHjwoPOYiSUlJ8PHxMfhM7dqSO3du4e/LlJQUdOvWDdOnT9dopb2bN2/C19cXJUqUwK1btzQJlT7D40akWxw7NQyOnXLslJQzcOBASZui31ei92rDsmXL4OnpKXxt+/btqFy5Mvbs2aPxb+c7d+5o7b67T58+Cot6g4KCUL16dSxbtkzt31FyuRy7d+9GtWrVMHHiRL1OrHD48GGULFkSAwcOVPveTSaT4euvv0ZYWJjkNVGRtDI+v+YOHjwYv/76a5ZjAadPn0bjxo3x8uVLyWt16tTBd999p/T+Fy5ciLx580ra//jjD3Tp0kWjFe1DQ0Px888/o3jx4ti0aZPJxWNtbY1ff/1V0h4XF4e2bdsiKChIqf0ePXoUffv21do4WceOHYX/RjNmzFA6QfzNmzfw9PTEgwcPtBKTyOfn9tSpUzF69OgsxzuDgoLg6ekp/Iy6ubkZZBVMY3v2p4ioePzTp08YMGCATiaKNDMzw+rVq4X3bqNHj8bQoUM1WrHt8ePHGDVqFIoXL47jx49rEmq2ZSrj+Po0depUlCxZUtK+Y8cONGnSRPi9qayIiAgsWLAAJUuWxG+//aZJmPQFHjci42esuUeGxHsh05QTjlunTp0kbf7+/mr1ZegcqFq1agnzlhITE9G5c2f8+eefasV04MAB9OzZM9P3iH4DRkVFoXfv3kqPZd27dw+NGjXS6F5Gm5gvpV+urq7C1c3HjRuH4OBgtfu1sLAQHkcgdRL2rVu3KtVPeHg4OnToIJyMsWLFihg8eLDaMWZ3omtqrVq1NFoAhIjI1LDYnIiIcrSGDRsKCxwAYMKECWjdurXChJSUlBQcOXIEVatWxa5du4TvWbt2rUqrZbi4uKB9+/aS9jdv3qBx48bYvn27wgeBHz58wNSpU1GzZk2EhIQAAGxtbYUrDBuLK1euoGfPnihUqBAGDRqEQ4cOKTVwFRISgpEjR6Jz586SB/bm5uYGnXXN1tZWuOrT52rWrCmcEVbE2dk5y6KoBg0awMbGRskIta958+bC1ZDWrl2LIkWKwNvbG+PHj8eMGTMwa9Ysyf+ioqIMELX6/vrrL2GSz4MHD1C5cmWsWLECsbGxwm1DQ0MxduxYtGjRQvieOnXqYPLkySrFM2TIEOEsn7///jv69esnnGUPSE36O3nyJOrVq4fZs2ent1esWFGl/Yv069dP0paQkIC2bduiUqVKGDRoEH766Sfh+aBsQpo+KJuE2rdvX50ladeoUQP79u0TzjwKpCaJlC1bFl26dMGOHTsQHR2tdN+3bt3CzJkzUbFiRfTu3VtrifZOTk44duwYSpUqJXz92rVrqFu3Llq1aoWtW7cqFXN8fDyOHz+OQYMGwc3NDb/88ovSiTTa9vLlS4wbNw6FChVC+/btsXHjRrx48SLL7SIjI7Fw4ULUrl1b+LkcMWKEUqsRfalo0aIZHvw+ffoUnp6e6NKlC3bu3IknT54gPj4e4eHhuHXrFubNm4cqVapg6tSpwtUCPDw8VEpWBYDvvvsOPXr0kLQnJCRg2LBhqF69OrZs2aLUal6xsbE4ffo0xo0bB3d3dzRq1Ah+fn4qFYkZUzxpDzNz5coleW3Xrl2oXr06jh8/rrC/s2fPwsPDI8PstJUqVVJq35np1KkTChUqJGk/c+YMmjRpkunKTcHBwejbty+8vb3TH/5o47tD5PPk93fv3qFLly5o2bIlNm7ciODgYMTGxiI6Ohr37t3DihUrUKdOHQwdOlR4fShRogR++eUXncSZldKlSyssxlq6dCk8PDxw9uxZhdufO3cO9erVw9KlS4Wvz507F+XKldM4TlHCanx8vHACC02TVdPMmjVL+IAxMjIS3t7eaNKkCfbv369UEU5UVBSOHTuGoUOHokiRImjbtq2wqI3+R9GkI6NGjcL333+v8D5dJpPBz88PVatWzbAqn66uBfrUrl07YeFNSkoKZsyYgXLlymHVqlVK/W5NSEjApUuX8PPPP6NixYqoVq0aNmzYwMkPdIDHjUh3OHZqWBw7zRrHTnO27t27Kxwz+1zBggXRtm1bncRgZWWFvXv3KpzQICQkBN7e3qhUqRIWLFig9MQYAPD+/Xts2LABHTt2ROXKlbWaxDx37lyFq7JHR0dj5MiRKF26NH799Vc8fPhQqT7v3r2LWbNmoVy5cujatatSq0rrQmJiItavX4+qVauiUqVK+OWXX3Dt2rUs7+dSUlJw/PhxNGzYUFjYX7lyZTRp0kStmH744Yf0/y+TyTBlyhRUqVIF8+fPx61btxAeHo74+Hg8efIEO3fuRJcuXdC0adP076vP5cqVC2vWrFFpteJixYphw4YNwm38/PxQokQJTJ48Wbi/L6WkpODBgwdYsmQJGjdujGLFimHWrFkIDw832XiGDBkiHJsICwtDrVq18Ntvvym8FoeGhmL06NHw8vJKL1gwMzNDhQoVlN6/iLW1NQYMGCBpj42NRevWrbFy5UqFExZ8/PgRCxcuRKVKlXD9+nUAqd//2hg7+tLo0aMzjHsuWbIEFSpUwLRp03DlyhW8e/cOCQkJePbsGQ4ePIj+/fujZs2auHnzprC/FStWCCff1Qdje/YnUrRoUbRs2VLSLlo1TRsTRQJA9erVsXDhQuFrq1evRsmSJTF37lylCg1kMhlu3bqFOXPmoFatWihdujSWLl2q8N+VTGccX5/s7e2xbds24eSuZ8+eRbly5TBixAilJ9h++vQp1q1bBy8vLxQqVAjjx483mmKh7ITHjcg0GGPukaHxXsg0Zffj1r9/f0nb0aNH1c6hMnQO1IIFC4Q5MElJSfj666/h4eGBI0eOZFkA/vDhQ/z666+oWLEiOnTogIsXL2b6/h49eiB//vyS9uPHj2eZv/HmzRtMmjQJ1apVyzA5Wa1atTLdpz4wX0q/RDmyjx49QoUKFdCoUSMMHz4cU6dOFY77nz59WmG/vXv3Rvfu3SXtycn/1969R1VV5/8ff3EnFZCjkgIqIgYKinih0fGKmprpeK+Zccomu5iOs3ImJ79qaLbGtMvqppNNhmW2sqZRMwWVVFDxbl5CvKbiBUELFEVAZf/+6CcTnoPC4cA5wPOx1vmDz9589vvsfc7e+3z25/353NIf/vAHjRkzptTJiQoLC/XFF18oPDzcYl8fNzc3LVmyxK7PTFatWmVxn5SlD3FycvI9/7eskyuU5r///a9ZmaVzLwDUZPYZth4AAAcye/ZsJSUlWZxldd26dVq3bp3Cw8PVqVMn+fv768aNGzp37pw2bdpUakOq9EuDyeDBg8sdz1tvvaX169ebNQBlZGTo0Ucf1eTJkxUTEyN/f3+5uroqKytLqamp2rFjh1nHgvnz52vx4sVl6pBhTzk5OYqLi1NcXJwkqWXLlmrXrp0aNWokk8kkT09PXbt2TWfPntWBAwfu2klp0qRJ+s1vflNVoVsUExOjpKSkUpf36dOnXPX16dNHe/futVl9tubq6qrJkydb7NyfnZ19z5EFx4wZIx8fn8oKz+YCAgL00UcfadSoUWaNXVeuXNGECRP04osvKiYmRkFBQfL19VVWVpaOHDmi5OTkUhvITCaTlixZYnGGrruJiorSM888o4ULF5otW7p0qZYtW6Zu3bopIiJCJpNJV65c0fnz55WUlKTMzMwS67dp00bz5s2z2HG7PAYMGKB27dpZ7HB+6NChuz4o7tmzp8M0zowcOVITJ068ZwNrZc2MdFtMTIw2bNigYcOG6dy5c2bLi4qKtGLFCq1YsULOzs4KCwtTaGiomjZtKi8vL7m7u+v69eu6evWqsrOzdezYMR0+fLhMSd6WZncvi+bNmys5OVlDhgwptbPL+vXrtX79ejk7Oys8PFxhYWEKDAxUvXr15OLioqtXryojI0NHjx7V/v37q3QWpLK4ceOGVq9erdWrV0v6peNyx44d1aRJE/n6+srLy0v5+fnKyspSWlqadu3aZTG5W/rlgcPkyZOtjuX999/X7t27izv//vozUR4BAQH6z3/+U67Oqrd9+umnysnJsdixbd++fcWDMkRFRalNmzYymUzy9vZWXl6ecnJy9NNPPyk1NVXHjh2r0OyjjhhPeHi4Zs+erZdeesls2ZEjR/TQQw8pMDBQPXr0UEBAgFxcXHTu3DmlpKSYPRxwc3PTokWLKnyv4+HhobffftviCPW7du1Sp06d1LZtW3Xp0kV+fn4qKChQVlaWtm/fbjYbUt26dbVs2TK1bdu2QjFZEhsbq6SkJKWkpBSXJSYmKjExsVz1eHl5acWKFRY7MlWV559/XuvXr7f4vdy9e7e6deumFi1aqGvXrgoICJCTk5POnz9v8XPwa4MHD9bEiRNtEuPtDqtr166963qenp73HAm8rNzd3fXNN9+oT58+2rdvn9nypKQkJSUlycPDQ507d1arVq1kMplUr149Xb16VTk5Obp48aIOHjyokydP2iSm2mTo0KHq37+/2TE3DENvv/22PvjgA/Xq1UuhoaHy8fFRdna2zpw5o02bNpnNmBUTE6M//vGPNWIE7Llz5yorK0uffPKJ2bLjx49r/Pjxev755xUREaHIyEiZTCb5+voqPz9fOTk5ys7OVlpamtLS0kq99sP2OG5A5aHt1P5oO7072k5rr7p162rkyJFavHjxXdcbM2ZMpQ0UKUk+Pj5av369/vjHP5baFpOWlqYXX3xRL774ovz8/NSuXTsFBQWpYcOG8vT01M2bN3Xt2jXl5ubq1KlTOnLkiM6ePXvPWUgbNmxoVQf+2509GzRoUOoMkOnp6Zo+fbqmT5+uxo0bq3379mrRooXq168vT09PXb9+XdnZ2Tpx4oT2799vs4EsbenQoUOKjY1VbGysPD09FRkZqZCQkOJ7waKiIl2+fFnHjx/Xrl27dOnSJYv1uLq6Ki4urtxt97f1799fN27c0JtvvlkitilTpmjKlCnlquvDDz9UZGRkuWMYPHiwFi5cqGeffdasrSsnJ0dz5szRnDlzimce8/Pzk8lkkmEYysnJUU5Ojn788UcdOHDAJp3qHSkeJycnLVq0SA8++KBZUnlBQYGmTp2qmTNnKiYmRsHBwTKZTMrKytLhw4e1efNms/j/8pe/6PLly0pLS6tQXLGxsVq2bJlZAsSVK1f0/PPPa8aMGerbt6+aNm0qT09PXbp0SUePHtWWLVvM2tJnzJhRfG6xpYiICL311lslZrE7ffq0XnnllXIP+jhz5sxKGxikLBzt2V9pxo4de8+2O8nyjNjWev7555WZmWnxmGZkZOill17SSy+9pFatWqljx45q2LChTCaTbty4Ufx9PXr0qH744YcyDSiJ/6ku7fhVrXPnzvrqq680YsQIs5lJ8/LyNH/+fM2fP19+fn7q0qWLmjRpIpPJJBcXl+LPZHp6uvbv32/WxonKw3EDHJ8j9j1yBNwLVU81+biFh4crKiqqeHAx6ZdraUJCgoYPH251vfbqA1WvXj19++23pc4QvmPHDg0cOFD16tVT9+7dFRgYKD8/PxUVFSk7O1vp6enatWtXudul6tWrp2nTpumFF14wW/b999+rW7duCg0NLb4vcXJyUmZmZvGzhjvb7CIiIjR79mwNHDiwXHFUBvpLVZ0JEybogw8+MOtbWlRUpC1btlhM9r4tNjb2rv0y//Wvf2nPnj368ccfzZYtXbpUS5cuVefOndW2bVs1adJEeXl5OnPmjDZs2HDXQRjnzJmjDh06lOHdVZ6vv/7a4jP9sti4caM2btx413WaN29udT+qn3/+2ez5laurqx577DGr6gOA6opkcwBArefh4aH4+HgNGDBAu3btsrhOampquWZheOqpp/TOO+9YFU9wcLDeeOONUmcVPXfuXJlm/p01a5bGjh17z45WjujEiRN3TaopzWOPPaZ58+ZVQkTl06dPH8XGxt51eXnrK202TGvqqwyTJ0/Wpk2bihsca7rhw4fro48+0jPPPGOx4TQvL0/ffvttmetr1KiR4uPjrZ5lYN68edqwYYPFWWZu3rypTZs2adOmTXeto1mzZkpISLDqu3cnFxcXLVu2TF27di3TjFuOqm7duho1alRxZ25LOnToUCUdMzp37qx9+/Zp3LhxWrlyZanrFRUV3TOhvyyaNm2qV155pUIdkvz9/bV161b9/e9/1/z580vtHFtUVKSDBw/q4MGDVm3H3d1dEyZMUO/eva2O1RaysrIUHx9f7v+LiIjQN998U6HOZiaTSfHx8erbt6/VSRJBQUFav369AgICrPp/Dw8PrVq1Ss8880ypDcI3b97Url27Sr3fsiVHi+cf//iH0tPTtWDBAovLz549a3HWrDv961//0oMPPmiTmB577DGtWLFCy5Yts7i8LN9LDw8PLV++XBERETaJyVL9K1eu1EMPPVTiYWl5mEwmrVmzRu3atbNxdOX3xRdfaMSIEaXeL508ebJcCdMDBw7Ul19+WaYRwcuqLB1Whw4datNkF5PJpKSkJD366KNKSEiwuE5BQcE9H8bVJqVdU625lixcuFDR0dHKysoyW5afn6+EhIRSj8tt7du313//+997JkpVF05OToqLi5O/v79ee+01i/vbMIwK3b/A9jhuQOWh7dTx0HZqvj5tp7XXk08+ec/v8dixYys9jjp16mj58uV69913NXXq1LvOJpWVlVXuQdTu5ObmpnHjxmn27Nlq0KCBVXU4OTlpzpw56tKli8aNG3fXTrkXLly45++Cu+nevbumT59u9f/bQn5+vnbs2HHPma3u5O7urs8//1wdO3as0PbnzZtXPFu9NZydnbVgwYIKfZ7HjRsnX19fjR07ttQBVtPT00vMylWZHCme0NBQLV++XI888ojF729BQUGZ2n5jYmL0xhtv6Omnn65wTL6+vvr3v/+toUOHWpzF/Keffiq1Xe/X/vznP2vmzJmVdi6cOHGiMjMz9eqrr1pdx7Rp0+56b1BVHO3ZnyVDhw5V/fr175po6enpafNO0LNmzVKjRo00efJk3bhxw+I6x44ds/icsjayZdtddWjHt4eHH35Y69at08iRIy22a0q/3HPd7Zkqqh7HDagctrzuOFrfI0fBvVD1VJOP29ixY836T3z99dcVSja/U1X2gQoKClJycrIGDRpU6sBtV69etSqeu/nrX/+qzZs3W5zFWPolGbosg7YFBgZqzZo1DnPeo79U1QkKCtLChQv1+OOPW2y7qYgGDRrou+++U9++fUv9bJX3GM6cOVN/+9vfbBVijbRy5UqzNqGBAwfKz8/PThEBgH2Uf7oyAABqoNsJDuPGjatQPffdd5/efvttffTRR1bNCnrb+PHj9d5771mVOOLq6qr3339fL7/8stXbr2y2TIiRfmkgiY2N1dKlS+Xm5mbTuq0RHR2tevXqWVzm6empbt26lau+7t27y93d3eIyHx+fCndysgVnZ2etXLlSs2bNkpeXl73DqRJPPvmk1q9fr6ZNm1aonq5du2rnzp0VOo7e3t5KTk62Oum5Y8eO2rZtW4Xfy6+FhYVp//79GjBggM2/81XpXrOWV/as5r/WsGFDrVixolKTJlu3bq0FCxbo+PHjGjt2bIWPnYeHh9577z1t37693Oe+e3FxcdFjjz2mw4cP66233qqSWb5s/VkePXq0kpOT1aRJkwrX1bJlS23bts2q2V+GDx+uPXv2KCQkpEIxuLu7a/Hixfr888/VuHHjCtV1py5dushkMlXreObPn69Zs2ZZdY/o7u6uuLg4m88Y/Nlnn1mcFaUsGjVqpMTERPXr18+mMd2pYcOGSkpKsmrwix49emjv3r0O88DpdvL8tGnTKjSrnouLi6ZOnapVq1bJ09PThhH+r8Pq3VRG52Rvb2+tWbNG77zzjk3P587OzurXr1+lzmJoD9evX7dYXtpvhrtp3ry5kpOTFRgYaFUs/fv3V1JSUo2bbdPJyUn//Oc/tXbt2gpfH+/Utm1bNWvWzKZ14hccN6Dy0HZatWg7pe0UZde9e3e1bNmy1OUdO3as0hk8J02apCNHjuhPf/pTpfwO8fLy0oQJE3T06FEtWLDA6kTzXxsyZIiOHj2qSZMm2fw3Znh4uJYvX67k5GR16tTJpnVbYuvzZ0hIiNatW6cRI0ZUuC5nZ2ctXrxYr7/+ern3c1BQkL777js9++yzFY5jxIgR2rdvn80H4mjSpIlV51tHiqd379767rvvrB6M83e/+52+/fZbm15rH3nkEX311VdW/d53cnLS1KlT9dFHH9ksntLMnj1bn3766T3blO7UqFEjffnllxVKVLc1R3r2Z4mnp6ceffTRu65j64Eib5s4caK2bdtm8xnQgoOD1bp1a5vWaW+2bLuTqkc7vj10795dBw4c0KhRo2xar6+vr37729/atE78D8cNsD1bXnccse+Ro+BeqHqqqcftySeflLe3d4my5cuX33VQKkscqQ9UixYttHPnTj311FM2iasszx+cnJy0ZMkSjR492urtdOzYUdu3b3e48x79parOH/7wB23cuFFt2rSxed1BQUHauXOnfve731WoHpPJpC+++MIhBvpzdB9//LFZ2aRJk+wQCQDYmQEA1VRAQIAhyXBydjbqmwJ41YCXk7OzIckICAiw62dr8+bNRp8+fQxJZX65u7sbTzzxhHHixAmbxpKcnGx06tSpzHH07NnT2LdvX4k6evbsabZebGxsmWOwtJ2NGzdW+L2lpaUZr7/+utGrVy/D3d29XPv79qtu3brG448/bhw/frzC8djaww8/bDHmmJgYq+rr0aOHxfqGDBlSoThPnjxpsd6TJ09aXee1a9eMzz77zBg/frzRtWtXIzAw0PDx8TFcXFzKta2NGzdaXL+iKvqduNOVK1eMmTNnGg0aNCjX5/eBBx4w4uLijFu3blX4Pd2Wm5tr/N///Z9x3333lSmG+vXrG6+++qpRWFhYXEdl7PcTJ04Yc+fONR599FEjPDzcuP/++406deqUeh5zNCEhIaWe+3/66Se7xZWYmGj8/ve/N7y9va06h95+NW3a1Jg4caKRnJxc6TGnpKQYjz/+uOHj42N1vO3atTPefPNN48KFC5Ue750yMzONjz/+2Bg+fLhRv359q+J3dnY2+vXrZ3z33Xfl3n5cXJxZfc2bNzdbLz4+3hgwYMBdr69ubm7G4MGDbXJNtyQ3N9d44403jODgYKv2k5OTkxEVFWVMnz7dOHr0aI2KZ8uWLUbnzp3LvO3evXsbBw8eLFGHpfWsPZZFRUXGxx9/bPj7+5cpHldXV2Ps2LFGVlaWzWIq67Vn27ZtxsiRI0u9htz+jvXq1ctYvny5Vfujquzfv98YPny44fz/fwOV9fwxdOhQs/t9W3v22WdLjSEgIMCm9y6WXLx40ZgxY4bRuHFjq76vrq6uRpcuXYw5c+YYZ8+eLfN2y3qOdQSvv/66xfe+evVqq+vMysoynnvuuVLv2e98NWnSxPjggw+MoqKi4joqug8r+v+V8dvGMAyjoKDA+PDDD4127dpZ9ZmUZISFhRkvvPCCsXfvXru/nyeeeMKszieeeKLaxlQaex03R3K77dTZyckI8PbmVQNezk5Oxddje6LttCRL26Ht9N5oO609badVYfbs2aV+D9577z27xZWenm5MmzbNaNWqldX3I5KMOnXqGIMHDzY++eQTIzc3t1JjzszMNGbNmmWEhYVZHa/JZDLGjx9vbN++vVJjtaSgoMBYt26dMWnSpArt95YtWxpz58418vPzyx1DWa4Lp06dMiZNmmT4+fndNY7WrVsb77zzjnH9+nUb7aGSEhISjP79+5erbeLXr8aNGxt/+tOfjDVr1hg3b96sMfFcunTJeO655ww3N7cybdff39/497//XaIOW//G2b9/v9G3b98y74v27dubfe4qGlPz5s3N/j8uLq7EOllZWcb06dMtrvvrV/PmzY1XXnnFyMnJsXqfVDZHevZ3p23btt01hoSEhErbtmH80p68bNkyo2vXrlafZ4OCgoxnn3223M+lynKOdQQXL160GOuoUaOsrtMR2vFt8f+Vda+5bds2Y9SoUWU+d9/5MplMxsiRI40vv/yyXNf/yng/Fb3Pd8SYSmOv4wbUNF999ZXF78j8+fOtrtMR+h7Z4txTGfcONe1eKDY21qzO8vTbcsSYLLHncassL7zwglmM7777brnqsHcfqNLs3LnTGDZsWJmfW995nGbOnGmcO3euXNtcuHChERgYWObt+Pn5GfPmzTNu3LhRXIcjnPcsob9U1dm6dasxbdo0Y9CgQUbLli2Nhg0bGh4eHhZjLu89+jfffFOufSf98ozor3/9q5GZmVk5b9hKltqobPmytp9PWlqaWV0RERG2ffMAUE04GYZhCACqocDAQJ07d87eYaASBAQE6OzZs/YOQz/++KNWrFihrVu3Ki0tTefPn9e1a9fk7OwsLy8vNWvWTG3btlXPnj01dOjQco/WVlaGYSg5OVmrV69WcnKyMjIydPHiRd26dUu+vr4KDQ3Vb3/7W40YMcIhZmmxRkFBgfbs2aPt27fr0KFDOnHihE6fPq3Lly8rNzdXTk5O8vLyko+Pj1q0aKH27dsrOjpagwYNUt26de0dPiBJKiws1Nq1a5WYmKg9e/bo5MmT+vnnn1VYWKj77rtPfn5+CgkJ0YMPPqiBAweqa9eulRbLhQsXtGrVKiUkJOjQoUO6ePGicnJyVKdOHQUEBCgyMlIDBw7U8OHDmU2pBigsLFRKSop27Nihffv26dSpUzpz5oyuXLmi69evyzAMeXh4yNvbW40bN1ZgYKDCwsLUtm1bdevWTcHBwVUec0FBgVJSUrRt2zbt27dPJ0+e1NmzZ5Wbm6v8/Hx5enrK19dXvr6+uv/++xUVFaXo6GhFR0c7zIyShmEoNTVV27Zt04EDB3TixAn9+OOP+vnnn3X16lUVFhbKy8tL3t7eatKkidq3b68OHTrokUcekb+/v1XbXLx4sZ588skSZc2bN9epU6csrp+bm6vvv/9eR48eVU5Ojm7duqX69eurVatWd51Jztb27t2rxMRE7dq1S8eOHdPZs2d19epV3bx5U3Xr1pWXl5caNGigBx54QGFhYYqMjFSvXr3UsGHDGh3Pli1b9PXXXyslJUXHjh3TlStX5ObmJpPJpNDQUHXt2lUjRoxQVFSUTbdbmry8PMXHxys+Pl67d+9WZmamfvrpJ7m5ualRo0YKDw9XTEyMRo8ebfNRmTdt2qTevXublZfWZJWfn6/vv/9ehw8fVnZ2tgoLC+Xt7a3g4GBFR0dX2n15ZcjIyNDy5cu1efNmHTp0SGfOnFFubq6kX2asCwwMVJs2bdS9e3cNGzbM6vNHdVRUVKSUlBRt2LBBe/bs0YkTJ4p/kxUVFalevXry8vJSo0aNFBoaqrCwMEVFRalnz55mI7nXNFOnTtVrr71mVr5jxw5FR0dXqO5Tp07pm2++0dq1a3X8+HFlZWXp6tWrqlu3rpo1a6YOHTpo0KBBGjJkiDw8PCq0rero8OHDWrt2rXbu3KkjR44U33MVFhYWX0N8fX0VEhJSfL/Vq1cvq2fGg23U1uNG22nNRdtpSbSd0nYKVAeHDx/W1q1btXv3bh07dkzp6em6dOmS8vLyVFhYKHd3d9WpU0eNGjWSv7+/QkJCFB4erujoaHXu3NmmMyWXVVpamrZs2VLcfnLq1CllZ2crLy9Pkorb7kwmk8LCwtS5c2dFR0erXbt2donXkqysLKWkpBTv9xMnTigjI0O5ubnKy8uTh4eHfHx8ZDKZ1KZNG0VFRalXr17q0qWL1du0NPvWxo0b1atXL7PyoqIipaamKjU1VZmZmcrLy1OdOnXUtGlTdejQQUFBQVbHUR5ZWVlas2aNtm3bptTUVJ0+fVo///yz8vPz5eHhUXyNCQoKUlhYmNq0aaNu3bopIiKiRseTkZGhzz//XImJiUpNTVVWVpZu3bolLy8vBQUFKSoqSg8//LAGDx5s9WzF5bVr1y6tXr1aGzZs0JkzZ3Tx4kUVFhbKx8en+PnTsGHD1LNnT5tvOygoSKdPny5RFhcXp7Fjx1pc/8iRIzp48KDOnz9f/H3z9/dXZGSkwsLCbB5fZXGkZ3+OKD09XfHx8dqxY4dSU1N15swZ5eTkqKCgQPfdd5+8vLxUv359BQcHKywsTOHh4erRo4dCQkLsHXqlOnLkiMXP+fjx47VgwYIK1W3Pdvzq4PLly0pISNDWrVt14MABnT59WpcuXdL169fl5uZW/NyuadOmCgsLU+vWrdWlSxd17NjRqlkWYRscN6BiFi5cqOeee86sfNmyZRWarVei79G9cC9UPdWU43b69Gm1bNlSt27dKi6LiIjQwYMHrarPHn2g7uXixYtatWqVNm/erB9++EHp6em6fPlyib49TZs2VevWrdW+fXv169evQjPOFxYWasWKFUpMTNT27duVmZmp7Oxsubi4yMfHR8HBwWrfvr0eeughDRw40OxZeV5entLT083qdaTfwPSXqv4OHjyoVatWKSUlRUePHtWFCxeUl5cnV1fX4vayyMhIxcTEaPDgwTwjKoe//e1veuutt0qULVq0SH/+85/tFBEA2A/J5gCqrU6dOunChQv2DgOVoHHjxtq9e7e9wwAAAHAo5U02B6qL8iabA7Xd6NGj9dVXX5mVZ2Zmys/Pzw4RAXBEtJ3WXLSdAgDguMqTbA5UJ+VNNgdqszVr1mjQoEFm5XPnztWUKVPsEBEAoCabMmWKXn/9dbNyWwxQDMCxPfXUU/r4449LlCUmJqpPnz52iggAqqfc3Fw1a9ZMOTk5xWUtWrTQkSNHHGZgVQCoSq72DgAArEWHOgAAAAAAUNv88MMPZmW+vr4kmgMogbZTAAAAAACqnqW2O0kKDQ2t4kgAALWBpeuOk5OTHnjgATtEA6Aqvfzyy/rss89UWFhYXPbaa6+RbA4A5fTBBx+USDSXpNjYWBLNAdRazvYOAAAAAAAAAABwb+np6UpLSzMr79y5sx2iAQAAAAAAAPBrCQkJFsuZXRYAYGv5+fnatGmTWXmrVq1Uv379Ko8HQNVq3ry5nn766RJliYmJ2rt3r50iAoDqp7CwUG+//XaJsrCwMI0ZM8Y+AQGAAyDZHAAAAAAAAACqgQ8//NBieb9+/ao4EgAAAAAAAAC/dvjwYSUnJ5uVh4eHq0mTJnaICABQk3322We6fv26WTnPjIDaY8aMGfL29i5R9sorr9gpGgCofhYtWqTz58+XKJs7d65cXFzsFBEA2B/J5gAAAAAAAADg4Pbv3282orIkOTs7a+TIkVUfEAAAAAAAAABJv8yGNmHCBN26dcts2ejRo+0QEQCgJktPT9fLL79scRnXHaD2uP/++zVz5swSZStXrlRKSop9AgKAauTatWuaNWtWibIBAwZoyJAhdooIABwDyeYAAAAAAAAA4KAMw9DSpUvVt29fXbt2zWz54MGDFRQUVPWBAQAAAAAAAFBaWpr69++vDRs2mC3z9PTU008/bYeoAAA1VXx8vHr27KmMjAyzZZGRkerRo4cdogJgL3/5y18UHh5eomzKlCl2igYAqo8333xTmZmZxX+7u7vr3XfftWNEAOAYXO0dAAAAAAAAAABAunz5st577z1JUk5Ojs6ePatNmzaVeMD1a+7u7vrnP/9ZlSECAAAAAAAAtdaSJUt0+vRp5efn6+LFi9q5c6f2798vwzAsrv/3v/9dTZo0qeIoAQA1xauvvipJys3NVUZGhpKTk3X69OlS13/jjTeqKjQADsLV1VWffPKJVq1aVaI8KytLfn5+dooKABxfvXr1FBsbW/x3mzZt1KpVKztGBACOgWRzAAAAAAAAAHAA2dnZmjFjRpnWdXJy0vvvv682bdpUclQAAAAAAAAAJGnRokVKSkoq07q9e/fWyy+/XMkRAQBqsrI+M5KkadOmqW/fvpUYDQBH1bFjR3Xs2NHeYQBAtTJ58mR7hwAADsnZ3gEAAAAAAAAAAMrO1dVVn376qZ5++ml7hwIAAAAAAADgDkOHDtWaNWvk5uZm71AAALXAnDlzimdBBwAAAADAWiSbAwAAAAAAAEA1MWzYMO3bt09jxoyxdygAAAAAAAAAfiUkJERLlizR119/LU9PT3uHAwCo4Xr37q2tW7fqpZdesncoAAAAAIAawNXeAQAAAAAAAAAASvLw8FCDBg1kMpkUGhqq3r1766GHHlKrVq3sHRoAAAAAAABQqzk7O8vX11cmk0n+/v7q3r27evfurR49esjVlS6ZAADbcnd3l6+vrxo0aKDg4GD16tVLffv2VWRkpL1DAwAAAADUIE6GYRj2DgIAAAAAAAAAAAAAAAAAAAAAAAAAAAAAULWc7R0AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAKDqkWwOAAAAAAAAAAAAAAAAAAAAAAAAAAAAALUQyeYAAAAAAAAAAAAAAAAAAAAAAAAAAAAAUAuRbA4AAAAAAAAAAAAAAAAAAAAAAAAAAAAAtRDJ5gAAAAAAAAAAAAAAAAAAAAAAAAAAAABQC5FsDgAAAAAAAAAAAAAAAAAAAAAAAAAAAAC1EMnmAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFALkWwOAAAAAAAAAAAAAAAAAAAAAAAAAAAAALUQyeYAAAAAAAAAAAAAAAAAAAAAAAAAAAAAUAuRbA4AAAAAAAAAAAAAAAAAAAAAAAAAAAAAtRDJ5gAAAAAAAAAAAAAAAAAAAAAAAAAAAABQC5FsDgAAAAAAAAAAAAAAAAAAAAAAAAAAAAC1EMnmAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFALkWwOAAAAAAAAAAAAAAAAAAAAAAAAAAAAALUQyeYAAAAAAAAAAAAAAAAAAAAAAAAAAAAAUAuRbA4AAAAAAAAAAAAAAAAAAAAAAAAAAAAAtRDJ5gAAAAAAAAAAAAAAAAAAAAAAAAAAAABQC5FsDgAAAAAAAAAAAAAAAAAAAAAAAAAAAAC1EMnmAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFALkWwOAAAAAAAAAAAAAAAAAAAAAAAAAAAAALUQyeYAAAAAAAAAAAAAAAAAAAAAAAAAAAAAUAuRbA4AAAAAAAAAAAAAAAAAAAAAAAAAAAAAtRDJ5gAAAAAAAAAAAAAAAAAAAAAAAAAAAABQC5FsDgAAAAAAAAAAAAAAAAAAAAAAAAAAAAC1EMnmAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFALkWwOAAAAAAAAAAAAAAAAAAAAAAAAAAAAALUQyeYAAAAAAAAAAAAAAAAAAAAAAAAAAAAAUAuRbA4AAAAAAAAAAAAAAAAAAAAAAAAAAAAAtRDJ5gAAAAAAAAAAAAAAAAAAAAAAAAAAAABQC5FsDgAAAAAAAAAAAAAAAAAAAAAAAAAAAAC1EMnmAAAAAAAAAAAAAAAAAAAAAAAAAAAAAFALkWwOAAAAAAAAAAAAAAAAAAAAAAAAAAAAALXQ/wOhN0YxZdY/nAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 4000x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Rectangle\n",
    "from matplotlib.lines import Line2D\n",
    "\n",
    "file_path = './../../tables/span.csv'\n",
    "data = pd.read_csv(file_path, keep_default_na=False)\n",
    "data.columns = data.columns.str.strip()\n",
    "\n",
    "data['NVGC ratio'] = pd.to_numeric(data['NVGC ratio'], errors='coerce')\n",
    "data['VGC ratio'] = pd.to_numeric(data['VGC ratio'], errors='coerce')\n",
    "data['GBBS'] = pd.to_numeric(data['GBBS'], errors='coerce')\n",
    "\n",
    "categories = data['Category'].unique()\n",
    "\n",
    "palette = [\"#98ADFF\", \"#FF8787\"]\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(40, 5.5))  # Single figure\n",
    "\n",
    "def plot_bars(ax, data_subset):\n",
    "    index = 0\n",
    "    bar_width = 0.25\n",
    "    category_positions = []\n",
    "    \n",
    "    ax.set_ylim([0, 26.9])  # Adjust the y-limit as needed\n",
    "    subset_categories = data_subset['Category'].unique()\n",
    "    \n",
    "    for category in subset_categories:\n",
    "        subset = data_subset[data_subset['Category'] == category]\n",
    "        category_index = np.arange(len(subset)) + index\n",
    "\n",
    "        limited_NVGC = subset['NVGC ratio'].apply(lambda x: min(x, 18) if pd.notna(x) else x)\n",
    "        limited_VGC = subset['VGC ratio'].apply(lambda x: min(x, 18) if pd.notna(x) else x)\n",
    "\n",
    "        bars1 = ax.bar(category_index - 0.5 * bar_width, limited_NVGC, bar_width, label='NVGC ratio', color=palette[0], edgecolor='black')\n",
    "        bars2 = ax.bar(category_index + 0.5 * bar_width, limited_VGC, bar_width, label='VGC ratio', color=palette[1], edgecolor='black')\n",
    "\n",
    "        for i, (bar1, bar2) in enumerate(zip(bars1, bars2)):\n",
    "            NVGC = subset.iloc[i]['NVGC ratio']\n",
    "            VGC = subset.iloc[i]['VGC ratio']\n",
    "\n",
    "            if pd.isna(NVGC):\n",
    "                ax.plot(bar1.get_x() + bar1.get_width() / 2, 0.35, 'kx', markersize=20, label='_nolegend_')\n",
    "            elif NVGC > 18:\n",
    "                ax.text(bar1.get_x() + bar1.get_width() / 2, 17.4, f'{NVGC:.1f}', ha='center', va='bottom', fontsize=24, color='black', rotation=45)\n",
    "\n",
    "            if pd.isna(VGC):\n",
    "                ax.plot(bar2.get_x() + bar2.get_width() / 2, 0.35, 'kx', markersize=20, label='_nolegend_')\n",
    "            elif VGC > 18:\n",
    "                ax.text(bar2.get_x() + bar2.get_width() / 2, 17.4, f'{VGC:.1f}', ha='center', va='bottom', fontsize=24, color='black', rotation=45)\n",
    "\n",
    "        category_start = category_index[0] - bar_width\n",
    "        category_end = category_index[-1] + bar_width\n",
    "        category_midpoint = (category_start + category_end) / 2\n",
    "        category_positions.append((category_start, category_end, category_midpoint))\n",
    "\n",
    "        index += len(subset)\n",
    "\n",
    "    ax.set_xticks(np.arange(len(data_subset)))\n",
    "    ax.set_xticklabels(data_subset['Graph'], rotation=45, fontsize=36)\n",
    "    ax.set_yticks(np.arange(0, 20, 3))\n",
    "    ax.tick_params(axis='y', labelsize=32)\n",
    "    for i in range(len(category_positions) - 1):\n",
    "        midpoint = (category_positions[i][1] + category_positions[i + 1][0]) / 2\n",
    "        ax.axvline(x=midpoint, color='grey', linestyle=':', linewidth=2, label='_nolegend_')\n",
    "\n",
    "    for position, category in zip(category_positions, subset_categories):\n",
    "        ax.text(position[2], 0.98, category, ha='center', va='top', fontsize=34, \n",
    "                transform=ax.get_xaxis_transform(), fontstyle='italic')\n",
    "\n",
    "    ax.set_xlim([min(np.arange(len(data_subset))) - bar_width * 2,\n",
    "                 max(np.arange(len(data_subset))) + bar_width * 2])\n",
    "    ax.set_ylabel('Burdened span speedup', fontsize=28, labelpad=0)\n",
    "    label = ax.yaxis.label\n",
    "    label.set_position((label.get_position()[0], label.get_position()[1] - 0.15))  # Adjust the vertical position\n",
    "x_values = np.linspace(-0.5, len(data) - 0.5, len(data))  \n",
    "limited_GBBS = data['GBBS'].apply(lambda x: min(x, 4) if pd.notna(x) else x)\n",
    "\n",
    "plot_bars(ax, data)\n",
    "\n",
    "ax.plot(x_values, limited_GBBS, linestyle='--', linewidth=4, color='green')\n",
    "\n",
    "# Add \"broken\" markers at y = 12\n",
    "d = 0.008  # Size of diagonal break markers\n",
    "kwargs = dict(transform=ax.transAxes, color='k', clip_on=False, linewidth=2)\n",
    "ax.plot((-d, +d), (22 / 26.9 - d, 22 / 26.9 + d), **kwargs)  # Bottom-left diagonal\n",
    "ax.plot((-d, +d), (23 / 26.9 - d, 23 / 26.9 + d), **kwargs)  # Bottom-left diagonal\n",
    "ax.plot((1 - d, 1 + d), (22 / 26.9 - d, 22 / 26.9 + d), **kwargs)  # Bottom-right diagonal\n",
    "ax.plot((1 - d, 1 + d), (23 / 26.9 - d, 23 / 26.9 + d), **kwargs)  # Bottom-right diagonal\n",
    "\n",
    "handles = [\n",
    "    Rectangle((0, 0), 1, 1, facecolor=palette[0], edgecolor='black', linewidth=2, label='ours without VGC speedup over Julienne'),\n",
    "    Rectangle((0, 0), 1, 1, facecolor=palette[1], edgecolor='black', linewidth=2, label='ours with VGC speedup over Julienne'),\n",
    "    Line2D([0], [0], linestyle='--', linewidth=4, color='green', label='Julienne (scaled to 1)'),\n",
    "]\n",
    "\n",
    "fig.legend(\n",
    "    handles=handles, \n",
    "    loc='upper center', \n",
    "    bbox_to_anchor=(0.5, 0.05),\n",
    "    fontsize=42, \n",
    "    frameon=True,\n",
    "    ncol=4, \n",
    "    handletextpad=0.4,  \n",
    "    columnspacing=0.7,  \n",
    "    borderpad=0.4,\n",
    "    edgecolor='none',\n",
    ")\n",
    "\n",
    "fig.tight_layout()\n",
    "fig.savefig('./../charts/span_ratio.pdf', bbox_inches='tight', pad_inches=0.05)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 4000x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Rectangle\n",
    "\n",
    "from matplotlib.lines import Line2D\n",
    "\n",
    "file_path = './../../tables/span_speedup.csv'\n",
    "data = pd.read_csv(file_path, keep_default_na=False)\n",
    "data.columns = data.columns.str.strip()\n",
    "\n",
    "data['NVGC speedup'] = pd.to_numeric(data['NVGC speedup'], errors='coerce')\n",
    "data['VGC speedup'] = pd.to_numeric(data['VGC speedup'], errors='coerce')\n",
    "data['GBBS'] = pd.to_numeric(data['GBBS'], errors='coerce')\n",
    "\n",
    "categories = data['Category'].unique()\n",
    "\n",
    "palette = [\"#3F2BF9\", \"#F9762B\"]\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(40, 5.5))  # Single figure\n",
    "\n",
    "def plot_bars(ax, data_subset):\n",
    "    index = 0\n",
    "    bar_width = 0.25\n",
    "    category_positions = []\n",
    "    \n",
    "    ax.set_ylim([0, 5.75])  # Adjust the y-limit as needed\n",
    "    subset_categories = data_subset['Category'].unique()\n",
    "    \n",
    "    for category in subset_categories:\n",
    "        subset = data_subset[data_subset['Category'] == category]\n",
    "        category_index = np.arange(len(subset)) + index\n",
    "\n",
    "        limited_NVGC = subset['NVGC speedup'].apply(lambda x: min(x, 4) if pd.notna(x) else x)\n",
    "        limited_VGC = subset['VGC speedup'].apply(lambda x: min(x, 4) if pd.notna(x) else x)\n",
    "\n",
    "        bars1 = ax.bar(category_index - 0.5 * bar_width, limited_NVGC, bar_width, label='NVGC speedup', color=palette[0], edgecolor='black')\n",
    "        bars2 = ax.bar(category_index + 0.5 * bar_width, limited_VGC, bar_width, label='VGC speedup', color=palette[1], edgecolor='black')\n",
    "\n",
    "        for i, (bar1, bar2) in enumerate(zip(bars1, bars2)):\n",
    "            NVGC = subset.iloc[i]['NVGC speedup']\n",
    "            VGC = subset.iloc[i]['VGC speedup']\n",
    "\n",
    "            if pd.isna(NVGC):\n",
    "                ax.plot(bar1.get_x() + bar1.get_width() / 2, 0.15, 'kx', markersize=20, label='_nolegend_')\n",
    "            elif NVGC > 4:\n",
    "                ax.text(bar1.get_x() + bar1.get_width() / 2, 4, f'{NVGC:.1f}', ha='center', va='bottom', fontsize=24, color='black', rotation=45)\n",
    "\n",
    "            if pd.isna(VGC):\n",
    "                ax.plot(bar2.get_x() + bar2.get_width() / 2, 0.15, 'kx', markersize=20, label='_nolegend_')\n",
    "            elif VGC > 4: \n",
    "                ax.text(bar2.get_x() + bar2.get_width() / 2, 4, f'{VGC:.1f}', ha='center', va='bottom', fontsize=24, color='black', rotation=45)\n",
    "\n",
    "\n",
    "        category_start = category_index[0] - bar_width\n",
    "        category_end = category_index[-1] + bar_width\n",
    "        category_midpoint = (category_start + category_end) / 2\n",
    "        category_positions.append((category_start, category_end, category_midpoint))\n",
    "\n",
    "        index += len(subset)\n",
    "\n",
    "    ax.set_xticks(np.arange(len(data_subset)))\n",
    "    ax.set_xticklabels(data_subset['Graph'], rotation=45, fontsize=36)\n",
    "    # ax.set_yticklabels(np.arange(0, 12), fontsize=36)\n",
    "    # ax.set_ticks(fontsize=36)\n",
    "    ax.set_yticks(np.arange(0, 5, 1))\n",
    "    # set y tick label font\n",
    "    ax.tick_params(axis='y', labelsize=32)\n",
    "    for i in range(len(category_positions) - 1):\n",
    "        midpoint = (category_positions[i][1] + category_positions[i + 1][0]) / 2\n",
    "        ax.axvline(x=midpoint, color='grey', linestyle=':', linewidth=2, label='_nolegend_')\n",
    "\n",
    "    for position, category in zip(category_positions, subset_categories):\n",
    "        ax.text(position[2], 0.98, category, ha='center', va='top', fontsize=34, \n",
    "                transform=ax.get_xaxis_transform(), fontstyle='italic')\n",
    "\n",
    "    ax.set_xlim([min(np.arange(len(data_subset))) - bar_width * 2,\n",
    "                 max(np.arange(len(data_subset))) + bar_width * 2])\n",
    "    ax.set_ylabel('Running time speedup', fontsize=28) #bold\n",
    "    label = ax.yaxis.label\n",
    "    label.set_position((label.get_position()[0], label.get_position()[1] - 0.15))  # Adjust the vertical position\n",
    "\n",
    "x_values = np.linspace(-0.5, len(data) - 0.5, len(data))  \n",
    "limited_GBBS = data['GBBS'].apply(lambda x: min(x, 4) if pd.notna(x) else x)\n",
    "\n",
    "plot_bars(ax, data)\n",
    "\n",
    "ax.plot(x_values, limited_GBBS, linestyle='--', linewidth=4, color='green')\n",
    "\n",
    "# Add \"broken\" markers at y = 4\n",
    "d = 0.009  # Size of diagonal break markers\n",
    "kwargs = dict(transform=ax.transAxes, color='k', clip_on=False, linewidth=2)\n",
    "ax.plot((-d, +d), (4.5 / 4.95 - d, 4.5 / 4.95 + d), **kwargs)  # Bottom-left diagonal\n",
    "ax.plot((-d, +d), (4.65 / 4.95 - d, 4.65 / 4.95 + d), **kwargs)  # Bottom-left diagonal\n",
    "ax.plot((1 - d, 1 + d), (4.5 / 4.95 - d, 4.5 / 4.95 + d), **kwargs)  # Bottom-right diagonal\n",
    "ax.plot((1 - d, 1 + d), (4.65 / 4.95 - d, 4.65 / 4.95 + d), **kwargs)  # Bottom-right diagonal\n",
    "\n",
    "\n",
    "handles = [\n",
    "    # Rectangle((0, 0), 1, 1, facecolor=palette[2], edgecolor='black', linewidth=2, label='NVGC ratio over GBBS'),\n",
    "    \n",
    "    Rectangle((0, 0), 1, 1, facecolor=palette[0], edgecolor='black', linewidth=2, label='ours without VGC speedup over Julienne'),\n",
    "    Rectangle((0, 0), 1, 1, facecolor=palette[1], edgecolor='black', linewidth=2, label='ours with VGC speedup over Julienne'),\n",
    "    Line2D([0], [0], linestyle='--', linewidth=4, color='green', label='Julienne (scaled to 1)'),\n",
    "    # Line2D([0], [0], marker='x', color='k', label='running time > 2000s or out of memory', markersize=24, linestyle='None', markeredgewidth=3)\n",
    "]\n",
    "\n",
    "# ax.set_title('Speedup Comparison over GBBS, PKC, and ParK', fontsize=46, pad=20)\n",
    "\n",
    "fig.legend(\n",
    "    handles=handles, \n",
    "    loc='upper center', \n",
    "    bbox_to_anchor=(0.5, 0.05),\n",
    "    fontsize=42, \n",
    "    frameon=True,\n",
    "    ncol=4, \n",
    "    handletextpad=0.4,  \n",
    "    columnspacing=0.7,  \n",
    "    borderpad=0.4,\n",
    "    edgecolor='none',\n",
    ")\n",
    "\n",
    "fig.tight_layout()\n",
    "fig.savefig('./../charts/span_speedup.pdf', bbox_inches='tight', pad_inches=0.1)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "39",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.19"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/charts/overall.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Index(['Graph', 'Category', 'speedup over PKC', 'speedup over ParK',\n",
      "       'speedup over GBBS', 'Ours', 'maxCore', 'ours'],\n",
      "      dtype='object')\n"
     ]
    }
   ],
   "source": [
    "print(data.columns)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/fz/z54vbhrn2dv01f_z360yz3100000gn/T/ipykernel_73220/701067287.py:72: UserWarning: set_ticklabels() should only be used with a fixed number of ticks, i.e. after set_ticks() or using a FixedLocator.\n",
      "  ax.set_yticklabels(np.arange(0, 5), fontsize=36)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 4000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from matplotlib.patches import Rectangle\n",
    "\n",
    "from matplotlib.lines import Line2D\n",
    "\n",
    "file_path = './../../tables/speedup.csv'\n",
    "data = pd.read_csv(file_path, keep_default_na=False)\n",
    "data.columns = data.columns.str.strip()\n",
    "\n",
    "data['speedup over PKC'] = pd.to_numeric(data['speedup over PKC'], errors='coerce')\n",
    "data['speedup over GBBS'] = pd.to_numeric(data['speedup over GBBS'], errors='coerce')\n",
    "data['speedup over ParK'] = pd.to_numeric(data['speedup over ParK'], errors='coerce')\n",
    "data['ours'] = pd.to_numeric(data['Ours'], errors='coerce')\n",
    "\n",
    "categories = data['Category'].unique()\n",
    "\n",
    "palette = [\"#FCC4E2\", \"#A8D59F\", \"#7EAAF6\"]\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(40, 7))  # Single figure\n",
    "\n",
    "def plot_bars(ax, data_subset):\n",
    "    index = 0\n",
    "    bar_width = 0.25\n",
    "    category_positions = []\n",
    "    \n",
    "    ax.set_ylim([0, 5.5])  # Adjust the y-limit as needed\n",
    "    subset_categories = data_subset['Category'].unique()\n",
    "    \n",
    "    for category in subset_categories:\n",
    "        subset = data_subset[data_subset['Category'] == category]\n",
    "        category_index = np.arange(len(subset)) + index\n",
    "\n",
    "        limited_pkc = subset['speedup over PKC'].apply(lambda x: min(x, 4) if pd.notna(x) else x)\n",
    "        limited_gbbs = subset['speedup over GBBS'].apply(lambda x: min(x, 4) if pd.notna(x) else x)\n",
    "        limited_park = subset['speedup over ParK'].apply(lambda x: min(x, 4) if pd.notna(x) else x)\n",
    "\n",
    "        bars1 = ax.bar(category_index + bar_width, limited_pkc, bar_width, label='Speedup over PKC', color=palette[0], edgecolor='black')\n",
    "        bars2 = ax.bar(category_index, limited_park, bar_width, label='Speedup over ParK', color=palette[1], edgecolor='black')\n",
    "        bars3 = ax.bar(category_index - bar_width, limited_gbbs, bar_width, label='Speedup over GBBS', color=palette[2], edgecolor='black')\n",
    "\n",
    "        for i, (bar1, bar2, bar3) in enumerate(zip(bars1, bars2, bars3)):\n",
    "            pkc_value = subset.iloc[i]['speedup over PKC']\n",
    "            park_value = subset.iloc[i]['speedup over ParK']\n",
    "            gbbs_value = subset.iloc[i]['speedup over GBBS']\n",
    "\n",
    "            if pd.isna(pkc_value):\n",
    "                ax.plot(bar1.get_x() + bar1.get_width() / 2, 0.15, 'kx', markersize=20, label='_nolegend_')\n",
    "            elif pkc_value > 4:\n",
    "                ax.text(bar1.get_x() + bar1.get_width() / 2, 4.05, f'{pkc_value:.1f}', ha='center', va='bottom', fontsize=24, color='black', rotation=90)\n",
    "\n",
    "            if pd.isna(park_value):\n",
    "                ax.plot(bar2.get_x() + bar2.get_width() / 2, 0.15, 'kx', markersize=20, label='_nolegend_')\n",
    "            elif park_value > 4:\n",
    "                ax.text(bar2.get_x() + bar2.get_width() / 2, 4.05, f'{park_value:.1f}', ha='center', va='bottom', fontsize=24, color='black', rotation=90)\n",
    "\n",
    "            if pd.isna(gbbs_value):\n",
    "                ax.plot(bar3.get_x() + bar3.get_width() / 2, 0.15, 'kx', markersize=20, label='_nolegend_')\n",
    "            elif gbbs_value > 4:\n",
    "                ax.text(bar3.get_x() + bar3.get_width() / 2, 4.05, f'{gbbs_value:.1f}', ha='center', va='bottom', fontsize=24, color='black', rotation=90)\n",
    "\n",
    "        category_start = category_index[0] - bar_width\n",
    "        category_end = category_index[-1] + bar_width\n",
    "        category_midpoint = (category_start + category_end) / 2\n",
    "        category_positions.append((category_start, category_end, category_midpoint))\n",
    "\n",
    "        index += len(subset)\n",
    "\n",
    "    ax.set_xticks(np.arange(len(data_subset)))\n",
    "    ax.set_xticklabels(data_subset['Graph'], rotation=45, fontsize=36)\n",
    "    ax.set_yticklabels(np.arange(0, 5), fontsize=36)\n",
    "    for i in range(len(category_positions) - 1):\n",
    "        midpoint = (category_positions[i][1] + category_positions[i + 1][0]) / 2\n",
    "        ax.axvline(x=midpoint, color='grey', linestyle=':', linewidth=2, label='_nolegend_')\n",
    "\n",
    "    for position, category in zip(category_positions, subset_categories):\n",
    "        ax.text(position[2], 0.98, category, ha='center', va='top', fontsize=34, \n",
    "                transform=ax.get_xaxis_transform(), fontstyle='italic')\n",
    "\n",
    "    ax.set_xlim([min(np.arange(len(data_subset))) - bar_width * 2,\n",
    "                 max(np.arange(len(data_subset))) + bar_width * 2])\n",
    "    ax.set_ylabel('Relative running time', fontsize=36)\n",
    "\n",
    "x_values = np.linspace(-0.5, len(data) - 0.5, len(data))  \n",
    "limited_ours = data['ours'].apply(lambda x: min(x, 4) if pd.notna(x) else x)\n",
    "\n",
    "plot_bars(ax, data)\n",
    "\n",
    "ax.plot(x_values, limited_ours, linestyle='--', linewidth=4, color='red')\n",
    "\n",
    "handles = [\n",
    "    Rectangle((0, 0), 1, 1, facecolor=palette[2], edgecolor='black', linewidth=2, label='Julienne'),\n",
    "    Rectangle((0, 0), 1, 1, facecolor=palette[1], edgecolor='black', linewidth=2, label='ParK'),\n",
    "    Rectangle((0, 0), 1, 1, facecolor=palette[0], edgecolor='black', linewidth=2, label='PKC'),\n",
    "    \n",
    "    Line2D([0], [0], linestyle='--', linewidth=4, color='red', label='Ours (scaled to 1)'),\n",
    "    Line2D([0], [0], marker='x', color='k', label='running time > 2000s or out of memory', markersize=24, linestyle='None', markeredgewidth=3)\n",
    "]\n",
    "\n",
    "# ax.set_title('Speedup Comparison over GBBS, PKC, and ParK', fontsize=46, pad=20)\n",
    "\n",
    "fig.legend(\n",
    "    handles=handles, \n",
    "    loc='upper center', \n",
    "    bbox_to_anchor=(0.5, 0.05),\n",
    "    fontsize=42, \n",
    "    frameon=True,\n",
    "    ncol=5, \n",
    "    handletextpad=0.4,  \n",
    "    columnspacing=0.7,  \n",
    "    borderpad=0.4,\n",
    "    edgecolor='none',\n",
    ")\n",
    "\n",
    "fig.tight_layout()\n",
    "fig.savefig('./../charts/overall_row.pdf', bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "39",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.19"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/charts/rho_reduction.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "\n",
    "# Set the seaborn color palette\n",
    "sns.set_palette(\"husl\", 26)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_graph(file_name):\n",
    "    f = open(file_name, 'r')\n",
    "    lines = f.readlines()\n",
    "    raw = {}\n",
    "    local = {}\n",
    "    n=int(len(lines)/3)\n",
    "    for i in range(n):\n",
    "        g = lines[3*i][:-1]\n",
    "        raw[g] = list(map(lambda x: eval(x), lines[3*i+1].split(' ')))\n",
    "        local[g] = list(map(lambda x: eval(x), lines[3*i+2].split(' ')))\n",
    "    return raw,local\n",
    "def draw_multi(file_name):\n",
    "    f, ax = plt.subplots(2,13, figsize=(19,3.5))\n",
    "    ax = ax.flatten()\n",
    "    plt.subplots_adjust(left=None, bottom=None, right=None, top=0.9, wspace=0.5, hspace=0.60)\n",
    "    raw, local = read_graph(file_name)\n",
    "    graphs = list(raw.keys())\n",
    "    i = 0\n",
    "    for g in graphs:\n",
    "        if (max(local[g])<5):\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(3, integer=True))\n",
    "        else:\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "\n",
    "        ax[i].yaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "        ax[i].scatter(local[g], raw[g], alpha=0.5)\n",
    "        factor = sum(raw[g])/sum(local[g])\n",
    "        ax[i].set_title(\"{} R={:.1f}\".format(g, factor))\n",
    "        ax[i].tick_params(axis='x', rotation=90)\n",
    "        i+=1\n",
    "    f.add_subplot(111, frameon=False)\n",
    "    # hide tick and tick label of the big axes\n",
    "    plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)\n",
    "    plt.grid(False)\n",
    "    plt.xlabel(\"# rounds with LS\", fontsize=14, labelpad=10)\n",
    "    plt.ylabel(\"# rounds without LS\", fontsize=14, labelpad=15)\n",
    "    plt.savefig(\"./subrounds.pdf\", bbox_inches='tight')\n",
    "    plt.show()\n",
    "    \n",
    "\n",
    "def draw_multi_w_slope(file_name):\n",
    "    f, ax = plt.subplots(4, 7, figsize=(14, 9))\n",
    "    ax = ax.flatten()\n",
    "    plt.subplots_adjust(left=None, bottom=None, right=None, top=0.9, wspace=0.5, hspace=0.60)\n",
    "    raw, local = read_graph(file_name)\n",
    "    graphs = list(raw.keys())\n",
    "    i = 0\n",
    "    for g in graphs:\n",
    "        if max(local[g]) < 5:\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(3, integer=True))\n",
    "        else:\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "\n",
    "        ax[i].yaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "        ax[i].scatter(local[g], raw[g], alpha=0.5)\n",
    "        \n",
    "        # Add line with slope=1\n",
    "        max_value = max(max(local[g]), max(raw[g]))\n",
    "        ax[i].plot([0, max_value], [0, max_value], color='blue', linestyle='--', linewidth=1)\n",
    "\n",
    "        factor = sum(raw[g]) / sum(local[g])\n",
    "        ax[i].set_title(\"{} R={:.1f}\".format(g, factor))\n",
    "        ax[i].tick_params(axis='x', rotation=45)\n",
    "        i += 1\n",
    "    for j in range(26, len(ax)):\n",
    "        f.delaxes(ax[j])\n",
    "    f.add_subplot(111, frameon=False)\n",
    "    # hide tick and tick label of the big axes\n",
    "    plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)\n",
    "    plt.grid(False)\n",
    "    plt.xlabel(\"# rounds with LS\", fontsize=20, labelpad=10)\n",
    "    plt.ylabel(\"# rounds without LS\", fontsize=20, labelpad=15)\n",
    "    plt.savefig(\"./subrounds.pdf\", bbox_inches='tight')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_multi_w_slope_smaller(file_name):\n",
    "    f, ax = plt.subplots(2, 4, figsize=(12, 6))\n",
    "    ax = ax.flatten()\n",
    "    plt.subplots_adjust(left=None, bottom=None, right=None, top=0.9, wspace=0.5, hspace=0.60)\n",
    "    raw, local = read_graph(file_name)\n",
    "    graphs = list(raw.keys())\n",
    "    i = 0\n",
    "    for g in graphs:\n",
    "        max_x_value = max(local[g])\n",
    "        if max(local[g]) < 5:\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(3, integer=True))\n",
    "        else:\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "\n",
    "        ax[i].yaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "        ax[i].scatter(local[g], raw[g], alpha=0.5)\n",
    "        \n",
    "        # Add line with slope=1\n",
    "        max_value = max(max(local[g]), max(raw[g]))\n",
    "        ax[i].plot([0, max_value], [0, max_value], color='blue', linestyle='--', linewidth=1)\n",
    "        ax[i].set_xlim(0, max_x_value * 1.2)\n",
    "        factor = sum(raw[g]) / sum(local[g])\n",
    "        ax[i].set_title(\"{} R={:.1f}\".format(g, factor), fontsize=20)\n",
    "        if i ==2:\n",
    "            ax[i].tick_params(axis='x', rotation=0, labelsize=20)\n",
    "            # set specific x ticks labels\n",
    "            ax[i].set_xticks([40, 80])\n",
    "        if i ==6:\n",
    "            ax[i].tick_params(axis='x', rotation=0, labelsize=20)\n",
    "            # set specific x ticks labels\n",
    "            ax[i].set_xticks([60, 120])\n",
    "        if i ==7:\n",
    "            ax[i].tick_params(axis='x', rotation=0, labelsize=20)\n",
    "            # set specific x ticks labels\n",
    "            ax[i].set_xticks([400, 1200])\n",
    "        else:\n",
    "            ax[i].tick_params(axis='x', rotation=0, labelsize=20)\n",
    "        if i == 7:\n",
    "            ax[i].tick_params(axis='y', labelsize=16)  # set y ticks font size\n",
    "        else:\n",
    "            ax[i].tick_params(axis='y', labelsize=20)  # set y ticks font size\n",
    "        # set x ticks font size\n",
    "        i += 1\n",
    "    for j in range(26, len(ax)):\n",
    "        f.delaxes(ax[j])\n",
    "    f.add_subplot(111, frameon=False)\n",
    "    # hide tick and tick label of the big axes\n",
    "    plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)\n",
    "    plt.grid(False)\n",
    "    plt.xlabel(\"# subround with VGC\", fontsize=27, labelpad=10)\n",
    "    # plt.ylabel(\"# subround without VGC\", fontsize=27, labelpad=15)\n",
    "    plt.ylabel(\"# subround without VGC\", fontsize=27, labelpad=20, position=(-0.4, 0.5))\n",
    "    plt.savefig(\"./subrounds_select.pdf\", bbox_inches='tight')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 9 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_multi_w_slope_smaller(\"./../../tables/reduce_select.txt\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def draw_multi_oneColumn(file_name):\n",
    "    f, ax = plt.subplots(4,7, figsize=(12,12))\n",
    "    ax = ax.flatten()\n",
    "    plt.subplots_adjust(left=None, bottom=None, right=None, top=0.9, wspace=0.5, hspace=0.60)\n",
    "    raw, local = read_graph(file_name)\n",
    "    graphs = list(raw.keys())\n",
    "    # for g in [\"HL14\", \"GL5\",\"GL15\", \"HH5\",\"REC\", \"REC'\"]:\n",
    "    #         graphs.remove(g)\n",
    "    i = 0\n",
    "    graphs = graphs[:26]\n",
    "    for g in graphs:\n",
    "        if (max(local[g])<5):\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(3, integer=True))\n",
    "        else:\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "\n",
    "        ax[i].tick_params(axis = 'y', pad = 0.1)\n",
    "        ax[i].yaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "        ax[i].scatter(local[g], raw[g], alpha=0.2, color = 'black')\n",
    "        factor = sum(raw[g])/sum(local[g])\n",
    "        ax[i].set_title(\"{} avg={:.0f}\".format(g, factor), fontsize=14)\n",
    "        ax[i].tick_params(axis='x', rotation=90)\n",
    "        i+=1\n",
    "    f.add_subplot(111, frameon=False)\n",
    "    # hide tick and tick label of the big axes\n",
    "    plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)\n",
    "    plt.grid(False)\n",
    "    plt.xlabel(\"# rounds with VGC\", fontsize=14, labelpad=10)\n",
    "    plt.ylabel(\"# rounds without VGC\", fontsize=14, labelpad=15)\n",
    "    plt.savefig(\"subrounds_oneColumn.pdf\", bbox_inches='tight')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x900 with 27 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_multi_w_slope(\"./../../tables/reduce.txt\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABCAAAAJVCAYAAAAP04QtAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/H5lhTAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd3wUVdfA8d9sNj0kIYVA6AIRRaxEQVBABKVIEUWw0IXHwgsWUGzAA1JEH7ELAmIBBBRQAQVBehGCIKCUEDpIgIRk05PdnfePYYfdZJNskg1p5/v5RCY7d+7Mxt3ZnTPnnquoqqoihBBCCCGEEEIIUYoMZX0AQgghhBBCCCGEqPwkACGEEEIIIYQQQohSJwEIIYQQQgghhBBClDoJQAghhBBCCCGEEKLUSQBCCCGEEEIIIYQQpU4CEEIIIYQQQgghhCh1EoAQQgghhBBCCCFEqZMAhBBCCCGEEEIIIUqdBCCEEEIIIYQQQghR6iQAIYQQQgghhBBCiFInAQjhYMOGDSiKgqIojB8/vsjbt2vXTt++uAYOHKj3Yf9jMBgIDg6mefPmPP300+zYsaPY+3CH8ePHOz3Ogn6K8zcFx/8vpbUPUXUkJyfzySef0KVLFxo0aICfnx9BQUFERUXxxBNPsGjRIiwWS6H92L8HNmzYUGDbLVu2EBgYiKIoGI1Gvv322yId87x58/J9zQcEBHDdddfxyCOPsGTJEqxWa5H6Li379u1j2LBhREVF4e/vT7Vq1bjxxhsZPXo0J0+edMs+kpKS+O2333j77bfp0aMHkZGR+t+lXbt2btmHqJiK8rlh+xk1alSefuw/k0+cOOHSvt3xGmzQoIHTY/T09CQsLIxWrVoxduxYl4+pNLn69y3pe9JsNrNnzx5mzpzJ0KFDufnmmzEajUX+/yMqn40bNzq81rZt2+bSdkU9T8ybN6/Ix1aRPr+Tk5OZP38+gwYN4pZbbiEoKAhPT0/Cw8Np37497733HklJSQX2kd91jLv/rrn98ssv9OrVizp16uDt7U2dOnXo1asXv/zyS4n7djdjWR+AEK5SVZXk5GSSk5M5cOAAs2fP5vnnn+fDDz8sUcDjWrr++uvL+hBEFffFF18wduxYEhISHB7PyMjAZDIRGxvLggULuPHGG5k5cyZt2rQp8T43bNhAt27dSEtLw2g0Mn/+fPr06VPifm3S0tI4fvw4x48f54cffqBNmzb89NNPVK9e3W37KKpx48YxceJEVFV1ePzgwYMcPHiQmTNn8uWXX9K7d+8S7ee2226Tiw5RpZjNZhISEkhISGDHjh188MEHfP755/Tv37+sD63Uvf3223KTQTj11VdfOfz+9ddfc/fdd5fR0biuPH1+2y7gs7Ky8qy7dOkSGzZsYMOGDbz77rssWLCA9u3bu23fJbk+sFqtDBs2jDlz5jg8fvbsWc6ePcvy5csZOnQoM2fOxGAoH7kHEoAQ5drq1auJjIwEtC8dJ06cYO3atcycOROz2czHH39MvXr1GD169DU/tmeffZZHHnmkwDYWi4V7770Xk8lEYGAgPXv2LPF+586dS3R0dL7ra9SoUeJ9iMrp5Zdf5r333gPAaDTSt29funfvTv369cnOzubw4cMsWLCA33//nX/++Yf777+fb7/9ttDXeUHWrl1L9+7dycjIwNPTk0WLFtGrV68SPY9JkybRo0cP/fdz586xe/dupk+fzuXLl9myZQtPPvkkK1euLNF+imvq1Kn897//BaBWrVqMHj1a/yK4bds23nnnHc6fP8/jjz/OunXrShTksQ9wREREEB0dzYoVK0r2BESl88wzz/Dss88W2i4sLOwaHE3RREZGsnr1av33jIwMjh49yjfffMMvv/xCRkYGgwcPpkmTJrRq1aoMj7Twv7O/v3+J+rd/v/v4+HDrrbdy8eJF4uLiStSvqNgyMjL4/vvvAQgICCA1NZXFixfzwQcf4O3t7XI/rpwn6tSpU6JjLc+f3wkJCWRlZWEwGOjYsSMPPvggt9xyC8HBwZw5c4b58+ezaNEizp8/T7du3di6dSu33nprnn7efvttXn755QL3dfnyZdq1a4fVaiUqKqpE567XX39dDz7cdtttjBkzhkaNGhEXF8c777zDnj17mD17NuHh4UyePLnY+3ErVQg769evVwEVUMeNG1fk7du2batvX1wDBgzQ+zh+/LjTNj/99JPeJjg4WM3Ozi72/krTqlWr9OMcMmRIsfux//+yfv169x2gqDI++eQT/TVUp04ddc+ePfm2nT9/vurl5aUCqre3d75tx40bV+DrctWqVaqPj4/ez88//1zs4//yyy/1fX355ZdO25w+fVoNCgrS2+3atavY+yuu06dPq97e3iqgRkZGqmfPns3T5syZM2pkZKQKqDfffLNqsViKvb/p06er33//vXrq1Cn9Mdvzb9u2bbH7FRVfST/PbVz5TM7NHa/B+vXrq4Bav379fNu8+OKL+r66du1a7H2VlDv+zq749ddf1c8//1z9888/1ZycHFVVi/f/R1Qu8+fP118Dc+fO1ZeXLFlS6LbuOk8UpKJ8fn/33Xfq8OHD1ZMnT+bb5sMPP9SPsX379sXe16effqr3M3HixGL3c/jwYdVoNKqA2qJFCzU9Pd1hfVpamtqiRQsVUI1GoxobG1vsfblT+cjDEKKIHnroIf2uYVJSErt37y7jI3Lu66+/1perQnqoKJ9OnjzJSy+9BGh34NatW+c0am/z+OOPM3fuXACysrJ46qmn8gwlKMzPP/9Mz549yczMxNfXlx9//JFu3boV+zm4ok6dOowYMUL/fe3ataW6P2e+++47PX1zwoQJegaXvdq1azNhwgRAqxOxatWqYu/v5Zdfpnfv3tStW7fYfQhRUU2cOFG/w7t+/foyHz9e2h544AGGDx/ObbfdhtEoScxCY/uuefPNNzNo0CA9nd/+O2h5Vx4+vx977DE+//xz6tWrl2+bESNG0KJFC0Cru3Hp0qVi7cv2/0ZRFJ566qli9QEwY8YMzGYzAB999BG+vr4O6/38/Pjoo48ALZP8/fffL/a+3EkCEKLCat68ub58+vTpMjwS50wmEz/++CMADRs25J577injIxJV1YwZM8jMzATgrbfeIioqqtBtnnjiCR588EEADhw4UKS0/qVLl9K7d2+ys7Px8/NjxYoVPPDAA8U7+CIq6/NCTEyMvty5c+d829n+toCeOiuEKBo/Pz+uu+46ANLT0/PUthGisvv333/1i/Unn3zS4d9ff/2VixcvltmxFVVZf367ylZM1mq1cvz48SJvHxsbqxfSb9u2LfXr1y/Wcaiqql9nNG3alJYtWzpt17JlSz0o9eOPPxb5hlJpkACEqLC8vLz0ZU9PzzI8EueWLFlCRkYGAE899VSFKZQpKhdVVfVIu6+vL8OHD3d5W/uK+F9++aVL2yxatIjHHnuMnJwcAgIC+PXXX7nvvvuKdMwlUdbnBfsLoIiIiHzb2a/btGlTqR6TEJVZWb/nhShL8+fPx2KxYDAYePzxxwHtBoKiKOTk5LBw4cIyPkLXVZT3sn2RSg8PjyJv767s6OPHj3Pu3DlAC2QUxLb+7Nmz5aJwtQQgRIV18OBBfblBgwZldyD5KK3hF6+//jr169fH29ub6tWrc9ttt/HCCy9w5MgRt+1DVB5///03iYmJANxzzz0EBQW5vO3999+vp/Nt2bKl0Pbz58/niSeewGw2ExgYyJo1a6555k9ZnxcCAgL05eTk5Hzb2a87ceIE6enppXpcQlRGZrOZ2NhYAIKCgggODi7T41myZAk33ngjfn5+VKtWjSZNmjBgwADWr19fpsclKq9vvvkG0O7K165dG9Cybm2FjyvSMIyy/vx21caNGwEtSNK4ceMibauqqj4NuZ+fX4mKfP/zzz/6ctOmTQtsa7/e/u9cVmQAmaiQYmJi9JSzJk2acPPNNzttd+LECRo2bFji/a1fv75I83efOHGCzZs3A9C6dWsaNWpU4mOwsZ/bOTs7m71797J3714+/PBD3nzzTcaNGyfZFkL3119/6cu33357kbb18PDglltuYceOHVy8eJFz5845rWkA2pecr776CqvVSvXq1Vm9enWBs7WUhpSUFD7++GNAO/aCZp1p0KABJ0+eLNH+xo0bl2dKvBtuuIHly5cD2peUhx9+2Om29lkPqqpy5swZl4bGCFEcFy5c4MCBA4W2u/766wu883jkyBFSU1PdeWgl8uGHH+rBu4K+yM+bN49BgwaVeH+FpS7bXxAAHD16lKNHj/L111/Ts2dP5s2bV6QgsBAF2bt3L/v27QOuDruwefLJJ9m6dSu7d+/mn3/+4cYbbyy0v8LOEzVq1Ci1mdbKw+e3K1auXKn/zR944AECAwOLtP2mTZv0DIRevXpRrVq1Ih+DzZkzZ/TlwmYnsa8TVR6Gt0gAQlQYFouFEydOsGbNGt58802sViseHh5Mnz693Mxra/PNN9/oX1QGDBjglj5r1arFww8/TJs2bbjuuuswGo2cOnWKFStW8PXXX5OTk8OECRPIzs4uP9PsiDJnXyCpZs2aRd7efqhAQkJCvgEI2xANX19f1q1bx2233VbkfRWXbRqvsWPH6umIL7zwQpncQenevTtTpkwB4L///S9dunTBx8fHoU1mZqY+TadNSkrKNTtGUfV89tlnfPbZZ4W2O378eIHvm2tVy6UgGRkZxMXF8dVXXzFjxgxAuzB67bXXyuyY/Pz86N69Ox06dKBp06YEBARw8eJFNm7cyOeff05CQgLLly+nR48e/Pbbb+U6vVxUHPbDK3v37u2wrk+fPowcOZLs7Gy+/vprpk6dWmh/hZ0ninvRXpDy9PldmMTERJ577jlAC5Lk/hx3hX1GSkmvD+y/N9hnXzpjPwVweQgiSwBClGsFZS80adKEd999l+7du+fbpnbt2uzfv79Uj8MZW3qVj48Pffr0KfH+o6OjOXnyZJ4vLbfffjs9e/Zk2LBhdOrUieTkZKZOncpjjz3GLbfcUuL9ioqvKB9QzthvYzKZ8m2nKAqqqpKRkcHKlStLNQAxaNCgfO9mVq9endGjRzN27NgC+1izZg3Z2dklOg5nd4JatmxJt27dWLFiBX/99Rdt27Zl8uTJ+hzf27dv57XXXuOvv/7Cy8tLPwZbvRghhKOTJ08WmNXXrl07PvnkE70YpTM9e/bUK9eXhrNnzzod/tGxY0dGjBhB586d2bNnDxs3buSzzz7j//7v/0rtWETVYDabWbBgAaDNDJf7TnxISAhdunRh+fLlzJ8/n8mTJ5eLm3Xl+fO7IBaLhSeeeELPvHjjjTeK/D0nMzNTLzpdu3ZtOnToUKTtnfVnY18/wxnbbEFQPr5vSABCVEiKovDYY48VOq2fp6cnN9100zU6Ks2OHTv0egw9evRwS7qlfeTSmTvvvJOPP/5Yny7x448/5osvvijxfkXFZ5/eV5yot/02BaUaTp48mcmTJ5OSksKbb76Jv78/L7zwQpH3V1L33HOPS4U2S3O4w1dffcWDDz7Irl272LlzJ/fff3+eNl27dsXb25ulS5cClCgNU4jCuOvOZWEZEjbXahhgUFAQzz33XKHp5cHBwaVaH6KgviMiIvj+++9p2rQpOTk5fPTRRxKAECW2evVq4uPjgbzDL2yefPJJli9fzpkzZ1i/fn2hF7ylkeFQFOXh8zs/zz77LL/++isA3bp148033yxyH8uXL9dv5Dz55JMlDgjZZ1cWFpCxL5yZe6rOslD2oTAhCrB69Wr279/P/v372b59O3PnzuXWW29FVVUmTZrkMGdweVFaxScL07dvX/0C0VYgR4iwsDB9+fz580Xe3vYFByA0NDTfdi1btmTFihX4+fkB8OKLL/L5558XeX+umDRpkn5eiImJ4YcfftDHi/7000906tTJ4c7AtRYSEsKmTZt455139KmvbOrXr897773HTz/95FB4snr16tf6MIWoECIjI/X3+/79+/n999+ZNm0aNWvWJDk5mT59+rBo0aKyPswCXXfddXTs2BHQ6kLYUs2FKC7bd83Q0FCHaZ3tdevWTQ+OlZdilOX989uZsWPHMmvWLEALkixevLhMZ7+wKcoNprS0NH25ONmw7iYZEKJci4qKcrjb0rJlS5588km6devGmjVr+PTTT7n//vvp1auX0+1zcnI4fPhwiY+jYcOGhWYhgBaBtH0RioiIuKbjZY1GI1FRUcTExHD27Nlrtl9RvtkXaN2zZ0+RtrVYLHqxpfDw8HzrP9jce++9LF++nIceeoisrCyeffZZ/Pz83B6Iq127tkNm0x133MHDDz/MhAkTGD9+PLt37+aVV17hgw8+yLePI0eOuCWFM780Th8fH0aPHs3o0aO5fPkyly5dIjAw0KGmhq16f2BgoEOBKCHEVc4yGdu3b8+TTz7JnXfeydmzZxk2bBitWrWiXr16TvtISkpyKNhWXCXJqLzxxhtZtWoVoA3ZKOx8KkR+kpOT+emnnwCtNlNh6fcAS5cu5dNPP3Xpu2xpqgif3/amTZum18+4/fbbWbFiRbEyCOLj41mzZg2gPWdXioIWxr7wZGHnN/vCk+Xh+4YEIESF4+npybx587j++utJSUnh5Zdfplu3bk6LOp09e5bmzZuXeJ+uzoKxYsUKfcrDJ554olgR0pKQ2S9EbjfddBMhISEkJiayadMmkpOTXR4WtHbtWv0uvavTaXbs2JElS5bQu3dvcnJyGDx4sNtqoRTmzTffZOXKlezatYtPP/2U5557Lt9UzU6dOl2zKtrVq1fPk+GQmJjI8ePHAWjRooW8d4UoosjISD7//HMeeughTCYTr7/+uj4lYW7Lly+/JrNgFETe48JdFi9eXOQsgdTUVJYuXcpTTz1VSkdVMuXx8/vTTz/l1VdfBbQZrlavXl3kWS9s5s+fj8ViAdxXnN4+iHHo0KEC29qvv+GGG9yy/5KQIRiiQqpVqxYjR44E4NixY8yZM6eMj0hTVsMvQCtIZKs9IXdWhI2iKPprMSMjo0i1QT766CN9eeDAgS5v99BDDzF//nw8PDywWCw8+eST/Pzzzy5vX1wGg0GfgcJsNvPWW2+V+j6La+nSpVitVgAee+yxMj4aISqmbt260aZNGwAWLFiQZxrM8sT+2OQzWpSE7btmrVq1WLhwYaE/tjvl5WUYhjPl7fP7m2++4fnnnwe0IVRr1651GNJaVLa/vaenJ/369XPLMTZs2FA/lxQ29No29Xft2rXLxwwjqhB21q9frwIqoI4bN67I27dt21bfvrgGDBig93H8+PF82yUkJKgBAQEqoNavX1/Nyckp9j7d4dKlS6qnp6cKqLfccss13/+3336r/92GDBlyzfcvyq/jx4+r3t7eKqAGBASosbGxhW6zcOFC/fV00003qVarNU+bcePG6W3Wr1+fZ/1XX32lKoqiAqq3t7e6Zs2aYj+HL7/8Ut/Xl19+WWDbVq1aqYBqMBjUQ4cOFXufpSUjI0Nt2LChCqjVq1dXU1JS3Nq/7e/Utm1bt/YrKpaSfp7buPqZbM8dr8H69evrn+8FWb16tb6/xx9/vNj7K03Hjh1Tvby8VEBt1KiRW/suzv8fUXEdO3ZM/1x9/vnnXdpm5MiR+mfimTNnHNa56zxRkIr2+f3DDz+oHh4eKqDWqVOnxO+rffv26c+/R48ebjlGm2eeeUbve/v27U7bbN++XW/z7LPPunX/xSUZEKLCCgkJ4T//+Q+gTdOVX+rltbJw4UJycnKAomU/nDhxAkVRUBTF6TCPy5cvs2HDhgL72Llzpx6pVRSFZ555xuX9i8qvQYMGTJ8+HdDSMDt06MBff/2Vb/vFixfrKYJeXl588803xUof7t+/vz6neFZWFj179tSj8KXp9ddfB8BqtTJ58uRS319u58+f17MbcsvIyKBfv3768Iv33nsv34JQ7dq1088NJ06cKK3DFaJC69Spkz7F5qJFizh69Og13f/PP/+M2WzOd318fDy9e/fWx6w/++yzTtvNmzdPf7+X5UwEonz7+uuv9aFAjzzyiEvb2NpZrVZ9mvjyqqw/v9esWUO/fv2wWCzUqFGDtWvXljhj4KuvvtKXi3J9sGHDBv2ckF8W6qhRo/Th3iNGjMgzxWZGRoZesN9oNDJq1KiiHXwpkRoQIl979+5l3rx5hba777778i38VNpeeuklPv74YzIzM5k6dSoDBgwos3mObelVRqORJ554wm39Jicn0759e26++WZ69uzJHXfcQa1atfDw8ODUqVOsWLGCb775Rv9y8/LLL3PHHXe4bf+ichgxYgRxcXF88MEHnDp1ihYtWtCvXz+6d+9O/fr1ycnJ4dChQyxYsIB169YB2rzR3377Lbfeemux9zt8+HAyMjJ44YUXSE9Pp1u3bqxdu5Y777zTTc8sr65du3Lrrbeyd+9eFixYwPjx42nYsGGp7S+3b7/9lk8++YS+ffvSpk0bIiMjSUlJYdeuXXz22WfExcUBMHTo0BKPS9+7dy979+51uu78+fN5zuGPPPJIuaiALa6tCxcucODAgULb+fr60qhRo2twRO71+uuv06tXLywWC1OmTLmmwzJHjBhBTk4OvXv3plWrVjRo0ABfX18uXbrEhg0bmDlzJpcuXQKgTZs2PPfcc8XeV2pqKt9//73DY/YBl++//94hTfzWW28t0flblD+2m201atRwuTbT3XffTa1atfj333/55ptveOWVV0rzEEukLD+/d+zYQa9evcjOzsbT05P333+fnJycAs+dderUKXAaXovFwoIFCwDtxmm3bt3cesxRUVGMHj2aqVOnEhMTQ+vWrXnllVdo1KgRcXFxTJs2TS9APnr0aJo0aeLW/RdbWadgiPLFPhXL1Z9ly5bp21/LIRg2zz77rN5+wYIFxd5vSRw8eFA/hi5duhRp2+PHjxeYrmq/vqAfDw8Pdfz48U5T5YWw+eyzz9SQkJBCX0833HCDumnTpgL7KmwIhr23335bb1u9enV1z549RTruoqRwqqqqLl68WG8/bNiwIu2rpKZPn17g39ZoNKqvvvpqoe9V+/NpfudC+/8HrvxIinbVUZzPc2fDB8v7EAxVVVWr1ao2a9ZMBVRPT0/15MmTxd5vUdmOs7Cf3r17q5cvX863H/tzXH6p8K5+HyisH1ExbdmyRf9/O3z48CJta/9dOSYmRn+8vA3BUNWy+/wu6uepK8/nl19+0dsWdfiD/f+bAQMG5NvOYrGogwcPLvA4hwwZolosliLtvzTJEAzhVra78H5+ftdsn2PGjNFnwJg8eXKJqlQXl/3wD3cXn4yMjGTJkiW8+OKLtGnThoYNG1KtWjU8PT0JCwujdevWvP766xw9epRx48ZJpW1RoP/85z/ExcXx0Ucf8eCDD1K3bl18fHwICAigUaNG9O3bl4ULF7J//36X76644rXXXuONN94AtGFFnTp14uDBg27rP7fevXvTtGlTQEttdscUfK56+OGHmThxIu3bt6devXr4+PgQFBREs2bNePHFF/nrr7+YMmWKvFeFcBNFUXjttdcAbfrtadOmXbN9f/XVV0yYMIEHH3yQqKgoQkJCMBqNBAcH07x5c4YPH862bdv4/vvvC7xTKkRh7ItI9u7du0jb2rcvz8UooWw/v92tNK8PbAwGA3PmzGHlypX06NGDyMhIvLy8iIyMpEePHqxatYrZs2eXWYa4M4paFldrotK64YYbOHToELVr167QJwwhhBBCCCGEEO5VfkIhosLLyMjg2LFjAHrkUgghhBBCCFdduHCBFStW8NZbb9G5c2fCwsIKLcaXW3p6OkuXLuWZZ54hOjqa6tWr4+npSWhoKK1atWL8+PGcP3/e5WNKT0/nnXfeITo6mpCQEPz9/WnatCkvvfQSJ0+eLOYzFaJqkiKUwm0WLFigD8Ho0KFDGR+NEEIIIYSoaCIiIkq0/b59+2jdujWpqal51iUmJrJjxw527NjB+++/z6xZs3jssccK7O/o0aN06dKF2NhYh8cPHz7M4cOHmT17NvPnz3d7gUEhKisJQIgSOXjwIMnJyaxdu1afLicgIECfwk8IIYQQQojiqFevHk2bNmXNmjUub2MymfTgQ+vWrenWrRstWrQgNDSUixcvsnTpUr744gtMJhNPPPEEgYGBdO7c2WlfKSkpdO3aVQ8+PP300/Tt2xdfX1/Wr1/PlClTMJlMPPbYY2zdulVmHRHCBRKAECXSqlUrkpOT9d+NRiNffPEFkZGRZXhUQgghhBCiInrrrbeIjo4mOjqaiIgITpw4UaSpGA0GA3369GHcuHHceOONedZ36tSJzp0761O3jhgxgtjYWKeFgadPn86RI0cAeOeddxg9erS+rlWrVrRr1462bduSnp7OqFGj2LBhQ9GfsBBVjBShFCUSHBxMZmYmERERtG3blhdffFGiv0IIIYQQwi3sAxADBgxg3rx5bun3kUce4YcffgBg9+7d3H777Q7rc3JyCA8PJzk5mRtuuIEDBw44nUngP//5DzNnzgRg586dREdHu+X4hKisJAOiArBarZw7d45q1aqVu2nbTp06lecxk8lUBkciypKqqqSkpBAZGVmupvmpqMrze14IkPd8aZD3vSjvKtv7vn379noAIi4uLk8AYv369XqW74ABA/J9zgMHDtQDEMuWLXM5ACHveVERlMb7XgIQFcC5c+eoW7duWR+GEIU6ffo0derUKevDqPDkPS8qCnnPu4+870VFUVne91lZWfqyh4dHnvVbtmzRl9u2bZtvPy1atMDPz4/09HS2bt3q8v7lPS8qEne+7yUAUQFUq1YN0P7HBwYGlvHRCJGXyWSibt26+mtVlIy850V5J+9595P3vSjvKtv7fuPGjfryDTfckGf9P//8oy8XNL280WikcePG7Nu3j4MHD7q8f3nPi4qgNN73EoCoAGxpWYGBgXKCEuVaaaYQXrhwgZ07d7Jz50527drFrl27SEhIAIo/JnTt2rV8++23bNmyhX///Rej0UhERAQ333wzHTp04KmnniIgICDf7dPT0/n4449ZsmQJcXFxZGVlUbduXbp27cr//d//Ub9+/WI9V3nPi4pC0obdR973oqKoDO/7v/76i5UrVwLQvHlzpwGIM2fOAODv709wcHCB/dWtW5d9+/Zx8eJFsrKy8Pb2ztMmKyvLIesiJSUFkPe8qBjc+b6XAIQQokIo6bzg9i5fvsygQYP48ccf86wzmUzExsbyww8/0KpVq3yLqsq84EIIIUTFk5WVxdChQ7FYLAC8/fbbTtvZAgQF3Yiw8ff315dTU1OdBiCmTJnChAkTinPIQlQqFb+CjBBCp1pVrInJWM9dxJqYjGqtnJPc1KtXj06dOhVr2+TkZDp27KgHH3r16sX8+fPZsWMHu3btYunSpYwcObLAcW7O5gVft24d27Zt4+233yYgIECfF3zv3r3FOk4hXFVV3vei9MhrSFQlzz//PDExMYCWQfnQQw85bZeZmQmAl5dXoX3aBxwyMjKcthk7dizJycn6z+nTp4t66KIKq0znacmAEKKSsMYnYNl/BDU+EcxmMBpRIkLwaB6FISK0rA+vxEo6L7jNiBEj2L17N97e3ixevJju3bs7rG/RogW9evXi/fff1++O5CbzgovyorK/70Xpk9eQqEqmTJnC7NmzAYiOjuaTTz7Jt62Pjw8A2dnZhfZrP7TC19fXaRtvb2+nmRFCFKaynaclA0KISsAan4BlUwzqmXjw94Hw6uDvg3omHsumGKzxCWV9iCU2YcIEunXrVqKhGFu2bOGbb74BYNKkSXmCD/YURcFozBujzcnJ4cMPPwS0olUvvfRSnjZ33303Q4YMAbQiV7t27Sr2MQuRn6rwvhelS15DoiqZOXMmr732GqAVlVy1apXD0IncbEX3UlNTC+07LS1NX3ZlyIYQrqqM52kJQAhRwalWVYuKpmVARCiKjzeKwYDi4w0RoahpGVj2x1boVC13+fjjjwEICgri+eefL1YfRZkX3GbZsmXF2pcQ+ZH3vSgpeQ2JqmThwoU8++yzANSvX5/ffvuNsLCwArexDcVMS0sjKSmpwLa24RTh4eGS5SDcprKep4scgDCZTPpPenp6iXaenp7u0J8QoujUJJOWkhVcLU+FWkVRILgaanwCalLVfo9lZ2frdR86duyop1ZaLBZOnz7NiRMn9PGeBSnqvOBAkeYFF8IV8r4XJSWvIVFV/PTTT/Tv3x+r1UqtWrVYt25dgXWebG688UZ9+dChQ/m2M5vNxMXFAc6n8xSiuCrrebpIAYiFCxdSvXp1/eeHH34o0c6///57h/6WL19eov6EqJIys7XxYF6eztd7eWrrMwsfw1iZ/fXXX3qAoXnz5phMJkaNGkVYWBj16tWjYcOGBAUF0bFjxwJrNhR1XnCgSPOCC+ESed+LkpLXkKgC1q1bR58+fTCbzYSGhvLbb7/RqFEjl7Zt06aNvrxx48Z828XExOhDMFq3bl2yAxbCXiU9T7scgMjJyeH1119HVbUUj2HDhvHUU0+VaOf9+/dn2LBhqKqKqqq8+uqrWK3WEvUpRJXj4wVGI2TnOF+fnaOt9ym8inNlZh84sFqttGjRgg8++MAhrTI7O5u1a9dy3333MW3aNKf9FHVecECfFzw/WVlZDtlgkhEmCiXve1FS8hoSldy2bdvo0aMHWVlZBAUFsXr1apo1a+by9u3atSMoKAiAr776Sr8Gym3evHn6cq9evUp0zEI4qKTnaZcDEMuXL+fEiRMoikJYWBjvvvuuWw5g+vTp+his2NhYfvrpJ7f0K0RVoQQHokSEQFJKng9HVVUhKQUlIhQlOLCMjrB8SExM1JenTZtGbGwsDz74IDt37iQzM5MLFy7w2WefERQUpAdEbUM27JVkXvD8TJkyhaCgIP3HFrgQIj/yvhclJa8hUZnt3buXrl27kpaWhr+/PytXruSOO+4oUh9eXl783//9H6BlMjq79tm+fTtz5swBtGGZ0dHRJT94Ia6orOdpl6fhtFWOB20e24KqxhZFQEAAr776Ki+//DIAX3/9NT179nRL30JUBYpBwaN5FJbLJm0cWHA1LSUrO0c7Mfn74dG8CYpBKbyzSsy+QnVmZiYdO3ZkxYoVeHh4AFrhqP/85z/cdNNNtG3bFqvVytixY+nevbvDuDt3zwsO2jn1xRdf1H83mUwShBAFKu/v+wsXLrBz50527tzJrl272LVrFwkJWqXuAQMGONwxzE96ejq//vorv/32GzExMRw9epTU1FQCAwOJiorigQce4D//+Q81a9Z06ZjS09P5+OOPWbJkCXFxcWRlZVG3bl26du3K//3f/1G/fn2X+jl58iQffvghK1eu5PTp03h7e9OoUSP69OnDc889p9d+Ke/K+2tIVF1btmzh6NGj+u+XLl3Sl48ePZrn/GFf9BkgLi6OBx54QM9wnDRpEkFBQRw4cCDffdaoUYMaNWrkeXz06NEsWrSII0eOMGbMGI4ePUrfvn3x9fVl/fr1TJ48GbPZjK+vLzNmzCjycxWiIJX1PK2o+eUT2TGbzVSrVo2srCyMRiMXL17UU5LcISkpiRo1auhv4JSUlHwry1dFJpOJoKAgkpOTCQysWBEuce04nyM4FI/mTUp9juCyeI2eOHGChg0bAq5d0Lz77ruMHj1a//3PP//ktttuc9r20Ucf5fvvvwe02hE333yzvq5Zs2b8888/REREcP78+QL3+dhjj7F48WJA+wIVGura/wd5zwtXldX7vrDXaO5iWfZceb/u27eP1q1bFzr9XWBgILNmzeKxxx4rsN3Ro0fp0qULsbGx+fYzf/58unXrVmA/P//8M08++WS+w6SioqJYuXKlXv+lKMrqfV+Wnx2iYrlWr9GBAwfy1Vdfudw+96XMvHnzGDRoUJH2OW7cOMaPH+90nbvOH7nJZ71wVWX7ju9SBsSBAwfIyspCURTuvvtutwYfAIKDg7n77rvZtGkTmZmZHDhwwOELvxCicIaIUJTwllol3Mxs8PHSUrcqWFS0tNjm8wYt2yG/4APAAw88oAcgdu3a5XA+knnBRXlSEd739erVo2nTpqxZs8blbUwmk/4ea926Nd26daNFixaEhoZy8eJFli5dyhdffIHJZOKJJ54gMDCQzp07O+0rJSWFrl276hcPTz/9tMMdzClTpmAymXjsscfYunUrt956q9N+9uzZw2OPPUZGRgYBAQGMHTuW9u3bk5GRwXfffccXX3zBkSNH6Nq1KzExMQ7nnPKsIryGhChLjRs3Zs+ePXzyyScsWbKEo0ePkp2dTd26denSpQsjR450OYNKiOKobOdplwIQ9sXbWrZsWSoHctddd7Fp0yYA/v77bwlACFEMikFBCXFvgLCysB/SUNj0W/ZtL1686LCuTp06/PHHH/q84AUVopR5wcW1UB7f92+99RbR0dFER0cTERHhkLHkCoPBQJ8+fRg3bpzDVHg2nTp1onPnzvTq1QuLxcKIESOIjY11mnkxffp0jhw5AsA777zjkAnVqlUr2rVrR9u2bUlPT2fUqFH5zoIzcuRIMjIyMBqNrFmzhlatWunr7rvvPpo0acKYMWM4cuQI7733Xr53U8uj8vgaElXXvHnzXBqmlZ+BAwfmGZZRUv7+/owZM4YxY8a4tV8hXFWZztMujXOwL94WERFRKgdiP4bTfn9CCOEO9pWvLRZLgW3t1xuNjnFamRdciMJNmDCBbt26Ffs7w913382iRYucBh9sevTowcMPPwxoY7737NmTp01OTg4ffvghoL0PX3rpJaf7GjJkCKBNtbdr1648bXbu3MnmzZsBGDJkiEPwweall17S3+sffPABOTn5VC0XQgghqjCXAhD2Yx1DQkJK5UCqV6/udH9CCOEO9evXp169eoBWP6Kg8je2wAFA7dq1HdbJvOBClB/t27fXl+3ftzbr168nOTkZ0GpP5Fdfyv5u6bJly/KsX758ub6c39hyg8FA//79Aa221fr16ws9fiGEEKKqcSkAYT+O8fLly6VyILZKtSBjpYUQpaN3796AFuRct25dvu2WLl2qL9sHHEDmBReiPMnKytKXbTPa2NuyZYu+3LZt23z7adGihT57xdatW/Ptx9/fv8Cp/Oz34awfIYQQoqpzKQARHh6uLxdW9b244uPjne5PCCHcZdSoUfj4+ADw4osvOs22+vbbb/Ux4F27ds0zHabMCy5E+WGfheRsqJN9DaumTZvm24/RaNRnrjh48GCe9bbHGjdunGdYlj37fTjrRwghhKjqXCpCaV+fwTYG0t3s+61Vq1ap7EMIUXGVdF5w0Krx//e//2XMmDHs37+fO++8k1deeYWbb74Zk8nE0qVL+eyzzwBtWq3333/f6bHIvOBClL2//vqLlStXAtC8eXOnAYgzZ84AWuZCQQVjQSs+u2/fPi5evEhWVpZeODYzM1M/3xRWwLZ69er4+/uTlpamF6EVQgghxFUuBSDuvPNOvLy8yM7OZteuXVy8eNGtWQoXL17kjz/+ALS7i3feeafb+hZCVA6zZ8/Od17wrVu35kl3zq8C9ujRo0lMTGTatGkcPnyYwYMH52lTo0YNli9fTpMmTZz2Ua1aNVauXKnPCz5r1ixmzZrl0MY2L3h+U/oJIYovKyuLoUOH6gVj3377baftUlJSANeGdvr7++vLqampegDC1kdR+klLSyt0qt6srCyHISRS/0oIIURV4NIQDD8/P+6++25Aqw4/adIktx7E22+/jcViQVEUWrVqha+vr1v7F0IIe1OmTGHr1q089dRTNGjQAG9vb4KCgoiOjmbixIkcOXLEaZV7e7Z5wadNm0aLFi0IDg7Gz8+P66+/nhdeeIF9+/bRrVu3a/SMhKhann/+eWJiYgCtuORDDz3ktF1mZiag3dwojP1UuRkZGXn6KGo/9n04M2XKFIKCgvSf3MO9hBBCiMrIpQwIgL59+7JhwwZUVWXmzJn06dPHLZXdt23bxueff67/3q9fvxL3KYSofEo6L3hurVq1KjTIUBiZF1yIa2/KlCnMnj0bgOjoaD755JN829pqvmRnZxfar302gv2NEFsfRe2nsJspY8eO5cUXX9R/N5lMEoQQQghR6bmUAQEwePBgGjRogKIoZGdn89BDDzmdK7sodu/ezUMPPUROTg6KotCgQQOn6dBCCCGEEDNnzuS1114DtIKPq1atchg6kZttFq/ChkMA+rS54DjUwn4msKL0U9hwDW9vbwIDAx1+hBBCiMrO5QCE0WhkypQpqKqKoigkJSXRpk0bJkyY4PCh7Yr09HQmTpxI69atuXz5sj6N3dSpU51OoyWEEEKIqm3hwoU8++yzANSvX5/ffvuNsLCwArexFY1MS0tzmO7bGVvRyPDwcIfhGD4+PoSGhgJXi1rm5/Lly/p3IslmEEIIIfJyOQAB8NhjjzF69Gg9CJGTk8N///tfIiMjeeaZZ/j+++85deqU021Pnz7NDz/8wLPPPktkZCTjx48nOzsbRVFQFIXRo0fz6KOPuuVJCSGEEKLy+Omnn+jfvz9Wq5VatWqxbt26QmekALjxxhv15UOHDuXbzmw2ExcXBzifztPWz9GjRzGbzfn2Y78PZ/0IIYQQVZ3LNSBspk6dyqVLl/jyyy9RFAVVVUlJSXGoAm8wGAgMDCQgIIDU1FRMJhNWq1Xvw5bxYNt+yJAhTJ061U1PSQghhBCVxbp16+jTpw9ms5nQ0FB+++03GjVq5NK2bdq00Zc3btxIy5YtnbaLiYnRMxec1bdq06YNmzdvJi0tjd27d3PXXXc57Wfjxo36sjvqZAkhhBCVTZEyIEALGsyZM4dZs2bpKYqKogBaYEFVVSwWC5cvX+b06dNcvnwZi8Wir7Nv7+3tzRdffMEXX3zhrucjhBBCiEpi27Zt9OjRg6ysLIKCgli9ejXNmjVzeft27doRFBQEwFdffaV/D8nNvsBtr1698qzv2bOnvvzll1867cNqtfL1118DEBwcTPv27V0+TiGEEKKqKHIAwmbo0KHExsYycuRI/P39HT7UbcMq7H9sVFXFz8+PUaNGERsby5AhQ0r2DIQQQghR6ezdu5euXbuSlpaGv78/K1eu5I477ihSH15eXvzf//0fAAcPHuTdd9/N02b79u3MmTMHgLZt2xIdHZ2nzZ133sk999wDwJw5c9i+fXueNu+99x4HDx4EYOTIkXh6ehbpWIUQQoiqQFHzux1QBCaTiQ0bNrBx40Z27txJfHw8CQkJpKSkUK1aNUJDQ4mIiODOO++kbdu2tGvXTqo9F4HJZCIoKIjk5GT5u4lySV6j7iV/T1HeFfYa3bJlC0ePHtV/v3TpEqNHjwa0oQlDhw51aD9w4ECH3+Pi4rj77ru5cOECAO+//z73339/gcdUo0YNatSokefxlJQUWrRowZEjRwAYNmwYffv2xdfXl/Xr1zN58mRSU1Px9fVl27Zt3HrrrU7737NnD61btyYjI4OAgABee+012rdvT0ZGBt99950+DDUqKoqYmBiH2TNcIe97Ud7Ja9S95O8pKoLSeJ26JQAhSpecoER5J69R95K/pyjvCnuNDhw4kK+++srl/nJ/FZk3bx6DBg0q0jGNGzeO8ePHO1139OhRunTpQmxsrNP1gYGBzJ8/n27duhW4j59//pknn3wSk8nkdH1UVBQrV66kcePGRTp2kPe9KP/kNepe8vcUFUFpvE6LPQRDCCGEEKIiaNy4MXv27GHatGm0aNGC4OBg/Pz8uP7663nhhRfYt29focEHgIceeoh9+/bxwgsvEBUVhZ+fH8HBwbRo0YJp06axZ8+eYgUfhBBCiKpCMiDsnDp1ijlz5rBy5UpOnjxJSkoK4eHhNGjQgPbt29OnTx9uuummfLf/5ZdfmDVrFrt27eLixYuEh4cTHR3NsGHD6Ny5c7GPSyKkoryT16h7yd9TlHfyGnU/+ZuK8k5eo+4lf09REZTG67TI03BWVh999BFjx47Vp+GyOXPmDGfOnGHLli2YTCZmzJiRZ1ur1cqwYcP0IlY2Z8+e5ezZsyxfvpyhQ4cyc+ZMDAZJOhFCCCGEEEIIUfVIAAKYNGkSb775JqCN33z66aeJjo4mKCiIhIQE9uzZw7Jly/INHrz++ut68OG2225jzJgxNGrUiLi4ON555x327NnD7NmzCQ8PZ/LkydfseQkhhBBCCCGEEOVFkYdgpKen68sGgwEfH5982953330u99ukSRNmzpxZlENxi3Xr1umVtfv378/s2bPznTorOzsbLy8vh8eOHDlCs2bNMJvNtGjRgk2bNuHr66uvT09Pp23btsTExGA0Gjl48GCRx4dKipYo7+Q16l7y9xTlnbxG3U/+pqK8k9eoe8nfU1QEZT4EY9myZTzyyCP672+88QYTJkzIt/2GDRtQFKXQflVVZePGjXTv3p2uXbsW5ZBKxGq18swzzwBwyy23MGfOHIzG/P8kuYMPADNmzMBsNgPaMA774AOAn58fH330Ea1atcJsNvP+++/zySefuPFZCCGEEEIIIXLLzMxk7ty5/PDDD+zbt4/k5GTCwsK49dZb6d+/P3379nWpn23btvHpp5+yefNm4uPjCQ4O5pZbbmHgwIH069evlJ+FEJVLkTIgbrvtNv766y8AWrVqxebNmwusaWAwGFAUBVVVCw1EqKrKTTfdxL59+1w9nBL79ddf9eKQCxYsKPIJRFVV6tSpw7lz52jatCkHDx7Mt23Tpk05fPgwtWvX5vTp0y4FZmwkQirKO3mNupf8PUV5J69R95O/qSjvKtpr9PDhw/To0YPDhw/n26ZTp0788MMPBAQE5Ntm/PjxTJw4EavV6nR9165d+f777wvMCnemov09RdVUptNwbtq0SQ8+GAwGvvjiC5cLKnp6elKvXr18f7y9vQH4+++/2bFjRzGeRvEsWbIEAEVRHKbfSkxMJDY2lsTExAK3P378OOfOnQOgbdu2Bba1rT979iwnTpwowVELIYQQQggh8nPhwgU6duyoBx8effRRVqxYwZ9//smKFSt49NFHAVizZk2BWRAzZ85kwoQJWK1WGjVqxJw5c9i5cyfLly+nffv2AKxcuZLBgweX/pMSopJwOQDx/fffA9rFeq9evbjxxhtd3kn9+vU5fvx4vj/jx4/X237zzTeuH30J2YIdDRo0oFq1aixYsIDmzZsTGhpKVFQUoaGhXH/99bz77rtkZWXl2f6ff/7Rl5s2bVrgvuzXF5QpIYQQQgghhCi+//73v5w+fRqAcePGsXjxYrp27cptt91G165dWbx4MW+99RagBRBs1zn2EhMTeeWVVwCoV68eO3bsYPDgwURHR9OjRw9+++03HnroIQAWLlzIhg0brs2TE6KCczkA8dNPP+nLL730klsP4j//+Y9e+PGXX35xa9/5sVqtHDp0CICwsDBGjhzJE088wYEDBxzaHTlyhNGjR3PfffeRlJTksO7MmTP6cp06dQrcX926dfVl2wkxP1lZWZhMJocfIYQQQgghRMEsFgvffvstoN0Etc10l9tbb71FvXr1AJg6dWqe9bNnzyY5ORmAadOmERYW5rDew8ODTz/9FA8PDwCmT5/utucgRGXmUgDi0qVLnDp1CkVRCAsLo2XLlm49iMDAQNq0aYOqqpw8eZKEhAS39u9McnKyPpZr//79fPjhh9SqVYtvv/2WxMRE0tPT2bhxo/5ct23blie9KiUlRV8uaOwYgL+/v76cmppaYNspU6YQFBSk/9gHL4QQQgghhBDOxcbG6oGDjh076gGC3Dw8POjYsSMAu3fv5vjx4w7rly9fDmjXKQ8//LDTPurUqaPPprdu3TqHawMhhHMuBSD27t2rL9veqO52yy236Mt//vlnqezDXlpamr6cmZmJn58f69ev54knnqB69er4+vpy77338vvvv+vHtmzZMv744w+H7WyczZBhz1bnAiAjI6PAtmPHjiU5OVn/KSxjQoiq4MKFC6xYsYK33nqLzp07ExYWhqIoKIrCwIEDXeojPT2dpUuX8swzzxAdHU316tXx9PQkNDSUVq1aMX78eM6fP+/yMaWnp/POO+8QHR1NSEgI/v7+NG3alJdeeomTJ08W85kKIYQQorjsb2RGREQU2NZ+/ebNm/Xl7Oxsdu7cCWiF9wv6nm+r85aVlUVMTEyxjlmIqsSlaTjthxo0atSoVA6kQYMG+nJRLgCKK3el2qFDh3L99dfnaefr68vbb7+tF6lctGgRd911V54+srOzC9yffQ2J3FN15ubt7e0QsBBCFP4lojD79u2jdevWTjOQEhMT2bFjBzt27OD9999n1qxZPPbYYwX2d/ToUbp06UJsbKzD44cPH+bw4cPMnj2b+fPnOxS4FUIIIUTpss9KtmVC5Md+vX1ttyNHjmCxWICi13mzFacUQjjnUgaE/ZuzKBcBgYGB+k9h7E8Wly9fdnkfxVWtWjWH3zt16pRv2w4dOmA0arGaXbt2Oe2jsGEV9hkXhQ3XEEIUrF69egW+Z50xmUz6+7R169ZMmTKF3377jT///JPVq1czfPhwDAYDJpOJJ554osB6NCkpKXTt2lUPPjz99NOsW7eObdu28fbbbxMQEIDJZOKxxx5zyCATQgghROlq3LixXltu06ZNBba1X3/q1Cl9uTTqvEmNNyE0LmVA2F88+/n5udx57qKNBVEUxen+Sou3tzfh4eFcvHgRoMA6Cz4+PoSFhXH+/Hm9PTiekOxPVM7Yn5CkpoMQRffWW28RHR1NdHQ0ERERnDhxgoYNG7q8vcFgoE+fPowbN87pLD6dOnWic+fO9OrVC4vFwogRI4iNjXU4N9lMnz6dI0eOAPDOO+8wevRofV2rVq1o164dbdu2JT09nVGjRkllbCGEEOIa8ff357777mP16tXs27ePhQsX0q9fvzztFi5cyP79+/Xf7es3lEadtylTpjBhwgSXnoMQlZlLGRDBwcH6cmkViExMTNSXg4KCSmUfuTVr1kxftqVZ5ce23pYJAThcxNhm1MiP/fobbrihSMcphIAJEybQrVu3Yg/FuPvuu1m0aFGBUwj36NFDLzQVFxfHnj178rTJycnhww8/BLT3srNZge6++26GDBkCwMaNGx0yp4QQQghRusaPH69/Zx8wYACTJk3i1KlT5OTkcOrUKSZNmsSAAQMcajvY12grjTpvUuNNCI1LAYjQ0FB9ubTqM9j3a7+/0nTvvffqy8eOHcu3nclk4tKlSwDUrl1bf7xhw4ZERkYC2kVGQWwpXrVr13aodyGEKF/sx27GxcXlWb9+/Xp9WNqAAQMwGJyfRu0LYy5btsy9BymEEEKIfLVs2ZKZM2diNBrJycnhzTffpH79+nh5eelTcxqNRv73v//p29gPrS6NOm/e3t4Ow9NdGaIuRGXkUgDCdpENsGXLllI5EPt+a9WqVSr7yK137976ckEXCMuWLUNVVQDuuece/XFFUejRowegZTjs2LHD6fY7duzQMyB69OjhNKVbCFE+2H+RcDZ1l/25ylb52pkWLVroQ9a2bt3qxiMUQgghRGEGDx7MH3/8Qa9evRyGSRiNRrp3786ff/5JixYt9MerV6+uL0udNyFKj0sBiOjoaLy8vFBVld27dzsMl3CHhIQEfdoaLy8v7rzzTrf2n5+bb76Zzp07A9o4sHXr1uVpc/78ed544w392AYNGuSwftSoUfpFyogRI/KkXmVkZDBixAhAO+GNGjXK3U+jwlCtKtbEZKznLmJNTEa1qmV9SELkYZ/N5Gy4lH2V7IIqYxuNRho3bgxoVbGFEEIIcW3dfvvtLF26lKSkJE6dOsXRo0dJSUnhxx9/pGnTpg4zWdkPzZY6b0KUHpcCED4+PrRq1QrQaiHYpyu5w3vvvYfFYkFRFO666648U2SWphkzZhAcHIzVaqVbt26MHTuWzZs3ExMTw6effkp0dLR+4pk4caLDEAyAqKgovQBdTEwMrVu3ZtGiRcTExLBo0SJat26tB1dGjx5NkyZNrtlzK0+s8QmYf9+B+ZctmH/bpv37+w6s8aVTU0SI4vjrr79YuXIlAM2bN3cagLCdD/z9/R3q4zhj+yJy8eJFh8yK3KQythAFy8zM5NNPP6VDhw6Eh4fj5eVFZGQkXbp04bvvvnO5n23btvHkk09Sv359fHx8qFmzJg888AALFy4s0vEsXLiQTp06UbNmTXx8fKhfvz5PPvkk27dvL+pTE0JcA0ajkbp169KoUSOH64zdu3fry/Y3QKOiovQbjFLnTQg3U130ySefqIqiqIqiqNWqVVMPHTrk6qYF+ueff9SAgABVURTVYDCon3zyiVv6LYrNmzerERERKuD0R1EU9Y033sh3e4vFog4ePDjf7QF1yJAhqsViKdbxJScnq4CanJxc3KdYpiznL6nZi39Vs75cpmYtW6tmrdyo/fvlMjV78a+q5fylsj5EUUJl8Ro9fvy4/v4aMGBAifvLzMxUW7Rooff5008/OW134403qoAaERFRaJ99+vTR+7t0Kf/X+bhx45yeNyrqe15UftfyPX/o0CH1+uuvL/AztlOnTmpKSkqB/YwbN041GAz59tG1a1c1IyOjwD7S09PVLl265NuHwWBQx48fX6znWdE/60XlV9leo2azWa1Xr54KqHXr1lXNZrPD+latWqmAGhgYqGZlZeXbzwMPPKACqre3t2oymVzef2X7e4rKqTRepy5lQAAMHTqUyMhIFEUhNTWVrl278u+//7q6uVNnz56la9eu+tipmjVrMnTo0BL1WRxt2rTh77//Zty4cdxyyy0EBgbi4+NDw4YNGTRoELt372bixIn5bm8wGJgzZw4rV66kR48eREZG6ndnevTowapVq5g9e3a+xeoqM9WqYtl/BDUtAyJCUXy8UQwGFB9viAhFTcvAsj9WhmOIMvf888/r2UoDBgzgoYcectrOVhm7sKrYIJWxhSipCxcu0LFjRw4fPgzAo48+yooVK/jzzz9ZsWIFjz76KABr1qyhb9+++fYzc+ZMJkyYgNVqpVGjRsyZM4edO3eyfPlyvfDsypUrGTx4cIHHM3jwYFatWgVoBWuXL1/Ozp07mTNnDo0aNcJqtTJ+/HhmzZrljqcvhChFc+bM4dSpUwAMHz48T92nnj17Alox+qVLlzrt48yZM6xduxaADh06ONSOEELkoyjRii+++ELPVFAURQ0LC1OXLFlSrMjH4sWL1bCwML0vg8Ggzpw5s1h9VXYVOUJqSUhSs75doWYtW6tm/7I5z0/WsrVq1rcrVEtCUlkfqiiBip4BMXnyZL2v6OhoNTU1Nd+2pZEBkVtFfs+LquFavUafe+45/T00btw4p23eeustvY2z7yQJCQlqUFCQCqj16tVTL1686LDebDarDz30kN7H+vXrne5n3bp1epuHHnooz93Sixcv6ndTg4OD1cTExCI9V3nfi/Kuor1Gz5w5k++6devWqb6+viqgRkVFOc1+sj931K9fP8/nuKvnjvxUtL+nqJrKNAMCtCyI/v37o6oqiqKQkJDAY489xo033sj//vc/9uzZg8VicbqtxWJhz549vP/++9x444307duXhARt/L+iKDz55JMMGzasKIcjKoLMbDCbwcvT+XovT219ZsFTHAlRWmbOnMlrr70GaEUlV61a5VAtOzfb3Y3CqmKDVMYWoiQsFgvffvstgD5tnjNvvfUW9erVA2Dq1Kl51s+ePVufOnfatGmEhYU5rPfw8ODTTz/V735Onz7d6X7effddQBtLbt/eJiwsjGnTpgGQlJTE7NmzXXqeQojScdNNN9GzZ0+++OILtm3bxu7du1m2bBn9+/enY8eOZGRkEBISwuLFi53WnwsJCdHf0ydPnuSuu+7iyy+/JCYmhp9++omOHTvy888/A9CvXz/atWt3LZ+eEBWWsagbzJo1i3///ZfffvsNRVFQVZVDhw7phRi9vb2JjIwkKCiIgIAA0tLSSEpK4t9//9VTl9UrU1ratu/QoQNffPGFG5+WKDd8vMBohOwc8PHOuz47R1vvU3g6uxDutnDhQp599llAu8D57bff8lyc5FanTh3++OMP/dxWUCFK21CK8PBwh+EYQojCxcbG6oGDjh07Op0WF7QAQseOHZkzZw67d+/m+PHjNGzYUF+/fPlyAAIDA3n44Yed9lGnTh3uv/9+Vq9ezbp160hJSXFIpU5JSdFnyrr//vsdKuTbe/jhhwkMDMRkMrFs2TL9u5EQ4trLycnhxx9/5Mcff3S6vlmzZsyfP59bbrkl3z6GDx/OuXPnmDhxInFxcU6HaXXp0oW5c+e67biFqOyKXJTAy8uLX375hVdeeUV/zBZIUFWVzMxMjh07xp49e9iyZQt//vknx44dIyMjQ2+jKAqgBSJGjx7N6tWrXRpPLSoeJTgQJSIEklL0wJONqqqQlIISEYoSHFhGRyiqqp9++on+/ftjtVqpVasW69aty/eiwt6NN96oLxdUGdtsNhMXFwdIVWwhisOWJQkQERFRYFv79Zs3b9aXs7Oz2blzJwCtWrUq8LtG27ZtAW1WGls9GJtdu3aRnZ3t0M4ZLy8vWrZsqW+Tk5NT4HELIUrP7NmzGTRoEM2aNSMkJAQvLy9q165N586dmTt3Lnv27Ckw+GAzYcIEtmzZwuOPP07dunXx8vKiRo0adOzYkQULFrBy5cprOoOfEBVdkTMgQCu6OGXKFHr06MHkyZP1aesAPbjg7Hf7C9Bu3brx2muv6R/UonJSDAoezaOwXDahxiegBlfThl1k52jBB38/PJo3QTEohXcmhJusW7eOPn36YDabCQ0N5bfffqNRo0YubdumTRt9eePGjfmew2JiYvQhGK1bty75QQtRxdgPW7JlQuTHfv0///yjLx85ckQfGtq0adMC+7Bff/DgQb04Ze4+XelnzZo1mM1mYmNjHYKWQohrp2/fvgUWpy2Ku+++m7vvvtstfQlR1RUrAGHTsmVLfvrpJ44cOcIvv/zChg0b2LlzJxcvXsRsNl/didFIeHg4d955J23btqVz585cf/31JT54UTEYIkLh3hbabBjxiZCcCkYjSp2aeDRvoq0X4hrZtm0bPXr0ICsri6CgIFavXk2zZs1c3r5du3YEBQWRnJzMV199xZgxY/IEXgHmzZunL/fq1csdhy5EldK4cWM8PT3Jyclh06ZNBba1X2+rag9ahXqbwjKc6tatqy/nnommJP3kF4DIysoiKytL/91kMhXYrxBCCFEZlCgAYRMVFUVUVBQjR47UH0tJSdHHUMqUNMIQEYoS3hI1yaQVnPTx0oZnSOaDuIb27t2rT/3r7+/PypUrueOOO4rUh5eXF//3f//HxIkTOXjwIO+++26ecd7bt29nzpw5gJauHR0d7bbnIERV4e/vz3333cfq1avZt28fCxcupF+/fnnaLVy4kP379+u/p6SkOF0urBCsffHZ3EVm3dWPvSlTpjBhwoQC+xJCCCEqG7cEIJyRwIPITTEoKCFBZX0YooLasmULR48e1X+/dOmSvnz06FGHjAOAgQMHOvweFxfHAw88QFJSEgCTJk0iKCiIAwcO5LvPGjVqUKNGjTyPjx49mkWLFnHkyBHGjBnD0aNH6du3L76+vqxfv57JkydjNpvx9fVlxowZRX6uQgjN+PHjWbduHWazmQEDBhAXF0f//v2pVasW//77L19//TX//e9/8fLy0ms0ZGRk6Nvbil8Dhdaasi8Ua9+HO/uxN3bsWF588UX9d5PJ5JA9IYQQQlRGLgcg1q5dy/3331+axyKEEPmaPXs2X331ldN1W7duZevWrQ6P5Q5AbN68mQsXLui/v/DCC4Xuc9y4cYwfPz7P49WqVWPlypV06dKF2NhYZs2axaxZsxzaBAYGMn/+fG699dZC9yOEcK5ly5bMnDmT4cOHk5OTw5tvvplnOk5fX1+mT5/O888/D+Bw88O+MJwtQJEf++EQvr6+Duvc1Y89b29vmR1HCCFElePyLBidOnXiuuuuY+LEiXnGRgohRFXTuHFj9uzZw7Rp02jRogXBwcH4+flx/fXX88ILL7Bv3z66detW1ocpRIU3ePBg/vjjD3r16uUwvMFoNNK9e3f+/PNPWrRooT9evXp1fdk+GFHQcAhALxoLeYdZuKsfIYQQoqor0jScJ0+eZPz48TRs2JAHH3yQJUuWyBRTQohrYt68efpUvq785DZw4MAiba+qqtPsB3v+/v6MGTOGXbt2cfnyZdLS0jh06BD/+9//qF+/fin9JYSoem6//XaWLl1KUlISp06d4ujRo6SkpPDjjz/StGlTYmNj9bb2RWXtC0baF5J0xv7mSu6hEO7qRwghhKjqihSAsLFarfz222/07duXyMhIXnjhBYcCUEIIIYQQ7mY0Gqlbty6NGjVyGBaxe/duffnOO+/Ul6OiovDw8ADg0KFDBfZtv/6GG25wWGc/k4Wr/RiNRpo0aVJgWyGEEKKqcTkAMWLECEJCQhzuLKqqSkJCAh9++CG33nord955JzNnzpSppKoA1apiTUzGeu4i1sRkVGveO85CCOFOxT3vyPmqcrNYLCxduhTQMg7uvvtufZ2Xl5cekNi+fXuB9Rs2btwIaLUZ7Id0AERHR+vFJ23tnMnOzmbHjh36Np6ensV4RkIIIUTl5XIA4oMPPuDcuXMsWrSIBx98UJ/33vavqqrs3r2bZ599llq1ajFgwIACP6RFxWWNT8D8+w7Mv2zB/Ns27d/fd2CNTyjrQxNCVFLFPe/I+arymzNnDqdOnQJg+PDhesaDTc+ePQFtlglboCK3M2fOsHbtWgA6dOiQZxavatWq0aFDB0Aryp3fMIylS5fqN2F69epVvCckhBBCVGJFGoLh6enJo48+yqpVqzh16hSTJk2icePGebIiMjIy+Pbbb7nvvvto0qQJU6dO5dy5c24/eHHtWeMTsGyKQT0TD/4+EF4d/H1Qz8Rj2RQjX+qFEG5X3POOnK8qh7Nnz+a77vfff2fUqFGANtzipZdeytNm6NChBAVpU0C/+uqrJCQ4/n+3WCw8++yzWCwWQJtm15mXX34ZALPZzHPPPae3t7l06RKvvPIKAMHBwQwdOtSFZyeEEEJULcWqAQEQGRnJa6+9xuHDh9m4cSP9+/fHz8/PoY2qqsTFxfH6669Tv359unXrxvLly/N8aIuKQbWqWPYfQU3LgIhQFB9vFIMBxccbIkJR0zKw7I+V9GYhhNsU97wj56vK46abbqJnz5588cUXbNu2jd27d7Ns2TL69+9Px44dycjIICQkhMWLFzvUhbAJCQlh2rRpgFZM+6677uLLL78kJiaGn376iY4dO/Lzzz8D0K9fP9q1a+f0OO677z769u0LoG/3008/ERMTw5dffknLli31TIxp06Y5zMYhhBBCCI2iOisXX0ypqal89913zJs3j23btmk7sBuiYVsODw+nf//+DBo0KE+hJ5GXyWQiKCiI5ORkAgMD3d6/alVRk0yQmQ0+XijBgSgGJU87a2Iy5l+2aHcSvb0gMwvMFjB6gI83ZGVDWibGzm0whAS5/ThF+VXar9GqRv6eV9mfdxQf7zzr1cwsp+ed4m4nXHMtX6MBAQEOU1vm1qxZM+bPn88tt9xSYD/jxo1j4sSJTmfJAejSpQs//PCD0yCGTUZGBo888girVq1yut5gMPDmm28WOoOOM/K+F+WdvEbdS/6eoiIojddpsTMgnAkICGDo0KFs2bKFQ4cOMXr0aGrWrJlniMaFCxd47733uOmmm7j77ruZO3dugV8uROkp0vjozGwwm1FzzKjHz2I9egpr3GmsR0+hHj+LmmMGs1lrJ4QQ7nDlvIOXJ6igZmShpqSjZmSBiva4s/OO/XbO5LedKHdmz57NoEGDaNasGSEhIXh5eVG7dm06d+7M3Llz2bNnT6HBB4AJEyawZcsWHn/8cerWrYuXlxc1atSgY8eOLFiwgJUrVxYYfADw9fVl5cqVzJ8/n44dO1KjRg28vLyoW7cujz/+OFu2bClW8EEIIYSoKtyaAeGM1Wpl1apVzJ07l5UrV5KTk+M0K8Lf358+ffowaNAgWrduXZqHVOGUVoRUHx+dlgHB1bQv5Nk5kJSC4u+Lx70tMESEXm2fmEzO0nWol5PAYgUfL/DwAItF+xLvYUCpHoznwx3kjmIVI1F895K/51W2TAZVAZJStPOV1QoGA4q/LwRXQ1GRDIhrTF6j7id/U1HeyWvUveTvKSqCcp8B4XQHBgPdunVj6dKlnD17lnfffZdmzZrpWRGqqqKqKqmpqcydO5e2bduW9iEJijk+OrAamHMgLRP8fVGMRhRFQTEawd9Xe9xi1toJIYQbKMGBWuHIY6dRk1PA0wh+PuBpRE1OQT12WjsfBQfm2U6JCNGCFrni7KqqaoHWiNA82wkhhBBCiNJT6gEIe2FhYbz44ovs27ePP/74g+HDhxMUFKRdxNplRYjSpyaZUOMTtbuHimO9B0VRILgaanyCVhvCxpQCnp7al/+0DFSzRQsgmS2QlqE9bjRq7YQQwq0UUBS0cRdo/yqK9riz1gYFj+ZRWpZEfAJqZhaq1aplPsQnoPj74dG8idN6N0IIIYQQonRc0wCEvXr16tGwYUPCw8Ml6FAWijM+OjMbxeiB0rA2SmAA5JghPRNyzCiBAdrjRg8ZUy2EcBs1yQRpmSjX5XPeua62FhC1D5ZeYYgIxePeFih1IrQMrYuXtb7q1MTj3jschpgJIYQQQojSZ7yWO7NYLPz888/MnTuXX3/9VZ+OM/cdeHEN+Hhp2QrZOdoMFrll52jrfbzybKN4GlEa1tHuJF6ZBUPx8UbNysq7jRBClMSVYKkSXh2qB6Hknn1HVbXAQj6BT0NEKEp4S5dm+hFCCCGEEKXrmmRAHDhwgBdffJHIyEh69+7NypUrMZvNDnUgFEXhgQceYNGiRdfikAr1yiuv6ENDFEVhw4YNhW7zyy+/0KtXL+rUqYO3tzd16tShV69e/PLLL6V/wEVUnPHRDtugovh6o1TzQ/H1RkXGVAshSoFdsFRRFBRfH5Rq/tq/iuI8WJqLYlAwhARhiAzHEBIkwQchhBBCiDJSahkQycnJLFiwgLlz5/Lnn38CV+s72Gc81K9fn0GDBjFw4EDq1q1bWodTJHv37uV///ufy+2tVivDhg1jzpw5Do+fPXuWs2fPsnz5coYOHcrMmTMxGMps1IsD2/hoy2WTVushzywYecdHF2cbIYQoCVvgUz0Tjxrh5fD5oQdL69SUwKcQQgghRAXg9gDEb7/9xpdffsny5cvJyspyCDooioKqqnh5edGrVy+GDBlChw4d3H0IJWILJpjNZmrUqMGFCxcK3eb111/Xgw+33XYbY8aMoVGjRsTFxfHOO++wZ88eZs+eTXh4OJMnTy7tp+AyQ0Qo3NsC877DqKfjtUCClydK3Zp43BzldHy0bRvL/iNaEcvkVG1YRp2aeDRvImOqhRBuJYFPIYQQonSpVlWGKoprxi0BiOPHj/Pll1/y9ddfc/r0acAx28E21eYtt9zCkCFDeOKJJ6hevbo7du12H374Ibt27aJp06b06tWLKVOmFNj+yJEjvPvuuwC0aNGCTZs24evrC0B0dDTdu3enbdu2xMTEMH36dAYPHkzjxo1L/XkUhaIqqLZzjAJKITVBZUy1EOJaksCnEEKIkjh16hRz5sxh5cqVnDx5kpSUFMLDw2nQoAHt27enT58+3HTTTflu/8svvzBr1ix27drFxYsXCQ8PJzo6mmHDhtG5c+dr+EzczxqfcPXz1WzWPl8jQvBo7vxmpBAlVewAREZGBt9//z1z585l8+bNepABHIdYBAYG8vjjjzNkyBBuv/32kh9xKTp16hRvvvkmAJ9//jnr168vdJsZM2ZgNpsB+Oijj/Tgg42fnx8fffQRrVq1wmw28/777/PJJ5+4/+CLwRqfgGVTDJaUdPAwgLcnGAxYzpyHZBPc20JOPEKIckECn0IIIYrjo48+YuzYsaSlpTk8fubMGc6cOcOWLVswmUzMmDEjz7YVcZh1UdiuBdS0DLDLMFTPxGO5LNcConQUOQCxfft2vvzySxYvXkxKSgpwtYikLdsBoF27dgwZMoTevXvj4+Pj3qMuJc899xypqakMGDCAtm3bFhqAUFWVH3/8EYCmTZvSsmVLp+1atmzJ9ddfz+HDh/nxxx/5+OOPy3zmD9WqYtl/BMu/FyE5DTIyQbWCYgBfHyxB/rA/FiU8JM8XfImUCiHKgmJQUEKCyvowhBBCVBCTJk3Sby5GRUXx9NNPEx0dTVBQEAkJCezZs4dly5blGzyoqMOsXWG7FlDTMiAi9Oq1iY83aoQXanwClnyuBYQoCZcDEO+88w7z5s3j8OHDQN6CkqqqEhkZycCBAxk8eDDXXXddKRxu6Vm8eDErVqwgJCREH1JRmOPHj3Pu3DkA2rZtW2Dbtm3bcvjwYc6ePcuJEydo2LBhiY+5JNQkE5YjJyE+ESxaEAGDEawqpKVBZhYW4wk8br/B4Qu/REqFEBWNjG0VQoiqZ926dXrwoX///syePRtPT0+HNh06dODll18mOzvvVM6VYZh1QdQkk3YzMbhanhujiqKgBlfTai8lmST4L9zK5VyhV199lcOHD+cJPBiNRnr16sWKFSs4deoUkyZNqnDBh6SkJEaOHAnAtGnTCAsLc2m7f/75R19u2rRpgW3t1x88eLAYR+le1vRMOH9Ry2BQDJBj1r6c51z53WyG85e0dlfkiZT6eKMYDCg+3hARipqWgWV/LKq1kCISQpQD2dnZzJ49mwceeIBatWrh7e1NQEAA119/PYMGDWLbtm0u9VORpt+tiqzxCZh/34H5ly2Yf9um/fv7DqzxCWV9aEIIIUqJ1WrlmWeeAeCWW25hzpw5eYIP9ry88k7l7Oowa0AfZl2hZGZr3/e98vm7eHlq6zPzBmeEKIli1YBQVZWmTZsyZMgQ+vfvT3h4uLuP65oaM2YM58+fp3Xr1gwZMsTl7c6cOaMv16lTp8C29lOM2gp15icrK4usrCz9d5PJ5PIxuezSZcjKAVXVMiC4Evm0/z0rW2tXJ0JbJZFSUUmcPHmSrl278vfffzs8np2dzZEjRzhy5Ajz5s1jxIgRfPDBB06HTFX2caGVgWRsCSFE1bRmzRpiY2MBeOWVVzAai3bJU5GHWbvMx0vLgM7OAR/vvOuzc7T1PnmDM0KURJG+Ffv7+zN48GC2bt3KP//8w0svvVThgw+bN29m9uzZGI1GPv/88yKdNGw1MAACAgIKbOvv768vp6amFth2ypQpBAUF6T/2wQt3UVXAagWzBcy2fy2Ov1utqPbJDBIpFZVATk6OQ/Dh5ptvZt68eWzfvp01a9bw1ltv6e/Xjz76iGnTpjntJ/e40IULF7Jz504WLlzIbbfdBsDs2bN54403rsGzErlJxpYQQlRdS5YsAbQbZN26ddMfT0xMJDY2lsTExAK3L+owa0AfZl1RKMGBKBEhkJSiZ7jbqKqqTXUdEYoSHFhGRygqK5cDELNnz+bff/9l9uzZtGrVqjSP6ZrJzs5m2LBhqKrKCy+8UOD0O85kZl4dnuAsdcuet/fVyGJGRkaBbceOHUtycrL+U1jGRHEoClDY9271Sjsb+0ipMxIpFRXAjz/+qAcfWrVqxZ9//smAAQNo2bIlHTt2ZMKECWzcuFFP1Zw2bZqegmmTe1zo1q1b6du3L9HR0fTt25ctW7bQokULAKZPn87Ro0ev4TMUUHjGFnYZW0IIISqXHTt2ANCgQQOqVavGggULaN68OaGhoURFRREaGsr111/Pu+++65B1bFORh1m7SjEoeDSPQvH3hfgE1MwsVKsVNTML4hNQ/P3waN5EaiYJt3M5ADF48GCHu/iVweTJkzl06BD16tVj3LhxRd7efnYPZ8Vr7Nmf3HKPIcvN29ubwMBAhx93U6sH4UoEQmunkUipqAzsazuMHTsWDw+PPG3uuOMO/Y5JUlJSni8UlX5caClTrSrWxGSs5y5iTUwunSwEydgSQogqyWq1cujQIQDCwsIYOXIkTzzxBAcOHHBod+TIEUaPHs19991HUlKSw7rSGGadlZWFyWRy+ClrhohQPO5tgVInAtIy4eJlSMtEqVMTj3vvkGGKolRU2YHJhw4dYsqUKYB2AVGc4Eq1atX05cKGVdjPPVzYcI1rQbmcrBWb1B9QwKA4pjwoBq2d/qtESkXFZx8sLKhgbqNGjZxuU9RxoaBlXeQO2lVVJSkKWaTAhWRsVUqnTp1i3LhxtGjRgvDwcHx8fKhbty733HMPb731Vp4LjNzcUTTWbDbz+eefc8899xAeHo6vry+NGjVi+PDheerKCCGuveTkZKxWKwD79+/nww8/pFatWnz77bckJiaSnp7Oxo0b9c/vbdu2MXjwYIc+SmOY9bUYYl0chohQjPe1xNi5DcaOd2v/3neXBB9EqSlWEcrK4P333yc7O5vrrruO9PR0vvvuuzxt7L/I/P7775w/fx6Ahx56CH9/f4eIqH2k1Bn7iGj5OOEoYPTQgg5Wqzb9pqpqj3sYwHDlB8dggiEiFO5toY2tjk+E5FQwGrVIafMmBZ6sZCo8UR7YggIAx44do1mzZk7bxcXFAVq6fpMmTfTHK/L0u2WtJEUhrfEJV887Zm3qYCUiBI/mUU63sWVsqWfiUSO8HIZh6BlbdWpKxlYF8tFHHzF27FiHgD5on79nzpxhy5YtmEwmZsyYkWdbdxWNvXTpEl26dGHXrl0Ojx87doxZs2bx1Vdf8fHHHzN06NDiP1EhRInYnyMyMzPx8/Nj/fr1Dp//9957L7///jutWrXir7/+YtmyZfzxxx/cdddd+nY27hpmPXbsWF588UX9d5PJVE6uCbSbjFJAXlwrVTYAYRsScezYMfr161do+4kTJ+rLx48fx9/fnxtvvFF/zJbqlR/79TfccENRD9ftlEB/8PbSvsiDFmdQ7f5FBaOn1i4XQ0QoSnjLIgUTinrxIERp6devH2+88QYmk4lp06bRpUuXPMMw9uzZw8qVKwF4/PHHHYZBlWRcaFUOQOQpCmkLCPh4o0Z4ocYnYNkfixIekudcUpzAhS1jy3LZpNV6sNuOpBTJ2KpgJk2axJtvvglAVFQUTz/9NNHR0QQFBZGQkMCePXtYtmxZvsGD3EVjx4wZQ6NGjYiLi+Odd95hz549zJ49m/DwcCZPnuy0D4vFQq9evfTgw8MPP8zTTz9NSEgIf/zxB5MmTeLChQsMHz6c2rVr07lz51L4SwghCmM/RBpg6NChDsEHG19fX95++219yOWiRYv0AERpDLP29vZ2CFYIUVVV2QCEOzRs2JDIyEjOnTvHxo0bC2y7adMmAGrXrk2DBg2uwdEVTKkXiVIzFPXchatpylZVy4i4MjZaqRWGUi+yxPu6llPhSZaFKExYWBjffPMN/fr1Y+vWrURHRzNq1CiioqJITU1l69atvPfee2RnZ3P77bfz3nvvOWxfWuNCS33q3TJmXxQSQM3I1GbbMXpo03/lM41vSQIXJcnYEuXHunXr9OBD//79mT17tl4k1qZDhw68/PLLTi8UcheN3bRpk36REB0dTffu3Wnbti0xMTFMnz6dwYMH07hx4zz9fPXVV2zZsgWAZ599lk8++URfd+edd9K5c2fuuOMOTCYT//d//8fBgweLPPWfEKLk7IdIA3Tq1Cnfth06dMBoNGI2mx0ymyryMGshyrsqWwNi3rx5qKpa4I99Ycr169frj9sCCIqi0KNHD0DLcLBV3M1tx44degZEjx49ysX8wAajAeM9LbQsiIxMsFhBtWr/ZmSCtzfGNndgMOZ9iRRlDPe1nAqvJGPLRdXSvXt3du/ezdChQ9m7dy8DBgygVatWdOzYkfHjx+Pn58eMGTPYvHkzERERDttWpXGhbnWlKKSaY0Y9fhbr0VNY405jPXoK9fhZ1Byz06KQJZ3NQsa2VmxWq5VnnnkGgFtuuYU5c+bkCT7Yc5Yq7a6isbYgRkhICNOnT8+zvnHjxowdOxaAo0ePsmzZssKenhCiFHh7exMeHq7/XtBnqo+PD2FhYQBcvHhRf7xiD7MWonyrsgEIdxk1apSevj1ixIg8Y78yMjIYMWIEAEajkVGjRl3rQ8yXEhaMEh6i3YFU1at1IIxGlPDqKGHBebaxZTNYT59H9VBQfb1RPRSsp89rj+e62L9WU+HpWRZn4sHfB8Krg7+PlmXh5LhE1Zadnc3XX3+db3HI+Ph4vv32W9auXZtnXWmNCy3tqXfLnI8Xao4F9cRZVFMqeBrB3xc8jaimVO3xHEveopBumM1CMSgYQoIwRIZjCAmSrKgKZM2aNcTGxgLwyiuvFDmjwF1FY48cOaLPhtOnTx/8/Pyc9jNw4EB9WQIQQpQd+/pOFoulwLa29fbnl4o8zFqI8k4CECUUFRXF6NGjAYiJiaF169YsWrSImJgYFi1aROvWrYmJiQFg9OjRDsXsypItMwGrFSLCIMAPfH20fyNCwWrNk5lg28aakISanol6+jzqsTPav+mZWBOS8mYzXIOp8K5lloWo+NLS0rj//vuZMmUKiYmJjBkzhoMHD5KVlUVycjJr1qyhTZs2xMTE0LNnT/73v/85bF9a40JLe+rdMhdYDcw52jRf/r4oRiOKoqAYrwQi0jLBYtba2ZPZLKq0JUuWAFrA2jZOGyAxMZHY2FgSExML3L6oRWMBvWisPdvQi8L6qVmzJlFRUQBs3bq1wP0JIUrPvffeqy8fO3Ys33Ymk4lLly4B2jBpG9swa6DCDbMWoryTAIQbvP322/r0PXv27KFv375ER0fTt29f9uzZA8CQIUOYNGlSWR6mAzXJhPXEv6gpaZCSdvULvNEIKWmoKWlYT5xzyEzIs43dHcz8trkWFw/XKstCVA7jx49n8+bNAMyZM4dp06bRtGlTvLy8CAwMpGPHjqxfv5727dujqiqjR4/mr7/+0reXcaHFZEoBT0/w84G0DFSzRRvWZrZAWob2uNGotbNjm82CpJQ8d6X12SwiQmU2i0rKNrSxQYMGVKtWjQULFtC8eXNCQ0OJiooiNDSU66+/nnfffdch4GdTkqKxJe3n9OnTeWbsEEJcG71799aXC8pGWrZsmf7Zcs899+iPV+Rh1kKUdxKAcAODwcCcOXNYuXIlPXr0IDIyEi8vLyIjI+nRowerVq1i9uzZBU7tda2pGVmoiUmQngGmNEhIuvpjSoP0DNTEJNSMrLzbWKzO72BarHm2uSYXD9cgy0JUDqqqMnfuXEDLXhowYIDTdkajUZ/5xmq1Mm/ePH2djAstpsxsFKMHSsPaKIEBkGOG9EzIMaMEBmiPGz3yvE9ts1ko/r4Qn4CamYVqtaJmZkF8gsxmUYlZrVb9i31YWBgjR47kiSeecJgiG7ThEaNHj+a+++4jKSnJYZ27isYWpx9VVQs8R2RlZWEymRx+hBDucfPNN+sz0SxcuJB169blaXP+/HneeOMNQBtSOWjQIIf1FXmYtRDlWfm5Ii6Hxo8frxeebNeuXaHtu3TpwvLlyzl79ixZWVn63OLlciqurGxITYfUTO3i3KCAh4f2r9kMqRna+qxsx22uZCw4zTSwZTrYbXNNLh4kRVu4KD4+Xk/Zvu222wpse8cdd+jL9uM7ZVxoMV15nyqeRgwN62BoXA/DdXW1fxvWQfE05vs+NUSE4nFvC5Q6EdpQjYuXIS1Tm83i3jukoGQllZycjNVqBWD//v18+OGH1KpVi2+//ZbExETS09PZuHGjXtdh27ZtejaijbuKxkrxWSEqnhkzZhAcHIzVaqVbt26MHTuWzZs3ExMTw6effkp0dLQeJJw4caLDEAyouMOshSjvZH6oSsbVaSitRiNkZ2s1IDztXgbKlUBEjhmyc7AajXjY1nl7gZcRcnJQvT3BYrk6daeHB+TkaNkG3o4XEKU9FZ4ty0I9E48a4eUQHNGzLOrUlBRt4VBgylYVPz85OVcDWvbbVeTpd8tSnvep79UCna68Tw0RoSjhLWWa3SrEfvhCZmYmfn5+rF+/Xi8WCdo4799//51WrVrx119/sWzZMv744w/uuusufTubkhSNLa3isy+++KL+u8lkkiCEEG4UFRXFzz//zCOPPEJ8fDxTp05l6tSpDm0UReH1119nzJgxTvt4++23uXDhAnPnztWHWedW3oZZC1HelTgA8fXXXwMQGBhIz549i93PihUr9DuT/fv3L+lhVUnW+ISrF/lms3aRHxGCR/OoPBf5SmKSFjxQrmQ82I+OUNAet1q1dvVqag/7eqOEVkeNvwQXErUZM/RtFPD1RgkNdriwsCnNiwdbloXlskmr9RBcTQuEZOdoFzWSoi2uCAkJITAwEJPJxPbt2zGbzflW1bcPLjRs2FBfto0L/eyzz/Rxoc4q68u4UEfueJ8qBgUlJOgaHrUoS/YFXwGGDh3qEHyw8fX15e2339aLVC5atEgPQLiraGzufnIfm6v92PP29nYIVggh3K9Nmzb8/ffffPTRRyxfvpzjx4+TnZ1NrVq1aNeuHSNGjCgwI9I2zLp3797MmjWLXbt2cenSJcLCwoiOjmb48OHlM9NZiHKsxAGIgQMHoigKjRo1KlEA4s0332Tfvn2ABCCKQ5+GMi0D7L7Yq2fisVw2wb0tcgUhFC1zwWp1DCSAFoxQAIPhysKVLYIDUUKDtKku82yjQo5FC0DkcwezNC8eSjvLQlQOBoOBrl27snDhQs6dO8fbb7/NuHHj8rS7fPkyr7zyiv67ffV90MaFzpo1C4vFwogRI9i0aZPDhUZVGBfqaraVPXmfiqKwL/gK0KlTp3zbdujQAaPRiNlsZteuXU77KEnR2Nz9FBSAkOKzQpQvoaGhjB8/nvHjxxe7jy5dutClSxf3HZQQVZhbhmDkLi5Ykn6q+l3C4sgzDaXtb+jjjRrhhRqfgGV/LEp4iH6BoAT4aVkLKlf+zZXNoAKKQWuXm4cBvP208doKWluzGcwFz7Nc2iRFW7jirbfe4scffyQ9PZ3x48eze/duBgwYwHXXXUdmZiY7duxgxowZnDp1CtAubHJf+NjGhU6dOlUfF/rKK6/QqFEj4uLimDZtmj4DTmUcF1qUbKvc5H0qXOXt7U14eDgXL14ECi7k6uPjQ1hYGOfPn9fbg/uKxubuJywsrNB+FEUptGClEEIIUdW4JQAhQYOyVdg0lKrdNJS2DAQ1OECr24BZG4rh0KGq14JQg6/evVGTTFrht+tqQ1Iqalo6WLQaEEpgAAQHaNPr2e3Hodti3DEtKknRFoVp2rQpP/74I/369ePSpUv8/PPP/Pzzz07b3nfffSxZssTpuqo6LrTo2VZ5yftUuKpZs2Zs2LABAIul4CC3bb39sCp3FY3N3c+tt95aaD9169Z1KEgphBBCiHI0C4atIJynZz5TKYr8FWMaSiUrJ//2+nZGrV2u/SjBgSgNa1+pYq9Vs1ca1taGXuQz3aU1PgHz7zsw/7IF82/btH9/34E1PqE4z1iIErn//vs5dOgQ06ZNo127doSHh+Pp6Ymvry8NGzakT58+LF++nLVr11K9enWnfVTE6XdLKk+2lY83isGA4uMNEaGoaRlY9sei5g5qClFM9957r7587NixfNuZTCYuXboE4FDJ3lY0FihR0dg2bdroywX1c/78eY4cOQJA69atC9yfEEIIURWVm2/GttTI3GM+hQvspqFUVRU1IxM1JU37V1WdT0OZlQ05Fi3TwRlF0dbbT8NZzOku9TumZ+LB3wfCq4O/j3bHdFOMBCFEmQgNDWXMmDGsX7+eCxcukJ2dTXp6OseOHWPRokUuF46sUNPvllBh2VbYZVsJ4Q69e/fWl5ctW5Zvu2XLlunDQe+55x79cVvRWEAvGutMYUVjo6Ki9KyIxYsXk56e7rSfefPm6cu9evXK93iFEEKIqqpcBCAWL15McnKyXsxSFI0+vd35S1iPncF69BTWuNPav8fOoJ6/hBIR6lAc0mo0Qs6VaTidsVohR5uGsyT7kTumQlQixci2EqIkbr75Zj2Yt3DhQtatW5enzfnz53njjTcAbYrMQYMGOawfNWoUHh7ahNIjRozIMzWmq0VjX375ZQASExOdTtkXFxfHlClTAGjcuLEEIIQQQggnXK4BsXHjxgLTDhMTE/nvf//r8o6tVivJyckcOHBAH98JjmmOwjWKQcFQqwbW3f9ARhYE+IGfF2Sb4eJl8PXGUCvcod6CkpgE5nyCDzZmi+M0nMXYT3HqUwghyin7LCgfJ9MH5pMFJURJzJgxg+3bt5OUlES3bt0YNWoUXbp0wdfXl507dzJlyhQ9i3LixIkOQzDAfUVjBwwYwNy5c9m6dSuffPIJ58+f5+mnn6Z69ers3LmTiRMnYjKZMBgMfPjhh/lO8VuarkWtJSGEEKIkXP503LBhQ74BBlVVuXz5MhMmTCjWQdjSJj09PXn66aeL1UdVplpVrP9e0ArCBfhBeqYWIDAYtOEORg+s/17EcMN1+hcRq1UFtZAAhGrV2jnbj78vpKRDZpZWzDIsGDyNefbj0h3T5FS5YypEBaBnQZ2Jx1rDEyUrW5v9xuiB6u2FkpSCUqdmvlPx2shFkiiKqKgofv75Zx555BHi4+OZOnUqU6dOdWijKAqvv/6608wEcE/RWA8PD5YvX06XLl3YtWsXP/zwAz/88INDG29vbz7++OMyGYJVktlphBBCiGulSOF52zSZzqbdLOlUnN7e3nz++edcf/31JeqnKrJlGSgRoRi8vVEzs/SLAsXHGzUrK0+WgZKeUUiv5GmnZzNU80O5nIr9/3FFMUA1v7zZDHLHVIhKQzEoeDSPwnz2Aur+WMfzvqKg1AzHo3mTAoMJcpEkiqNNmzb8/ffffPTRRyxfvpzjx4+TnZ1NrVq1aNeuHSNGjOC2227Ld3tb0djevXsza9Ysdu3axaVLlwgLCyM6Oprhw4e7FDQICwtj27ZtfPHFFyxYsICDBw+SlpZGZGQkHTp0YOTIkTRr1sydT90l7pidRgghhLgWXA5ABAcHU79+/TyPnzx5EkVR8PDwyJP2WBBPT08CAgJo0KABLVu25IknnijS9sKOXZaBqqpaACIrB7w9wdvLeZaBvx+gAAUFjpQr7a7uR01NQ01Nhxwz+Hpp2Q8WC2pKKmRmahkY9rNt2N0xVSO8HIZhqKoKLt4xFUKUI4qS9/Rhe6wAcpEkSiI0NJTx48czfvz4YvfRpUsXunTpUqLjMBqNPPPMMzzzzDMl6sdd8tRasn3O+nijRnihxidg2R+LEh4imUZCCCHKnMsBiJEjRzJy5Mg8j9ummGvQoIE+9ZS4xq5kGVj/vQT/XtSGYKhWUAyofj5QKxyDj7djlkE1PxfiD4rW7grV2xM1JR2ys6Ga/9UvOUYjqr8HpKShqlo7vYsrd0wtl01adoTdRQdJKSj+foXeMRVClJ6iDIewXehgtaI0a4JiSkXNzkHx8kQNDICLifle6DhcJNUI1WbYScsEowfUCEW9IBdJQhSH1FoSQghRkbilQlJJh1+IklGCA1EVFY6e1AIKXp7g4QkWK6Smw9GTqM2jHLIMFBUKj0DY2tkvq9omuacnVBS48jpQcnVpiAiFe1tg+esI1rPn9ewMQ52aeNwsaddClJWiDoewXeioXp5w8hzWtAywWlENBhR/kxZgzOdCx2HbE2e1QITVCgYDir+vlhEhF0lCFJ3UWhJCCFGBlDgA8eWXXwIQGCgp9GVFtaqol5LAqmp3Ew2KFhAwKOBhALMF9VISqlXV7yyqqekuFKFUtXY22Tko1fxRlXRITUf18db6t1i1YpQ+3igBflp2g7PuFPVqvEMFtZDghxCi9BRrOIT9MKysbK3QLWjDsJJMkJF3GJbTbXO0YAdGD+1cYEoteFshRP6k1pIQQogKpMQBiAEDBrjjOEQJqKfOgSkNqleDHAvk5GhBAQXty4inB5hStXbX1dE2SksvLPlBy2hIswtA+HihBPhDNX9IStEuXLKu3MEMDNDSP1XyfMmxXeiQloESEnh1CMbZC1iSUmTctxDXWLHHjHt5oqakaeebHLN211VVtYCn0agFGWxZWLnZtk3P1NqnZ17d1lO7eMp32wpGZvkQ15LUWhJCCFGRXPtJqoXbqSlpYLFAoL92R9Js1rIhDFcuCqxWuGzS2l1h9fNxqW/7drYvOZyJhwa1Habgw9sLLiTk+ZIjxbGEKH+KO2ZcVYCM7Kt1ZvQgpgrWbC0o4emptcu9TwXtfJGRpZ2bPD21f62qlkFlVbUgRQU/DcgsH+Jak1pLQgghKhJDWR+AKDmlmr82G0W2WbsgMFu0ZbNF+z3bDB4eWrsrDOmZLvVt3872JUfx94ULCVqGhb+P9u+FBKdfcgq70MHuQkcIcY24MmbcbM4zHELNyIL0K7UbcmdQqWiPp2do7Zzt02rRzhcGg7aBqmr/Ggza41ZrhR6CoQ9rOROvnRvDq4O/jzasZVMM1viEsj5EUUkZIkLxuLcFSp0IrbjrxcuQlolSpyYe994hwS8hhBDlRokzIDZt2uSO43Bw7733ur3PykypF4kSFqx96bVYtcCDVilSy07wMKDUrYlSL1LfxuJsnKgTFh9v7C9R9IKStjt8yanaHb46NfFo3sTpmHEpjiVEOVPMMePqxURtiFdBcnK0dnUiHB/PygYrUC1AOyfk5FzN1PLyBKOvlsmVVTHPBZLtJcqaISIUJbylDP8RQghRrpU4ANGuXbs8d7ZLQlEUzGaz2/qrCgxGA4b6kVjiTutV5TEYtOVsrVCcoV4tDMarCS+GhCQKKUGpt8vzWFG+5EhxLCHKneKOGVdTMrSgQUGsqtYuN28vLdBgtWrDxbJzrp6vvDy1oRlenlq7CkimQhTlgWJQ5PUlhBCiXHNbDQiZirPsWM1WrCfPgbcnWFTt7qLFohV38/ICDwXrqX+xmq16EMLq4eFa3y62y48UxxKi/CnumHHFxeCws3aKrzdKSDDqhUtwMdExkGFQwM8XJSwExde17KxyR7K9hBBCCCEK5ZYARHGDD3kuRkWxqKfOadNw+vtrac2ZXE1t9vHWisJdvOwwC4bBYnEtA8JiyfNYUYqsSXEsIcqnIg+nAqzhwS717aydEhyIEhaknYeyzVfrSNhqQhiyUcKCK24wUrK9hBBCCCEKVeIAxPHjx4vUPj09nfj4eHbs2MFXX33F4cOHMRgMTJw4kSeeeKKkh1MkMTExrFq1ii1btvDPP/9w8eJFPD09iYyMpHXr1gwZMoQ2bdq43N8vv/zCrFmz2LVrFxcvXiQ8PJzo6GiGDRtG586dS+15qClp2pdbcrTMB4MCigEUVRtPbbZcbWdTI0T74l9Q3Ee50s6OrciaJSUdPK4M8zCb4dR5uGxyOqWmfqHz1xGsZ89DVg54e2KoUxOPm6UyvBBlpchjxrNdHB6XTzs1PeNKLYgr02/admNVIStHW19BSbaXEEIIIUThShyAqF+/fpG3ueGGG2jXrh2vvvoq7777Lq+++ipvvvkmRqORMWPGlPSQXHLvvfeyefPmPI9nZ2cTGxtLbGws8+bNo3///nzxxRd4eeV/18pqtTJs2DDmzJnj8PjZs2c5e/Ysy5cvZ+jQocycORODoRQmHgnw04IMFosWEMhzZ/HKVJkBfvomhsAArEYPyMmb4aAzemAIDNB/tRVZs/x7EZLTIOPKVHyKAXx9sAT5QwFF1lRFvRrwUEEtMPohhLgWijJmXLl42aV3rXLxcp7HrJeTUU+e1wIPHopj8NMAKKCe/Bfr5WQ8QoNdOp7yRLK9hBCifDCZTKxatYpdu3YRExPD2bNnuXjxIhkZGQQHB3PjjTfSpUsXhgwZQmho4TfBtm3bxqeffsrmzZuJj48nODiYW265hYEDB9KvX79r8IyEqFzcVgOiuF5++WUMBgMvv/wyr7/+OtHR0bRv377U93vu3DkAIiMjefTRR7nnnnuoV68eFouF7du3895773H27Fm+/vprcnJyWLBgQb59vf7663rw4bbbbmPMmDE0atSIuLg43nnnHfbs2cPs2bMJDw9n8uTJbn8uSrUrQYKcXHcdVbRZMSxWMHpcbQcogQFamrA1U1ufm4cBfHy0drbukkxYjpyE+ERtOj1PT/Dw1LZPT4fMLCzGE3jcfoPDBY0ta4K0DJSQwKtfys9ewJKU4jRrQghR/qiZTqbXdLGdGp8AplTt3OLlrZ2fVLtMiOwcMKVq7SpgAAKKN6xFCCGEe+3cuTPfwMDFixfZuHEjGzduZPr06Xz77bc88MAD+fY1fvx4Jk6ciNV69btyfHw8a9asYc2aNcyfP5/vv/8eHx8ftz8PISqrUrgdX3SjRo0iKioKi8XCyy+/fE322bRpUxYtWsSpU6eYMWMGvXv3Jjo6mpYtW/LCCy+wd+9eoqKiAFi4cGG+040eOXKEd999F4AWLVqwdetW+vbtS3R0NH379mXLli20aNECgOnTp3P06FG3Pxc1O1v7Il9goyvtrlByzNqXfE9P7YLAli6sKNrvnp4QGqS1u8KangnnL2qZFj7eWlaFcmWqTx9v7fHzl7R2tt3mnprOxxvFYEDx8YaIUNS0DCz7Y1ELq6wvRCl75ZVXUBRF/9mwYUOh2/zyyy/06tWLOnXq4O3tTZ06dejVqxe//PJL6R+wm6hWFWtiMtZzF7EmJhf4XlRqhbnUp7N2alq6lp1lO98YrpxrDMrV847VqrWrwAwRoRjva4mxcxuMHe/W/r3vLgk+CCHENVS3bl369+/PBx98wNKlS9m+fTtbt25l0aJFPProo3h4eHDp0iW6d+/OX3/95bSPmTNnMmHCBKxWK40aNWLOnDns3LmT5cuX6zdLV65cyeDBg6/lUxOiwivzDAgAg8FAz549eeedd9i7dy/79++nefPmpbrPFStWFLg+LCyM9957j4ceegiA77//nnvvvTdPuxkzZujThn700Uf4+vo6rPfz8+Ojjz6iVatWmM1m3n//fT755BM3PYsrLl0GSyFjs805Wrs6EdrvPl4o/n6oPila4EC1XhmPrWjDNq6sdyiYdumyNrbbFniwZwtEZDvuR6amExXB3r17+d///udy+zIfduUmRSkoC+DRsC5WT2PebCt7Xp54NKyb52HF318LMpgtWjHG3MwW8DBo7So4mQpRCCHKTvv27Tl16lS+6/v06cPy5cvp1asX2dnZTJgwgaVLlzq0SUxM5JVXXgGgXr167Nixg7Cwq8H1bt260atXL37++WcWLlzIsGHDaNeuXak8HyEqm3LzzbhRo0b6cn6RyGvNfihIXFxcnvWqqvLjjz8CWkZFy5YtnfbTsmVLrr/+egB+/PFHt8/4YbWqzodR2LNYtXY2gdW0GTPMFvD1AS+jdlHgZdR+N1u0C5LAanadXLlTmd/x29KpsQs0uDI1ndksU9OJMmMLJpjNZmrUqOHSNrmHXS1cuJCdO3eycOFCbrvtNgBmz57NG2+8UWrHXVK2oVHW0/GoHgZUH29UDwPW0/Ha4/EJeTcKDgTPQuLWRqPWLhdDjRAIDNDOE9k5V6fhtF75XQUCA7R2+ShKtoYQQoiqycOFKeR79uypfzd3VhNu9uzZJCcnAzBt2jSH4INtH59++qm+r+nTp5f0sIWoMspNAML+otxWn6GsZWVdHcfs7GR2/Phx/Vjbtm1bYF+29WfPnuXEiRPuO0hASc8oeDYLAPVKOxtTivbl3WKFzKyrKdCKov1usaJarGBKubqfQH/w9tLaZOdcLXxptmi/K4C3l9bOxn5qOmdkajpRxj788EN27dpF06ZNGTJkSKHty8Owq5KyDY2yJiajpmegnj6PeuKs9m96BtbEZKdDo9TT57TzQ0EyM7V2uSghQRiaNgTbOFmz+cp55Eo2hY83hqbX5Zs5YI1PwLx2Bzk//k7OT+vJ+fF3zGt3OA+UiErBZDLx3Xff8dJLL9G2bVsaN25MUFAQXl5e1KhRg3bt2vHOO++QkODaa2Dbtm08+eST1K9fHx8fH2rWrMkDDzzAwoULi3RcCxcupFOnTtSsWRMfHx/q16/Pk08+yfbt24vzNIUQZaRaNe0mW2ZmZp51y5cvByAwMJCHH37Y6fZ16tTh/vvvB2DdunWkpKQ4bSeEcFRuAhB79uzRl3MPYygrGzdu1JdvuOGGPOv/+ecffblp06YF9mW//uDBg244uqsszuacL6SdmpEFqWna+GuLFTKyrv5YrNrjqelauyuUepEoNUOvFrfMyIS0TO1fixVUBaVWGEq9yKvbXJmajqSUPJkf+tR0EaEyNZ0oE6dOneLNN98E4PPPPy9wthsbV4ddAfqwq/JGTTJhPfkvanKqVhjSatEyE6wWrRBkcirWk+e06TntmM/EX81cyI9V1drlohgUjK1uxdCwNlTzB19vLaDp6w3V/DE0rI2x1S1OZ4mwxidgXr0Vy95/9CFbanwClr3/YF69VYIQlZStkNz//vc/Nm3aRFxcHCaTiZycHL2Q3CuvvELTpk1ZvXp1gX2NHz+ee+65h/nz53Pq1CmysrL0QnKPP/443bp1c3oRYi8jI4OuXbvy+OOP89tvvxEfH09WVhanTp1i/vz5tGnThgkTJrjzTyCEKCWHDx9m7969QN7v8NnZ2ezcuROAVq1aFfjdwHaDMSsri5iYmNI5WCEqmXIRgLB9eNs0aNCg7A7mCqvVytSpU/Xf+/Tpk6fNmTNn9OU6deoU2F/dulfHRJ8+fbrAtllZWZhMJoefghgSkgpc77RdVjakZmh3M1Vtlgw8jdq/6pWsiNR0rZ1te6MBj+ZRgKplPXh6ahcPnp7a76h43NQEg/Hqy8o2NZ3i7wvxCaiZWahWq1YlPz5BpqYTZeq5554jNTWVAQMGFJrFBOVn2FVJqRlZqAmXIT0DUtLhUtLVn5R0SM9ATUhyCEACcPpf13aQTztDRCjGB1rjcduNKJE1tCl7I2vgcfuNGB9o7bTuhGpVMW/fi/XUOS3Q6eMN/r5XCt9asZ46h3n7XzIco5IqT4XkBg8ezKpVqwBtiOby5cvZuXMnc+bMoVGjRlitVsaPH8+sWbPc+0cQQrhFeno6sbGx/O9//6Nt27b6zYRRo0Y5tDty5AgWizZNfVneYBSisirzIpQbNmxg6NChpKamAuDl5XVNpuEszPvvv69HPx9++GHuuOOOPG3sU60CAgLyrLfnb1dYzfZc8zNlypQi3UWxunjxbt/O6mmE7GztbqbRAIpBuwNqMGhDKcxWyM7B6mnENvhEtaqoGZkQEQrJaVrmg9msbRsUAIH+2oWNVXUIKMjUdKI8Wrx4MStWrCAkJEQfUlGYog67Onz4sD7sqmHDhiU+ZrexBSAzrtzxNVyZjcKqarVhcq7UaMjKVZvlyheyQhXQzhARinJ/Sy27IjNbK3gbHJhvEFJNTMZ69JR2nqnmf7XCjNEDtZo/JKdgPXoKNTEZJSzYteMTFUJ5KiT3+++/89133wHw0EMPsWzZMn1oZnR0NN27d+eOO+7g1KlTvPLKKzz66KNUr169pH8CIUQJzZs3j0GDBuW7/tVXX+Xxxx93eKy0bjAKITQlDkD897//LfI26enpnD17lj/++IO4uDhUVdVnSHjuuecKvZgvbRs3buTVV18FoEaNGnz22WdO29mnaxaWuu3tfXX4Q0ZGRgEtYezYsbz44ov67yaTyeEEl5uSllFoCQhbO305IUkbSmEbgqHaFbFUrjyuqlq7ujWBqzNaGOrVAi8v1OQUyMoBb0+UoGqQnZ3vjBaGiFCUcNcvOoQoTUlJSYwcORJwXlwqPyUZdlWeAhBaAPJKkMF4JcRotaLPgnOlrot9ABIAPxeHxxXSriizRFgvJUJ6pmPwwdYPoPr5Qko61kuJGCQAUakUpZDc4cOHS1RIbtWqVVgsFqZPn+40AGELUhqNRofCczZhYWFMmzaNfv36kZSUxOzZsxk9erSrT1UIcY3deuutzJo1i+jo6DzrSusGY1ZWlkN9ucIynIWorEocgBg/fnye6RVdZUtLVhQFVVW55557mDRpUkkPqUT+/vtvevXqhdlsxsfHhyVLluRbGd/HVkwNbbxYQexPOIXVuPD29nYIWBSqmosBG4d2V2arUNEyH/JEMBS7nyvsZ7RQQPHx0i5ejB5aMy9PLbshnxktZGo6UV6MGTOG8+fP07p1a5cKT9qU5rCra/mlRAtAXpm1xtmUmgZDngAkgNL0OtTthc9SpDS9zn3HWmh0VQVUF9qJyspdheRWr16tF5Kz9Qnaxci6desAuP/++/N97z/88MMEBgZiMplYtmyZBCCEKAd69uypF4bOyMggLi6OxYsXs2zZMvr168eMGTPo1q2bwzaldYOxqBnOQlRWbqsBoapqkX9sPD09eemll/j1118dLuqvtePHj9OpUycuX76Mh4cH3333Hffee2++7e2/oBQW9UxLS9OX3Z3hoVSvVnij3O2q+elZDnmCDypaRoRB0drZXJnRQk0yoR4/i/XoKaxxp7X05+NntewGmdFClHObN29m9uzZGI1GPv/88yIFUEtz2FVQUJD+U1DGk3tcee9b85m+12q9cl5w/NsYI8PBr5DgqJ+31s5daoRoGRUZmc4L2WZkaesLmL5TVF7XopDcrl279JsMBQ298vLy0uvC7Nq1i5ycfGZ/EkJcM8HBwdx0003cdNNN+mxVS5cu5euvv+bYsWP06NGDefPmOWxTWjcYx44dS3Jysv4jQzZEVVXiDIh69eoV6Qu8oij4+fkRHBxM06ZNueuuu3jkkUfKfKzkuXPnuP/++zl37hyKojB37lx69OhR4Db2d0Hs74w6Y3+ScffFhWJ3oeNqO6VaAKBqFyHOqNp/FLusCSU4EPx9UA8c1bIefLzAxwMsFlRTKiQmo9zURGa0EOVWdnY2w4YNQ1VVXnjhBW666aYibV9ehl2VmL+vNvSqIBaL1s6OEhQI4aFakUlnRR8NCtQI1doVQLWqLg/HMlQPwtC4LtYDRyEtA9XooWVuqFeK4VpVDI3rYagu2VVVhW0Y588//8w777xTKoXk7GtRFXXo1Zo1azCbzcTGxnLjjTe69JyEENfWU089xYoVK1i8eDHPP/883bt3JyREC2SX1g3GImc4C1FJlTgAceLECTccRtm6dOkSHTt25NixY4A2tV7//v0L3c7+i8WhQ4cKbGu/3tmUniWSnnH1C3l+FEVrd4WamaUVmiyI5cpsFXnYAhe2C4ZC9i1EOTF58mQOHTpEvXr1GDduXJG3LzfDrkrIoloLf8+qKhbV6vghYUpB8fdDDQmCtAwtAGAbymH0AH9fFD8/MKVAPsOtrPEJVwvSms1aQdqIEDyaRzktSGubvjMnPgH1THyefSp1auY7faeoPMqykFxJ+ikoACHjwYUoWz169GDx4sWkpaXx66+/6ueQ8nKDUYjKqlxMw1mWkpOTeeCBB/Q7HFOnTuW5555zaduGDRsSGRkJaIUrC7Jp0yYAateu7f5pRtPSXbqYIC396q+nzhVe0d5s0drZtkkyQVomynV1taKTOWatOFyOGSWoGsp1dbQ7lEnyJUqUP4cOHWLKlCmAFmT0dzFzyF55GXZVUsrxs8Vrl5mN4umB0qQ+RNaA4GoQGKD9G1kDpUl9FE+PfOvAWOMTsGyK0QIJ/j4QXl3LqjoTj2VTDNb4hPyPxddH28bXW8u+8tWm41R85W5SVXbrrbeyc+dOpkyZkicb011DpirP0CshhL3w8KvDBU+ePKkvR0VF6YVmy/QGoxCVVJlPw1mW0tPT6dq1K3/++ScAr7/+uj5dlysURaFHjx589tlnHDp0iB07dujjP+3t2LFDP0H16NGj2EU782Pxce0LuMXHG0/bcu7p9fLbJitb38ZWhFIJr45SPehKFoVFuwvp442qWuHi5XwvPoQoS++//z7Z2dlcd911pKen61Pq2Ttw4IC+/Pvvv3P+/HlAm3bP39+/8twVyXCW2eRCuyt1YBRPI2qDSLiYCBnZ4OsF4SEoOeZ868CoVlXLfEjLgIjQq+dBH2/UCC/U+AQs+2NRwkMcshn07dIztEK6pjQteOrhAdX8UdMznG4nKpeyLCRXaYZeCSEcnD17NchuH1z08vLizjvvZPv27Wzfvp3s7Ox83/u2G5De3t76OUoIUbAqG4DIzs6mV69ebN26FYCRI0cWawaOUaNGMWvWLCwWCyNGjGDTpk0O6dYZGRmMGDEC0Kbvyj1G1R0MCUkUMphCb6cvmy2ubWO2y5K4cvFBdg74eOe985iVI0UoRbllS3U+duwY/fr1K7T9xIkT9eXjx4/j7+9ffoZdOWE1W1FPnUNNSUOp5o9SLxKDMZ8kt5p5hzq40k4JDkSJCMHyd5wWCMjI0GpBGBQ4fQFroD8ezRo7rQNjm8aX4Gp5grCKoqAGV3M6ja+aZMJ64l/UlDStboWvlxZ8sFggJQ3Vw4D1xDmn0/+KyiM4OJjg4GD9d1sxuW+++YYBAwbQo0cP5syZw8CBA/U27hoyVVmGXgkhHC1ZskRfbt68ucO6nj17sn37dkwmE0uXLqVv3755tj9z5gxr164FoEOHDg5ZkkKI/FXZIRj9+vVjzZo1ANx3330MGTKEAwcO5Ptz5MgRp/1ERUXpU23FxMTQunVrFi1aRExMDIsWLaJ169Z6Re3Ro0fTpEkTtz8Xq7HwudJzt1NdLPpp38528UFSivNq9EkpKBGhUoRSVFrlZthVLpa/48iZvYScBSsxL19HzoKV5MxeogUKnFAa1QWPQk7/Hgatnf12BkUbCnEhAUypgAE8jdq/plS4kIDi6+08E8F+Gl9nvDy19bkyqNSMLNTEJC344O+LYjSiKAqK0agX01QTk1BdzeoQlcpTTz3Fo48+itVq5fnnnycxMVFf564hU5Vl6JUQVcW8efOcTstr7/3332fVqlWA9tl+zz33OKwfOnQoQUFaUPvVV18lIcFxiKDFYuHZZ5/VC93KtLtCuK5UMiBOnDjBqlWr2LFjB0eOHOHy5cukpqYSEBBA9erViYqKomXLlnTp0qXUv5jnZ+nSpfry77//zs0331xg+/r16+dbcPPtt9/mwoULzJ07lz179jiNkg4ZMqRYGRau8PD2opBqDno7G0N2pkvbGLKvnsAVg4JH8ygsl03ancrgatpFQ3aOFnzw98OjeRNJgxbl0rx58/JMtZXb+PHj9Tm6169fT7t27RzWl5dhV/Ysf8dhXrEBNT0TfH20DCSzFfXfS5hXbADAo1kjh20MqoLFYCh4JgyDAYPqeNxWsxXL/iNaAUgPA2RnOxahVBQsB2Ix3HVL3uyLXBlUeWTnk0GVlX0168pZ5oTRCJlZWjtRJZV2Ibnc/RSUZl2uh14JUUWMHz+el156id69e9OmTRsaNWpEQEAAKSkp7N+/n/nz5+sZ0F5eXsyaNUuv+WATEhLCtGnT+M9//sPJkye56667eP3112nevDnnzp1jxowZrF+/HtBuaub+viCEyJ9bAxAHDhzg1VdfZfXq1Vjt5pe3v1uuKAq7du1i/vz5jBw5kgcffJApU6YUeTq88sRgMDBnzhx69+7NrFmz2LVrF5cuXSIsLIzo6GiGDx9O586dS23/lpoRLrfTa0AUo24EoFWpv7cF5n2HUU/HaxcGXp4odWvicbPzKvZCVCblYdiVjdVsxbw5BjU1Q8tESE+/OiTC6ImamoF5y26U6xs6BASsl67MQFEQsxnrpUQ8alzNglJPnUM9n6DVfjGbr07Fqapg1pbVfy9pxWuvc5wtwJZBpZ6JR43wcggm6BlUdWrmzaDy9gIvI+TkoPp4YR+CUAFytHMQ3jL0q6oqrJCcxWIp0ZCp4gy9Mv4/e/cd18T5xwH8cyEQ9lYEcYKAe+IeuPeg1lkrbttaq/1ZV1tXreJuHW0ddXS466iK1ol7V61bcOIClQ1hJXl+f5w5EkhCIAkE+L5fr7Qx99zdk5DnLve95/k+YrFJejwSQvQTFxeHdevWYd26dVrLeHt7Y8OGDejQoYPG5WPHjsWrV68wd+5cPHr0CCNGjMhVplu3btiwYYPR6k1IaWC0IRgrVqxAYGAgDh06JHRHAqC5q/57crkcYWFhCAwMxMqVK41VFb0wxvL10Ge60W7dumHv3r14+fIlMjIy8PLlS+zdu9ekwQcAED3Ku245y6nmg9C5jpZyHOPUZuHkaBZOUkqYw7ArJRb1CiwmFmAK/kJc9H5IhEjE/5spwKLfqc1mAwCK12/eX73r2vj7cqovJaXy0/lmZvFBBxGX/WCMf12axpfLQdmDirOzAWJiwdIzwBTvp/qNidXag4qzkYBzc+HzPqRIwWRy/rgskwMpUsDCApybM82GUYrllUgOgJBIThtdieQCAwOFBHS6hl5lZmbi4sWLwjqWllqGGxFCTOrw4cNYunQpPvjgA9SpUwceHh4Qi8VwcHCAj48P+vbti40bN+LBgwfo2LGjzm3NmTMHZ8+exeDBg1GhQgVYWVmhbNmy6NixI7Zs2YKwsDC1PDGEkLwZpQfEihUrhLt8yrtajDE4ODigVq1a8PDwgJ2dHVJTU/HmzRvcunVLmNaK4zhkZGQI6yvvHBL9sXT9xj6rldP3h1GOcsI0eqlp4FwchSEY7FUM5IlJQOtG1AuClHhFPexKSZGUwudMsBAJQyAA8P/nOH6q3PRMKJJSoNq5VFOAQJOc5RQKOd/7QXUfaiswQCbny2mg7EElvxXBJ6RMTOFn1fAuB4va1TQeOzhnR4gqeUIhk/FBB2k6kKHggywOduDEFhBV8qLcM6WYqRPJOTg4oH379jh06BCOHTuGFy9eqA3LUNq9ezeSkvhpqIODgw1+X4SQgvH394e/v7/aLDOGaN68OZo3b26UbRFCjNAD4tatW5g0aRKfFIzjwBjDhx9+iPDwcCQmJuLcuXPYvXs3/vjjD+zevRtnz55FYmIiTp48iX79+oExJqz3v//9D3fu3DHG+ypdHPXMuqtSTuGgOzu3pnK5ptGzloATicBZSwAPN7BUfjo8pqDuEKXF69fA4cNAIXdgKnLKYVdhYWHo3bs3vLy8YGVlBS8vL/Tu3RsHDx7Er7/+CpHItHl+OYC/6Af4YICC8XkdFCw7OMAYcmWg0LeN5iyXmaXfejrKiTzcIG7XFOKuLSHu2Jz/f7smWgOXyp4TIlcncLY24CqUA1e5PP9/WxuIXJ0p90wJZU6J5L766isAgEwmw7hx49R6egLAu3fvhGm8nZ2dMWrUKH3eIiGEEFLqGNwDYtq0aZDL5eA4Dvb29ti2bZteQw5at26N1q1bY/jw4RgwYABSUlIgl8sxbdo07N+/39BqlSrMwTb/5aJe67fxqNdAIH9HqaDT6JHiLzYWuH07+xEaCjg7A599BuzdC+Qx21yxMXv2bMyePVvv8t26dUO3bt1MV6G8uLnw+RHSM/lpKeWK7KSQFu+TTFpL+HKqsvLI/6ClHKd43/OAvQ9y5BzHwQEQifhyRqTsOQFlzwmZjO85UUF7zwlS/JlTIrl27dph4MCB2LZtG/bt24eOHTti4sSJ8PLywq1btzBv3jxERUUBABYuXAgXPWeaIoQQQkobgwIQCQkJOHr0qHAxqm/wQVWXLl2wdetW9OjRAwA/bisxMVG4Y0H0EBuf/3KxiXquo1JOn2n0ElNyTaNHio/UVODuXSAmBujRg7+W9fEBnjzhl1taAgEB/HJnZ2DBAmDpUsDVFaDf24VPZGcNuDoBz2Oyh0YoyeR8IMLVkS+nKo+pBLWVE5V1h1xiyc9+IdfQi0LEAVaWEJV117pJRUyshiS2HhDX8dcZSBB5uIEr0xQsIYk/xlhb8YktqedDiWZOieQ2bNiApKQkHDx4EOHh4ULgQkkkEmHGjBkYM2aMHu+MEEIIKZ0MCkCcPn0aMpkMHMchKCiowMkWu3XrhrZt2yI8PBxyuRynTp1Cr169DKla6XLvsf7lOrfkn2fp2ZVatVxBp9EjZiczE0hOBtzcgIcPgUmT+J4Nj99/lVxc+F4PHAf8739AmTJA7dpAtWrqaUH8/fn/vx/2TAqbo8P7wIO2IRXvh2TkHKaVqc8kvLnLcZXLA/a2wFsteWfkjM/LULm8xsWKmFjI/jkLRfS77KEjANjbOMhevYW4S0udQQhOxFHvqlLk8OHDCAsLw7lz5/Dw4UPExMQgNjYWNjY2KFu2LOrVq4cePXqgf//+sLXV3RNwzpw56Ny5M3766SecOXMGMTExcHZ2Rt26dTF8+HAMGjQoz/rY2NggLCwMW7ZswaZNm/Dff/8hISEBHh4eaNWqFT7//HM0a9bMWG+fEEIIKZEMCkC8epWdWb1z584GVaRz587C3QTVjNZED1l6XkyolnN3BR7pnhddKPdegafRI0Xuv/+A/fuzh1A8eAAMGAD8+SdgZwdkZADBwUCtWvyjRo3sFAKff160dSfasfhEICEZ4ER8Rh/GsodgcO9npohP5suVUemi4qJn3hhN5SzF2dvOieP45ZrqqmCQXbgBxfNoPmGmtRU/s4VczifKfB4N2YX/YNmrLfVqIADMN5Hc4MGDMXjwYCPUiBBCCCl9DApAxMdnd+lXnYe7IFTXT0zUc3gA4dnqOf2cark8EntpKqdMBiePT+JzPTg7CLNgICFZ6zR6pHC8fg3cusU/lIGG6dOBDz4ALl4Eli3jezG0aQOMGwc0acKv5+kJ/PNP0dadFIzi6Qs+T4NYxP9fGRNgjJ8b11IMZGVB8fQFLFQCEFyl8mBX8k74y1VS78nAol4BKWl83oksmXqSStH74EOylC9XVX2WAEV8IhQPn/Pl7GyyA5hiMZidBZCcCsXDKCjiE2Hh5lyQj4MQQgghhJg5gwIQrq7Zd8djYmIMqojq+s7OzgZtq9RpUF2/3gwNqmc/d7DTb9s5yhVkGj1iXHFx6gkhFy4EHByAMWOAAwcAW1ugZk0+2FC2LL/OyJH88pyzJpLijcuU8T0IgNyjMBiEvBBcpnoySZGbC/TpNyXKkbySJaUCGZl8Ikp7W377TMH3wBBb8EGJjEzN03y+iQOkafwQDY7jp9R8n9SSE1uA2UiAZClfzkwCEEzBKOcEIYQQQogRGRSAUJ0H+9ChQ5g2bVqBt3Xo0CGN2yV542LitI4Az1lOSWRnC33y1Ivsco+rpWRwhUOZEPLtW6BbN/5arWpV4NkzfrlYnJ0Q0sEBWLQI+PFHoEoV/vpQldjg+W6IOVKUdeUDDZqGQwDCdJyKsq5qL7Ms/RLF5i73fogHw/uktPLsIR9iC753A9MwOwYApjw8ZMnAUqTve2zw6zJLMSCxAsBllytiipjY7ECrctYND1d+SlAKtBJCCCGEFIhBlyWtW7eGpaUlsrKycPbsWezbt69AySP379+PM2fOAAAsLS3Rpk0bQ6pVCun7iz27HBdQFThyTnvuOgDgOL6cpkWUDM5osrL4yQZcXICICGDKlOyEkIzxCSDfvOGDCl9+CXh4ZCeEtFLJ91m9uvZ9kJJJxDgotOVjUOI4iHJc1bNnr7QUVseevQJqVct+wd2FH+4hzZGEkjEg831I09aaL5ezru6u/JCt+EQ+94NYzAcsFIzvVSFNA5wc+HJFTBETC/npq2CpaYDKUDP2Igby+CSgdSOdQQjqOUEIIYQQoplBAQgHBwd07doV+/btA2MMH330EbZs2YKePXvqvY2DBw/io48+AgBwHIeuXbvCwUHPBGkEAMAcdGf/1lROZGMNufj9OG5txGKIbKy1LycFcuMGEBamnhBy8GBg0ybAxgZISwN69+aTQdaurR5YmDChqGpNzJI0Le8ynIZy+nSZ0lCOs5FAn4AnXy4HZ0c+OBGfBHAKQCHnu0UwxnfvUTDA1oYvV4SYgvE9H1LTAA+37FwV1hIwDyuwmFjIb0WCK+OqMahAPScIIYQQQrQzuGN2aGgoDh48CLlcjtTUVPTp0we9e/fGp59+inbt2sHCwiLXOnK5HCdOnMDq1auxd+9efgYFAGKxGKGhoYZWqfSJfpPvciw5JXvsuDZyGV+ubO67mUS36Gjg5k31XA0zZgA9ewJnzwJLlvDBhVatgE8/BZo25derUAE4fLho606KD4XifR4FXeQKvpwKpmcOmJzlFJlyIE3LFJxKaRlQZMqR68iflAzO1hbM3hZIkQKZ2UMwYMHnlOBsbYCkZKAIe1exhCQ+eODsoDbTD8AHyZmzA5+ENyEpVy8wQ3tOEEIIIYSUdAYHIKpXr45Vq1bhk08+4X+cMYa///4bf//9N6ysrFCjRg2ULVsWtra2kEqlePPmDe7du4eMDP5HLGNMWO+nn35CQECAwW+q1Hmn56whKuVkCUnqGew1UTDIEpIM/5KUYPHx6kGGxYv5JJDDhvGBBBub7ISQbu+vOz75hJ+FghJCEoNlZhWsnFikuVxOOcqxuw91D/cAAMb4cp45LrTTMwG5jB92AfDJKxnA/0fEvy6X8eWMLF9DItIz+Z4LVpaal1tZ8sl3c9TT0J4ThBCSHzTUixBSXBnl2nLMmDHgOA4TJ05EWhrf1ZcxhoyMDNy4cSNXeWWPB+UPNGtrayxfvhyjRo0yRnVKnzQ9p9RULRf5TL91Ip8BDWvmv04ljFTKJ4SMjQU6d+avT3x8gKgofrlYDPj78wkhq1QBli4FfvqJEkIS0+Jk+qSS1VDuqX45IPD0FdCigfBPlqBfsFNTOSaxBItL4me6eD/7hUCh4KfvtLAAk2i58C8gRUws5P9FQPEyGsjIAiSWEJUvB4u6WoZEWFvxjTQzC7DWMJQkM4tfbm2l9rIhPScIISQ/aKgXIaQ40/M2WN5Gjx6NGzdu4MMPP1QbdsEYy/VQsrCwQL9+/XDjxg0KPhjCXr8cEGrlMvWZhC8f5UqIrCy+VwMA3L8P9OkD+PoC9vZAYCAwfDi/TCzm8zFs3QrcusXPWHH7Nh9wAPheDz4+uYMPhBiT3Eq/aFauctHv9NtBjnLMSb/8PBrLyRmQmsY3Mo57n4jSgv8/x/Gvp6bx5YxEERML2eFzkN+4K1z8s5hYyG/chezwOShiYnOtwzk7gvNwBRKS1c5XwPvgeUIyOA83cDlzVejTc0Jmmh4ehJDSQxjq9SIGsLMGyrgAdtb8UK/TVzUe1wjJC1MwKOISoXj1Foq4RLC8ekkTYgCj3outVq0aduzYgejoaPzzzz+4ePEiIiIiEB8fj5SUFNjb28PFxQV+fn5o2rQpunTpgnLlyhmzCqWTTM8ggWo5puc6+pYrpm7cAA4ezB5Ccf8+EBICrFsHSCR8z4devfghFLVqqSeE/N//iqzahPAeRelfrnHt7H/HJ+m3Xs5y9vrljtBUjsXG8xfgyt4Byot75W8cjuOn6IyNN0reGaZgkF24AUXUKz7IYWPN55qQK4C0dCiiXkF24T9Y9mqr1m2ZE3GwqO0HeTwfrGAquRyQkAzOzhYWtavl7upcwJ4ThBgTdcsv2WioFzEF6lFDCptJOoOXK1cOw4YNw7Bhw0yxeZKTo54XBarlPNwBROS9jod7gapkTqKj+V4Kt29n/3/OHKBrV+DkST5vQ+3aQMuWfH6GZs349apUAY4cKdKqE6JbVHTByin0DCzmLHf/kX7r3X8ENK2j/lpyKh90sLIEsuTvk+AyAO+TUFpavh+KkarfPvLA4hKheBgFcHyCS8jl/Kw/Io7/d1IKFA+jwOISwbk7q60r8nADWjfK/kGWmML/IPMuB4va1TT+IFP2nGAvYsA8rNSGYQg9J7zL5e45QYiR0EVEyUdDvYixUfJkUhRoNHpJ8Pptvstx6Rl6zcTHpeeR8d6MxMcDd+5k92ZYsgSwtgaGDAGOH89OCFmrFuDy/gbruHH8UApKCEmKpbxmstFWTt9hDjnLxSfrt56GcszBVujlAIAffqGcBUOheH/BZKH3tMJ5UbyLA6TpfI+DhGR+iIeC8QEIS0tAYglI06F4FwdRjgAEwAchuDJN9b6bXOCeE4QYAV1ElBIFTJJLiCbUo4YUFQpAlATpeiahVCnH7Gz0WkXfcoVJKgXu3QPi4oCOHfnrCh8f4PlzfrkyIeSbN0DFisAPP/DBhypV+J7YqiyNm++OkMKl7UdoXuX0/SGhaZiBPjSUE7m5Qi62yA5AKGQqS9/vx0IMkZurfvvIA8fAD7dITuU7Wogt+Fk9FAogIxPIzAREFnw5bdsQcfm6i1iQnhPmTC7nA7txcXwC3thYfmia8rhLzANdRJQiRhzqxRiQkpLdths04OPBO3ZkJ92OjQXevQO+/JLvNbphgwneEyky1KOGFBUKQJQE6Xr+ElQpx6Wm6dcDIjWtYHUygqwsPrmjszN/Mvz2W34IxaNH/InT25sPOlhaAp9/DlSowPdu8PPjfyQr1a6tdReEFG/6zhiRs5yVmJ8RIi85k1fq2ztBUzkLjv/BnJahYSrP9z0hrK34ckbAyrzv5pQlB2wk2d2cRCLAkuPrIbHILmck+e05URgUCiApib+YUAYT2rfnj52//w5cvZr9elwc3yts8GA+ye7HH6tvq1EjPgBBs/mYnjKfA0vL4INmEitwNpJc3ye6iCg9tA31ksuB+BQL2CRIYedTBpFvHHFhn3oQwc8P+Oor/uZMvXr865kqHSWSkgAHB+DPP4F//+WnDlc+rN7HM1q1Kvz3TEyIetSQIkI/IUoCTgRAj67YnMqUDA72+m1b33JGcP06cOiQekLIkSOBX37hT34pKUDPnnyQoVYtoEaN7HWnTCm0ahJiPuz0DAjkLGdlCUCP4GLOHyXxKfrtT1O59Ex+3iULDpBpCH9acHyPCyP90BHhfUAjM4tPwGsh4oMQjPE9Izg+ICKC8QMD+e05oS/G+KCsMljg5QV4ePCB2X371IMIPj5876/UVMDJKfconBcvgPLlgXPn+IfyQqNOHX6bANCmDbB7N+Dqmr1cOXyNhq2ZDlMwyCOeQn77IR84SHp/ASC2AFycIKpWAeI6/tk9aorpRQQlzNRMOUtxejpw6RIfPFAGEuLiOCyY5AdFfBLGhlbA2UdlEJdihbhkMRjjsPHzWxjaxwvHd3EYN44PKORsu05OwNix6gEGd3e+pyjAH0u0qVbN9O+fFCJKnkyKiFEDEImJidi1axcuXbqEe/fuISEhAampqbmmMtOF4zg8eqRnojPCs7ECkvW4mLBROYA46xlY0LecnlQTQiof33/P31E7fpxPCFmrFtCiBX+CbN6cX8/XlxJCEpKLrZ5DpHKWS9GzZ1POcnEJ+q2nqVxGJiDNAGQKzevIFHzOhgwjXSRlZoFzdQLjOCBVqj4LEMcBTvbgXBz5H1hFICODv6CQy/neW2lpwObN6sMd4uL412xsgH79+AsD1TuWq1bxeWxu3wZ+/FH9gsLZmS9jawv89BMfRFAGElxdAeUEVGvWaK9jhQr8gxSujL3HIYmI4ocrKd63F+WczkkpUMTFI/NlDMS1/ABLMcAYmIUIXDG6iChNCTNfvuR/+6j2Rujcme+RsHcvf5NF+XpsLL/sr7/49h8UxG+D47Lb75w5brBu3QgBx5Lh5BADN9t0uDrK4O4tQdM+3hB5uGDkSGDUqOyeC6okEmDWrML8BIi5ouTJpKgYJQCRkZGB2bNnY/ny5cjIUE9aqG/wgeM4MMZydR8sbp49e4YVK1YgLCwMz58/h0QigY+PD/r3749x48bB1tY4CdbUSPXMAaFSjmOcfkMwWMH+HgkJfELIW7f4/y9dyp8IBw4ETp3ik0MqE0I6vj+uTZgATJpEd9ZI8VMk7R4AnjwvWDl9B/DnLFfQpJcAn/9BNamt6p1O5Xzj6ZmQiy2QI1VLwVhbgbO3AxzswOKTgKRUvl4WFoCjHTgXRz7/g4EXZTIZf6FQpgx/7Dp9Gnj8WH24w5Ah/Cw7W7cCU6fyr0ml/PodOgBHj/JVGzOGDxwogwRubvxdUBsboH9/vkeCahDBx4ffxqBB/EMTjuODucS4TNrmr9wGJNbqr8kV2f+PSwLikiC7/5QPOLxvS8xGAri7AODAWVuBc3Lg06uY2UVEcUyYqVDwv2tUeyO4uvI3Sd68AWbMUA8wJCYCz57x7S84GLhyJXtbVlZ8LyM/Pz6u5OAAVK6cHTysWZMv5+EBRERkBxRFKp1YYeuGyb+4au1BItEQhyKGK7JzvYlQ8mRSVAwOQKSlpaFbt244ffp0vno65GTIuuZi//79GDJkCJKSkoTXpFIprl69iqtXr+LXX39FWFgYfH19jbvjgmS0T9KzK3Ue5ZQJIRMS+DHFGRl8Fz1lQkgLi+yEkN7ewPLl/B25qlUpISQpGYqs3QNAop5TVuYsp6UTQi45y1nqecrQUI6Lep2d+0HEAeD4iyMGfmiGggFMwZer6KlnBbVT3tnBixhwVbz5nhUyOd+NXWIFvIlVuyhTKPiHWMwPT7h1Sz2IUKkSMGIEf3HRtWv2xYbyz56ayh/bvvuO783l4JAdLOjalS/j6wuEhKgHESpW5JfZ2fHxnpzHRaV+/Qz+SIiRFGmbV6XsvcNx/JcnIRl4/Q4QcWAWFnxAwsUJIjdniDzcoIhP5INumVn5GvJgzKES5pAwMzMzu/0mJvI9LgFg7Vr+gl+1N8L8+XwvhAULgG++Ud/OBx9k99JU5kzw9ORvrLi58cFJS0tg9Wq+jDLAYGeXfaOlVy/+oYmFhe4hD6Ya6kU0M5t2b2QlLXkyMRxj/CmFez9pWFyc8fdhcABixowZOHXqFDiOE3oxVK5cGU2bNkX58uVhb194OQSK0vXr1zFgwACkpaXB3t4e06dPR9u2bZGWloZt27Zh3bp1iIiIQPfu3XH16lU4ODgUbYXzeQc0K4vvIuzoyHf3nTmT///Dh/wXtXJl4MkTPur+2Wf8j3VNCSHr1jX+WyGkqBR5u9c3cGusAG85N/2m4iyn4QdLlhwAxwcblLkYFPxL4N6/zpTlDJcl43CTVcfbR5aIvcQQpyiDhDQJpgY/BvcmFl/trI8rMV6ITeIQF8fP9vDHH3zyxb17gfHj+e1YW/MXDd268QEIOzugfn31XgqurtlJGXft4nssaOr6HBjIPzThOO3BB2I+irzN56RpCJGC8bPMZMmAlDQoMjOhSEnlLywUCsDeFpydDThnR1jU8oXIt5LWi31jD5UwZsJMZU6U2Fi+Hdrb87mkzp1T743QuDEwcSIfXGjUCEhWOYRZWGT/0N69m/8dowwU+Pnx2wT4Xgz+/nyuBOVy1/cT9pQtyydy1aZBg3x/TMTMmF27NzJzTJ5MtJPL+RvAUil/DPTw4H+bPHrE589Tvi6V8jd8u3ThbwR/9536svR0vgcmAPTpw+ecUS6Xy4EtW/jelTt2GP89GBSASE5OxqpVq4STSMWKFbF27Vp07NjRKJUrTiZMmIC0tDSIxWIcOXIEzZo1E5a1a9cO1apVw5QpUxAREYGlS5di9uzZRVdZvM8Qr7z7yAHq/2C4Hu2BY1GVcedeLdybwn+hx4wBVq7kf2gnJwM9emhOCDltWhG8IUKKQJG3eyc74F2ifuVUWVrod6FvmeOKuGoF4N7TvNermjtxAOfiwCeCZO9nvBCJsg87Kj0jOBf1H26vX/MnTtUEi+3b88MP9u8H1q9X76nQoQOfxf3NGyCwkzOARgAAsYUCbnaZmND2PmwrlINzQBlU97BUCyQ0bszvc8gQ/mTs5padmE3Jxoa/U6qNE92QLNGKvM3nl0IBKO9qyuXCEA5mJQazsIDi/mOIavhA3KxeroCCSYZKaEmYqVAAmTIOEitLJEWn4/x+IB7ZQYT0dGDZMr5sz57AtWv868qcKPv28a//8w8we7Z6PhRlmXLl+NwHyqSLyuVK//yjvdrVq/MPUjoVu3ZPilxsLJ88XxkokEr5m7COjvyF/o0b6kGExo353x2RkXxifWWQIDWVv6Fx6RK/3Zo1+ZkBVR08yPe03LxZPb+LpSX/e6ZLFz7QevYs31PT1pYPWLi7Z49M7doVaNiQf11ZpmlTfjt9+vDDR42JYwaMfdi3bx/69OkDALC3t8ft27dRUdmftBS5fPkymjRpAgAYO3YsViv726lQKBSoVasW7t27B2dnZ7x58waWeo45SEpKgpOTE2I+mwPHob1h3US9G0H6/xbpXVfrZfx0EfLHL/BixSHceeGEO+/ccDe2DO68c8fclqfRpkIUFl9pgqVXmqJmLaB2Iwlq1eLHMNerp/euSCmi/I4mJibC0dE8xhmbminbvb6fZ/rv+4Ab9/OubL0AWA/N7uebvnIz8ORl3utVKQ/r8R8J/5S9iYNs8Xrdw74sRBBPHgFxWVfhpaws4M1rOd4s/QuxbxSIz7SFu40Uzcq/RkyqLeaebY5YqTXi5XaIt/NCcgqHR4/4OEWjRnz3ZiWOA7Zt43Mi7NrFz0uvGkSoW5fv0iyTATdvvk++6MJgJ0sCl0F3doyF2ryJz/U5c0AYg6013zBkcj4AKLHih0tZSyCqXB7iNtkBBaZgkJ24CPYiRn2oBN4PmY3hhzCJ2zXR2pbu3wdiYtR7I/TvkoQKd8/gt4tVsPGEN94lihGXbIn4FDGGdojBmk/v4F6EGPWmtgHA90Bwc+Pv8F28yLf/pUv5myCqgYQGDbJ/TItElEvKVKjdF8253tRKU1LYrCw+KGlnx9/7uHlT/WJfKgW6d+cDBfv28flbVIMIPXrwQyIvXQI+/1x9XU9PfnsAnxfq3Tv1fZ87xw/bmjSJTxytDATY2vLDM2fN4nuWT5igHghwduaHgwF8Lqm0tOzldnb87x43N344vHKZjY3xhrab4ntqUA+Ip0+fAuC7zQ0ZMqRUBh8AYO/evcLz4cOHaywjEokwdOhQTJ8+HQkJCQgPD0enTp3yv7Pth5G+/bAQSNBHQroEd2PdcTfWHRFf8HcRRBW9MOhAH1x4VAbW4ixUd41FTfe3sLPMBCwsMKHZf5j8UQysRn0IEU3WSkguhdrutfGtqF8AwjfHsblZXf0CEM1yjJlycUGsdwDibkQjLt0aKZlWaF/pGQBg5bWGeJTgglirMki84YLYOP5CISgIWLgQmDHDAsAAYVPBAZFoVuUfsHQLXI8uC1fbDJSraotaARzc3PgLCbEY+Pln/keCMsigmoytb1/+oYlYrNr1mQNAXROIYcyizRtCJucbk3Ksj0LxvvcRn+NBNfeCcqhEmo0T3r6xRlyyGLFJlniXJEbFMhlo5pOJR7ek+G5NFuKSrYScCQA/jAHgA4GRkfxzjuOngWzU0AEVPVzhoEiBr1camgTI4OaYBTeHLNSsnAokJKNaHU+8fMHg5s5pTKY4aZL2t0jDmIixFft2nwdzSgqrOrRAKuXbc8WKfNDgyBH1IEFqKj8LlK0tP5PMlSvZy6RSPvly//58T8kxY7Jfl8n4O/1Xr2bf5JDJ1Otx5w7fs/vECWDPHvVeA8oUII6O/G8M1SBCmTLZ2/jjD/63iupy5WXyokXAkiWaA6W+vkBYmPbPSFvCaYD/faScAcvcGXRpmZ6ePatCvVJ8a/zs2bMAADs7OzRs2FBruTZt2gjPz507Z9DBKf1/i3IFIdJkYtyPdUNSpgRtKkRBmiVGnU2j8DKFj1ZZcAr4vQLevgU8PUVYuTAd1hd3orJVDCwkFtnjsrOsILG3hbhVQ4jEIk27J6TUK4p2n5OFuwv0yZhg4e6i9m9x7eqIZacRl2iBuHQb+DjHw9k6A+delsep55UQm2aN+Cw7xN8NQFBbvuvd3btArVocGOspbMdSJEfiF0vBccCpF5XwIt0VblUc4ObCoapP9onwww+BOnX4IILj07twun0FLrIEIEOGcjYynPtiH8RtAiFuUSlX3ZXDIggpaubQ5gtKwYCEZEvEZdkhNt0GaZkWCPKLBmRyLD5eC1GycohNtkK8RI7YRDHWLVCgvkyG7/b4Ytku9SFVwztHo1n1RECWgVcvATdP/oe1u7v6D/Bdu/gcUMpZHPjgAAdFjB/6xl/FB4Gv1C54lFn3rev7wsuDujAQ81Cc231eCpIUVpl3RTUY4OwM1K7N90zaujV3j4Jly/iL8WnT+OFTqsvmzeN/I6xdm3vGpvbtgWPH+B4LPXpkv25pyV/Qf/wx//9Hj/iE+MoL/bJls/O3+PjwuelUgwgeHtnbuniRz/Wk2qNAOZnJjz/yD02qV9c9jXWXLtqXUaDUwABE+fLlhefFffpMQ9y7dw8A4OvrC7FY+0caEBCQa52CkCk4SLMsgUv/4YF1Xczc3wd337njcaIzFEwEX+c43Br+K2wtZRhd5wYqOSWipts7+LnEwWlF9q2Dhn0rQB6QCdmZq2DvEoSBQJy3B8QtG8Kipk+B60hISVfY7V4TJpMhlVkjLsUSYk4BT/tUvJXaYG+kP+IzrBGbZoO4TFvII12xZT+/TuPGwLVrFpDLPxO2s6fPX+hS5TEuviqPdTfrwdU6HW4VJHCz4YRpcr29+ZOtmxvgwiXCMfoxXOKeAJZlAFsr7PopBpb1XCDyyN3nLyCAfwAAWtSAPNMf7G4kWEIyOGcHcDWqwcKKzsjEvJlDmweATLkIcek2iE2zQWWnRNhZZuHsC29ceFVeeD0u3QYdKj3BJ/Wu40p0OQRtGwIFy76h4GqdhpdTNwBZMpx46I1EOMDVJh0eXjLUqieGg6sYiBdjaJsXaF8/EW6OWXB1lMHNQQZ7GzmQkYWqXpk4cSANIlfNU9nWrq25/pR1nxQn5tLu85KZyV/Q29nxF+gvXgBRUeo9CipVApo1A6Kj+d6FqXGZSL7vhTR5ZTALC2z8KgIAMDjUH7ef2CEtnYM0Q4RUGR9Y6NWLzwU3fbr6vj/4gA84JicDn3yiPnzAzo6fIc/Ghr/wdnICvLyylyl7BbRuzed0Ul1XGSiwtQVevcp+PefQgiVLtH8uNWqo56nLSUdMiZiQQQGIuipTGjx69MjgyhRH6enpePd+kI+3t7fOsi4uLrCzs0NqaiqeK+ep1CAjIwMZGRnCv5VT/nx6tAsi4yvjQbwrxtS5gcWSw7AYURfJGVboXOUxarm/RQ23d6juFiusO7XJRZ11sqjpA86/CljUK7DkVHAOduAqelHPB0J0MHa719bmf/+d/9GgHEP91Vf8hfzixcAPPwBxsVWQkfkFAGBErf/wU8fDeCO1w8TwDnC1ToerTTo/tCE9uz2PHcv/UHFzA5xePYRTxA34iF8AACY1uYJJnR9A3LYxxC3qq9XR0REYPVr5LycwRT2whKoFyphtYWUB1AvIuyAhZqIwz/Xrb9WBNMsdsek2EIsUWNQmHADQYsvHiIx3RXJm9riEo/22oKX3Cxx+WhUbbtWFq3UaXG3S4GadDokF3z+qilMiVrQ7ClfbdLjZZ8JVIoWr/fvMjAqGQxPCIargCUjTIe7aEiJXazCFPWQprqieFYPqvrLcOSASktWmsc0vyrpPioPCOtfv2cN3QFYGCho2BNq2BR484IcwqiYrdHDgZ2oC+CEAjx5lDy0AgJMngTZtgFWr+HVVDR/OByCSkoBNmwBbKwvYypxga8/B0Ta7P2Xtyqnwcs2EjZUcdvIU2NeuiBo1+C4F/frlHnrg8r6Tpacnfy9T2z3pefO0f35qNypy4Dh+26TkMCgAUatWLdSvXx/Xr1/H3r17ERoaWup6QiSrzOekz5SjyoNTSkqK1jKhoaGYM2dOrtefJzugiecrDK/9H5p78eO3a9UCDm6NBXadyLuyfdtrfFkkFgFVdR9YCSHZjN3utbX58eP5ro3K/AeJ7ye8qFOHH9PoYp0Ox5tX4WaRhKouiYC1FWp4JiJ56gqIrK34s7atDSyH9xG2OXKk6h58Ic+sUqDeCDQHPSlNCvNcP/NsG7jbWMLVJg2VHbNnuennz+d7cbNOEwINtdz5i6O5LU9jbsvTGvfjbpOGkXX+y56FRpmAMl0GWEvAeZYBEtUDCpyIg0VtP8jjk/hpMTUMlbCoXc2ggAEdQ4i5K6xz/bBh/P/FYv6ifuJEPgCRkcEnc1Xe+S9bVn34wPDhfBnVXgPK2Vq++AIYOlS9J4JyVic/P753hCIuFbJD5wA7a3DW2YHN6YP4mxIsPQNITYe4a3mI3ueV9vHhH5qUsktAYgCD0wsuWrQInTt3RmRkJJYvX46JEycaoVrFh2oeDCtNE7/nIHmfUSktLU1rmenTp+N///uf8O+kpCRUqFABBz7YqTEztnWLhkjfdTzPfVu3oH5GhBiDsdu9tjYfF5d9Z0FV5878gylskLUvC4rbL/mLC0tHcJwIHFPw02zKFRD5VoTIRfuPfOqNQEjeCvNc/+KTlXCyzn2un9jwSn6qrE4s4q9uZAqAY0CWDJBYgqtQDlxqmsaAAg2VIKVdYZ3rnz3j7/DnHFpQpw5w/rz2/Y0fr32Zlxf/0IVzdgTn4Qr2IgbMw8roPZ0I0cbgAET79u0xf/58TJs2DZMnTwaAUhWEsFb5kZCpnGxaB2XXK5uck8urkEgkwkFMpwGds+uxbIrO6TjzM2sGIUQ3Y7d7bW0+r0RFnIiDuFk9yBJToIh+x19cQMEvFIkg8vKAuFld6tZMiIEK81xvtLuIIo7vteDuAs7DDSw9E5CmASlSQCTiezxZS8B5uGkNKNBQCVKaFda53tnZeFMm5kdh9HQiRBO9AhBRUVE6lw8cOBByuRwzZszApEmTsG7dOoSEhKBp06YoV66cWgPWR3GaztPBwUF4rqurpVJqaioA/bpy5cW6ifoUedbLpiD93L+Aam+Ivu2p5wMhRlaU7T4nkYcbxF1aQnbzAdjzGP6HgxV/Z1Ncp+TN4U1IUTCnNq8VxwE2EsBSDFhZAS4OEFWtAHFdf3BlXIUgApNYgmPgjxV6BBRoqAQprYpFuzcQ9XQiRUGvAETlypX1zu3AGMO9e/cwPWeKVD1xHAdZzglZzZi1tTXc3NwQGxuLFy9e6CwbHx8vHJwqVKigs2ye+9XSo8G6RUOAAg6EmFRRtXttRB5usGzfjO5SEmIi5tbmYWsNONgCZVz5576VIC7nDpG1BIwDuIzcwQUKIhCSP2bX7k2EejqRwpavIRiMMZ3LOY7LPX6oFKhRowbOnDmDhw8fQiaTaZ2m5/79+8Lz6sosMfk1oHOung+EkMJXqO1eD3SXkhDTKrI27+EGeLgCdarD0sYKKOsKkYsTXRwQUgjM7VxvKvQbghQmvQMQ+gQTSkvAIaeWLVvizJkzSE1Nxb///osmTZpoLHfq1CnheYsWLfK9H+vQibB2pEQwhJiDwmr3hBDzQOd6QkofOtcTYnx6BSDCw8NNXY9irU+fPggNDQUAbNy4UePBSaFQ4PfffwcAODs7o23btoVaR0KIcVG7J6R0oTZPSOlD7Z4Q49MrANGmTRtT16NYa9y4MVq1aoUzZ85g/fr1CAkJQbNmzdTKLF26FPfu3QMATJgwAZb5SHer7FmSlJRkvEoTYkTK72Zp6gVlynZPbZ6YO2rzdK4npQ+1ezrXk9LHJO2eEaO4du0as7GxYQCYvb09mz9/Prtw4QI7ceIEGzNmDAPAADA/Pz+WlJSUr20/evRIWJ8e9DDnx/Pnz03UwsyTqdo9tXl6FJfHo0ePTNjCzI8pz/XPnz8v8r8nPeihz4PO9XSup0fpexiz3XOMlaIwpont378fQ4YM0RrJ9PPzQ1hYGHx9ffO13YSEBLi4uCAqKgpOTk7GqKpRJCUloUKFCnj+/DkczWi8qrnWCzDfuhlaL8YYkpOT4eXlBZFIZIIami9TtHtzbfM5mev3WZPiUtfiUs/ExERUrFgR8fHxcHZ2LurqFCpTnesVCgVevXoFBwcHvWceK8mKS1soLObwedC5vnSe64uCOXzfzVFRfC6maPf5mgVDk++++w4A4Orqis8//7zA21m7di2io6MBADNnzjS0WkWiZ8+euHnzJpYvX46wsDC8ePECVlZW8PX1Rb9+/fD555/D1tY239tV/rGdnJzMshE6OjpSvfLJXOtmSL1K68nTFO3e3Nt8Tub6fdakuNS1uNSztF2EAKY913t7e5ugxsVbcWkLhaWoPw8615fec31RKOrvu7kq7M/F2O3e4B4QIpEIHMfBx8cHERERBd5O/fr1cfPmTQCAXC43pEolTlJSEpycnJCYmGhWjZDqlX/mWjdzrVdpVVz+HsWlnkDxqSvVkxAefcfU0edR8tDfVDv6bDQrKZ+LUW5dGGsUB40GIYQQQgghhBBCSiajBCBorKJpSSQSzJo1CxKJpKiroobqlX/mWjdzrVdpVVz+HsWlnkDxqSvVkxAefcfU0edR8tDfVDv6bDQrKZ+L2QzBqFmzJu7duweJRIK0tDRDqkQIIYQQQgghhBAzYxbZo+RyOZ49ewag9Ca3IYQQQgghhBBCSjKzCECsXLkSUqkUHMfBz8+vqKtDCCGEEEIIIYQQI9N7Gs6///4bf//9t9blb968wYgRI/TesUKhQGJiIm7fvo3Hjx8Lr7dt21bvbRBCCCGEEEIIIaR40DsHxJw5czBnzpxcCSeVqxc0ESVjDBzHgTEGBwcH3Llzh+bBJoQQQgghhBBCSph8D8FgjKk9tL2u70O5rru7O3bs2EHBBxXPnj3DpEmTEBAQADs7O7i6uiIwMBCLFy+GVCottHokJSVh27ZtmDRpEtq0aQNfX184OTnBysoKZcuWRVBQEBYtWoTY2NhCq5M2UVFRmDVrFho1aoQyZcrA2toaFSpUQKtWrTBz5kzcvn270OuUnp6On3/+Ge3bt0eZMmVgZWUFLy8vdOvWDdu2bTP6/t68eYMDBw5g5syZ6Nq1K9zd3cFxHDiOw7Bhw/TahlQqxe7du/Hpp58iMDAQLi4usLS0hJubG5o1a4bZs2cjOjra6HUv7cylzWtSnI4DOZnjcUFVYR8jcqJjBikKU6dOFb5nHMfh5MmTea5z6NAhBAcHw9vbGxKJBN7e3ggODsahQ4dMX2Ejy8zMxK+//orOnTvD09MTEokE9vb28Pf3x/Dhw3H+/Hm9tlOSPpPSwpzP9UXh6tWr+O6779CpUyfhe2xvbw8/Pz8MHz4cZ8+eLeoqmp2CHD/NCtPTpk2bWFBQUK4Hx3FMJBIxW1tbjcu1PTp27MiCg4PZl19+ybZv387S0tL0rUqpsG/fPubo6MgAaHz4+fmxyMjIQqnL0aNHtdZD9eHu7s7++eefQqmTJitWrGB2dnY66zhhwoRCrdP9+/eZv7+/zjp16tSJJScnG22fuvYVEhKS5/r//fcfs7e3z/Pv7ejoyLZt22a0epd25tTmNSkux4GczPG4oKoojhE50TGDFLbr168zsVis9v0IDw/XWl4ul7ORI0fq/H6NGjWKyeXywnsTBnj69CmrWbNmnm1m/PjxTKFQaNxGSftMSgtzP9cXtlatWun122Lo0KEsIyOjqKtrFvJ7/DRHegcgtFEGIKpVq2aM+hDG2LVr15iNjQ0DwOzt7dm8efPY+fPn2fHjx9no0aPVDlJJSUkmr8/Ro0dZhQoV2NChQ9ny5cvZ7t272YULF9i5c+fY9u3bWb9+/ZiFhQUDwKysrNiNGzdMXqec5s6dq/a5LF68mJ08eZJdv36dHTt2jC1evJg1b96cffnll4VWp5iYGFahQgWhXv369WMHDhxg165dYwcOHGD9+vUTlnXv3t1o+1U9IFWsWJF16tQpXxcTZ86cEcq3aNGChYaGsqNHj7Jr166xw4cPs7FjxzKRSMQAMAsLC3bw4EGj1b20Mrc2r0lxOA7kZI7HBVVFdYzIiY4ZpDDJ5XIWGBjIALCyZcvq9QN62rRpQrn69euzrVu3ssuXL7OtW7ey+vXrC8umT59eeG+kgDIzM9WCD3Xq1GGbNm1iFy5cYEeOHGEzZ85UC5qGhoZq3E5J+kxKi+Jwri9sPj4+DADz8vJiEyZMYH/99Re7fPkyu3DhAlu2bBkrX7688LkMGjSoqKtb5Apy/DRHRglAcBxHAQgjUkYDxWIxO3/+fK7lixYtEr5ws2bNMnl9ZDJZnmX27Nkj1Ck4ONjkdVJ17NgxtQhpZmam1rKFGT0dN25cnn+nmTNnCmV27txplP3OnDmT7d+/n0VHRzPGGHvy5Em+LibOnTvH+vfvz+7cuaO1zN69exnHcQwA8/Hx0XqHhujH3Nq8JuZ+HMjJXI8LqorqGKFpH3TMIIXlhx9+YABYQEAAmz59ep4/oB88eCDc7WvUqBGTSqVqy1NTU1mjRo2EY6i53z3euXOn8J6bNWum8dh69epVZmlpyQAwZ2dnlpWVpba8pH0mpUVxONcXtu7du7Pt27dr/Y3x9u1b5ufnJ3wup06dKuQampf8Hj/NlcEBiJMnT7KTJ0+yS5cuGaM+pd6lS5eEL9PYsWM1lpHL5ax69erCiUnXD+vCpOxG7O7uXmj7lMvlrFq1agwAq1u3bq6TdFGRyWTMycmJAWCVKlXSemCVyWSsYsWKDABr2LChSeqS34sJffXt21fY7r///mu07ZY2xbnNa1IUx4GczPW4oMqcjhE50TGDmMqzZ8+E4TonT55ks2bNyvMH9KeffiqUuXDhgsYyFy5cEMp89tlnJnwHhvvyyy+Fuu7bt09rueDgYKHczZs31ZaVtM+kNChp5/rCtH//fuGzGz9+fFFXp8gU5PhprvKdhDKnNm3aoE2bNmjcuLGhmyIA9u7dKzwfPny4xjIikQhDhw4FACQkJCA8PLwwqpYnBwcHAHxCtcJy5MgRREZGAuATsojFes8sa1KRkZFITEwEAHTs2BEWFhYay1lYWKBjx44AgH///RdPnjwptDoaSnXK3EePHhVhTYq34tzmNSmK40BO5npcUFUajhE50TGDjBs3DikpKQgJCUGbNm3yLM8YE6aADwgIQNOmTTWWa9q0Kfz9/QHw08Yz/SZ4KxKZmZnC86pVq2ot5+Pjo3GdkviZlAYl7VxfmOjcwcvv8dOcGRyAIMalzPRqZ2eHhg0bai2n+sU7d+6cyeuVlwcPHuDGjRsA+BNiYdm5cycAfhrYHj16CK/HxcUhMjIScXFxhVYXVaozAXh4eOgsq7r8zJkzJquTsWVkZAjPtV08kbwV1zavSVEdB3Iy1+OCqtJwjMiJjhml244dO3DgwAG4urpiyZIleq3z5MkTvHr1CgDy/MGtXP7y5Us8ffrUoLqakjIoAACPHz/WWk55ocVxHKpVqya8XhI/k9KgJJ3rCxudOwp2/DRnFIAwM/fu3QMA+Pr66rxrp/rjXrlOYZNKpYiMjMSyZcvQpk0byGQyAMDEiRMLrQ4XL14EAFSuXBkODg7YsmULateuDTc3N/j5+cHNzQ3+/v5YsmSJ2gHM1Ozt7YXnyruc2qguv3v3rsnqZGynTp0SnlevXr0Ia1K8Fac2r4k5HAdyMtfjgqrScIzIiY4ZpVdCQgImTJgAAFi4cCHc3d31Wk/1+55XUNNcj5E5DRo0CI6OjgD4z0Iul+cqc/36dYSFhQEABg8eLJQHSuZnUhoU93N9USrt546CHj/NmV79Uk+fPq3279atW2tdZgyq2y9N0tPT8e7dOwCAt7e3zrIuLi6ws7NDamoqnj9/XhjVAwBs2rRJa9cxAJg2bRoGDx5cKHVRKBS4f/8+AMDd3R0TJkzAihUrcpWLiIjA5MmTsWfPHoSFhcHZ2dnkdfP19YWlpSWysrLybCOqy6OiokxdNaP477//hB9HtWvXLpUnBGMoDm1eE3M6DuRkzscFVSX9GJETHTNKtylTpiA6OhotWrTAyJEj9V7vxYsXwvO8jpEVKlQQnhf1MVIXd3d3/PHHHxg0aBDOnTuHwMBATJw4EX5+fkhJScG5c+ewdOlSZGZmokGDBli6dKna+iXxMynpiuu53hwoFAosWLBA+Hf//v2LsDZFo6DHT3OmVwAiKCgIHMcB4LuCKe9w5VxmDDm3X5okJycLz1XvjmmjPEClpKSYslp6qVevHtauXYvAwMBC22diYiIUCgUA4NatW7hy5Qo8PT2xePFidOvWDdbW1rhy5QqmTp2Kixcv4vz58xgxYgR2795t8rrZ2dmhXbt2OHz4MG7evImtW7di0KBBucpt3boVt27dEv6t+h0wVxkZGRg1apRw12bevHlFXKPiqzi3eU2K4jiQkzkfF1SV5GNETnTMKN3OnDmDX3/9FWKxGKtXr87Xb8b8HCPt7OyE5+Z6jFTq1asX/v33XyxduhTr169HSEiI2nIPDw/MnTsXo0ePhq2trdqykvqZlGQl7VxfmH744QdcvnwZAPDBBx/oHL5SEhly/DRn+RqCwfhZM3QuK+gjr+2XBqpJ26ysrPIsL5FIAABpaWkmq1NOffr0wa1bt3Dr1i1cvnwZW7duRXBwMG7cuIFBgwbhwIEDhVaX1NRU4Xl6ejpsbW0RHh6Ojz76CC4uLrCxsUHr1q1x4sQJ1K1bFwCwZ88eXLp0qVDqN3v2bKGbXUhICL7//ntERUUhKysLUVFR+P777xESEqL2ty7Mv2VBff7557h69SoA/n317NmziGtUfBWHNq+JOR0HcjL344KqknqMyImOGaVXZmYmxowZA8YYvvzyS9SqVStf6+fnGKk8PgLm304yMzPx+++/a00OGRMTgz///BPHjh3LtaykfiYlWXE91xe1U6dOYdq0aQCAsmXL4pdffiniGhUuQ4+f5kzvAISuwIAxggalOfCgZG1tLTxXzXisjXLsso2NjcnqlJOzszNq1aqFWrVqITAwEAMHDsTu3bvx+++/4/Hjx+jduzc2bdpUKHVR/bwAYNSoUWrJnZRsbGzU7rht377d5HUD+AzUa9asgVgsRlZWFmbMmIFKlSrBysoKlSpVwowZMyAWi7Fs2TJhHeUMAuYqNDQUv/76KwAgMDAQP/30UxHXqHgrDm1eE3M6DuRk7scFVSXxGJETHTNKt/nz5+P+/fuoWLEiZs2ale/183OMVM3nUtTHSF1SU1PRoUMHhIaGIi4uDlOmTMG9e/eQkZGBxMREHDlyBC1btsTVq1fRp08ftfYPlMzPpKQrruf6onTnzh0EBwdDJpPB2toaO3fuRNmyZYu6WoXK0OOnOdNrCIauab+K85Rg5kb1h6U+3a6Ud/r06c5lah9//DEOHDiAHTt24PPPP0evXr3g6upq0n3m/CHeqVMnrWXbt28PsVgMmUyGK1eumLReqkaMGIF69erh+++/x5EjR4S/mVgsRrdu3bBw4UK1BHMuLi6FVrf8WrNmDb7++msAfJKkgwcPqnXvJPlXnNu8JkVxHMipOBwXVJWkY0ROdMwo3e7fv4/Q0FAAwMqVKwv0t8/PMVK195O5HiMBvueTcjabnMMvrKys0LFjR7Rt2xadOnVCeHg4Jk+ejPbt2ws9tkriZ1LSlbRzvak9efIEnTp1Qnx8PCwsLLBt27ZSlx/QGMdPc6ZXAKJSpUoFWkbyx9raGm5uboiNjVVLMqRJfHy8cIBSTTJUlHr37o0dO3YgNTUV//zzj8mT0EkkEpQpUwZv374FoPtzsLa2hru7O6Kjo4XyhaVBgwbYvXs3ZDIZXr9+jczMTJQvX16IiP/5559C2Zo1axZq3fS1detWfPbZZwD4Nn/06NESkYW3qBX3Nq9JYR8HciouxwVVJeEYkRMdM8gPP/yAzMxMVK1aFVKpFNu2bctV5vbt28LzEydOIDo6GgDQs2dP2NnZqSXsy+sYqZqwz1yPkYwxbNiwAQDg5+eXK/eDklgsxty5c9GyZUsoFAps2rQJP/zwAwCUuM+kNCiJ53pTefXqFTp06IBXr16B4zhs2LABvXv3LupqFTpjHD/NmV4BCFJ4atSogTNnzuDhw4eQyWRap+pRZnkHzGdKmjJlygjPnz17Vij7rFmzJk6ePAkAGqeyUqVcrmv6I1MSi8UaTyb//vuv8Lxx48aFWSW97Nu3D0OHDoVCoYCnpyeOHz+eZxZnor/i3OY1KYrjQE7F6bigqrgeI3KiYwYBsruRP378WGOC1Zzmzp0rPH/y5Ans7OxQo0YN4TXVY6AmxeEYGRMTg7i4OABA/fr1dZZVTban+t5K2mdSWpS0c70pvHv3Dh07dsTjx48B8Hf+hw4dWsS1KhrGOH6as3wloSSm17JlSwB89yvVH505qc6J26JFC5PXSx8vX74UnhdWtzHVLlnKA5YmSUlJwhRI5cuXN3m99CWXy4Xs+xUqVEDz5s2LuEbqjh8/jv79+0Mmk8HNzQ1Hjx6Fj49PUVerRCnObV6TojgO5FTcjwuqzP0YkRMdM4gxValSBV5eXgDUj4GaKKerLV++PCpXrmzqqhWI6kVnXjO+ZWVlaVyvpH0mpUVJO9cbW2JiIjp37oy7d+8CABYsWIBx48YVca2IqVAAwsz06dNHeL5x40aNZRQKBX7//XcAfDK4tm3bFkbV8rRz507hee3atQtln3379hWe79mzR2u5PXv2CIlOW7VqZfJ66Wv9+vWIiooCAIwdOxYWFhZFXKNs58+fR+/evZGRkQEnJyccPny42HT/Lk6Kc5vXpCiOAzkV9+OCKnM+RuRExwyiatOmTXnOgKaaWC08PFx4XXmxzHGc0P36/v37uHjxosZ9Xbx4Ubhz3Lt3b7Odqs7V1RWOjo4AgAsXLugMQqheiFapUkV4XtI+k9KipJ3rjUkqlaJ79+64du0aAOCbb77B1KlTi7hWRcsYx0+zxgzUrVs3tmTJEvbvv/8yhUJh6OYIY6xVq1YMABOLxez8+fO5li9atIgBYADYrFmzTF6fjRs3srS0NJ1lli1bJtSpSpUqTCaTmbxeSl27dmUAmEgkYseOHcu1/PXr18zb25sBYFZWVuzFixeFVjdd+zp+/DizsbFhAJifn1+en3FBPXnyRPjbhISE6LXO9evXmbOzMwPA7Ozs2NmzZ01SN8IztzavibkfB3Iy5+OCKnM4RuRExwxSWGbNmiV818LDwzWWefDgAbOwsGAAWKNGjZhUKlVbLpVKWaNGjYRjaERERCHUvOAGDRokvOfZs2drLBMXF8dq1KghlDt8+LDa8pL2mZQWxeFcX9gyMjJYp06dhPc9YcKEoq5SsaHP8dNccYwZNv+lSCQSoqpOTk5o06YN2rZti7Zt2xbZ3a/i7vr162jRogXS0tJgb2+Pr7/+Gm3btkVaWhq2bduGtWvXAuATGF29etXk07JVrlwZycnJ6Nu3L1q2bAkfHx/Y29sjOTkZt27dwubNm3Hu3DkAfAbnsLAwdOjQwaR1UhUREYEmTZogISEB1tbWmDhxIrp16wYbGxtcvnwZoaGhQtKfhQsXYsqUKYVWNxcXF7Rp0wbdu3dHzZo1IZFIEBUVhT179mDz5s1QKBRwdXXFiRMnhAzXhjp79iwePnwo/Pvdu3eYPHkyAL4736hRo9TKDxs2TO3fjx49QvPmzfHmzRsAfCKcvP6eZcuWLXXTIxmTubV5Tcz9OJCTOR8XVBXFMSInOmaQojJ79mzMmTMHAH8HLygoSGO56dOnY8GCBQD43AlTp06Fj48PHj16hIULF+L69etCufnz5xdK3Qvq/v37aNiwIaRSKQA+YVxISAiqVq2K9PR0XLx4ET/++KPQ86l9+/Y4duxYru2UpM+ktCgO5/rC1rdvX2GYYbt27fDjjz/q7K1jZWUFPz+/wqqeWdP3+GmWDI5gcBwTiUSM4zjhufJRpkwZ1q9fP/bzzz+z+/fvGx4uKUX27dvHHB0dhchWzoefnx+LjIwslLpUqlRJaz1UH97e3uzIkSOFUqeczpw5wzw8PLTWjeM49u233xZ6vezs7HR+ZjVr1mQ3btww6j5DQkL0+nspHzlt3LgxX+ujFEXqTcmc2rwmxeE4kJO5HhdUFcUxIic6ZpCiou8dPLlczkaMGKHzOzVy5Egml8sLr/IGOHr0KHN3d8+znbRr147FxcVp3EZJ+0xKC3M/1xe2/J47KlWqVNRVNhvFuQeEwWm/Bw0ahJMnT+L169cA/8tEWPbu3Tvs2rULu3btAgCUK1cOQUFBaNeuHdq2bYuqVasauvsSq2fPnrh58yaWL1+OsLAwvHjxAlZWVvD19UW/fv3w+eefw9bWtlDqcvjwYYSFheHcuXN4+PAhYmJiEBsbCxsbG5QtWxb16tVDjx490L9//0KrU04tW7bEnTt3sHLlSuzduxdPnjxBZmYmPD09ERQUhPHjx+eZcdoUfv31Vxw5cgSXL1/G69evkZKSgjJlyqBOnTro168fhgwZAktLy0KvFzE/5tTmNSkOx4GczPW4oIqOEYTkTSQSYf369ejbty/Wrl2LK1eu4N27d3B3d0dgYCDGjh2Lrl27FnU19dahQwfcv38f69evx6FDh3Dnzh0kJCRALBajXLlyCAwMxODBg9GrVy+td4NL2mdSWpj7uZ6QwmDwEAylBw8e4MSJEzhx4gROnTolZBbPtUOVA2mFChWE4Rpt27YtlfPdEkIIIYQQQgghpYHRAhA53bx5EydOnEB4eDhOnz6NxMTE7J1ynNBTQjUgUbVqVbRr1w5r1qwxRZUIIYQQQgghhBBSREwWgFClUCjw77//Ijw8HCdOnMDZs2eF5Du5KsRxkMvlpq4SIYQQQgghhBBCClGhBCBykslkuHTpEvbs2YNffvkF6enpAPj8ERSAIIQQQgghhBBCSh6Dk1DmR1paGs6cOSMMzbh+/ToFGwghhBBCCCGEkFLApAGIzMxMXLhwQUhOeeXKFWRlZQnLc3a+qFy5Mtq1a2fKKhFCCCGEEEIIIaQIGDUAIZfLcfnyZSHXw4ULF4ThFUDugIOXlxfatm0rTMtZuXJlY1aHEEIIIYQQQgghZsLgAMS1a9eEIRVnz55FSkqKsCxnwMHd3R1BQUFCwMHf39/Q3RNCCCGEEEIIIaQYMDgJpUgkEqbSzLkpJycntG7dWgg41KlTx5BdEUIIIYQQQgghpJgy2hAMxhjEYjHat2+Ptm3bom3btmjYsCFEIpGxdkEIIYQQQgghhJBiymgBCOX0mTdv3oSbmxvc3Nzg7u6OKlWqGGsXhBBCCCGEEEIIKaYMHoJhaWmpNpWmcjiGUsWKFYUhGO3atYOXl5chuyOEEEIIIYQQQkgxZHAAIiUlBWfOnBESUd64cQMKhSJ7BzkCEtWqVRMCEm3btoW7u7shuyeEEEIIIYQQQkgxYHAAIqeEhAScOnVKmIrzzp07askpVQMSHMehZs2aQkAiKCgIjo6OxqwOIYQQQgghhBBCzIDRAxA5vXv3DuHh4cLjwYMHuSvxPighEonQoEEDXLp0yZRVIoQQQgghhBBCSCEzeQAip9evXwu9I8LDw/HkyRP1Cr1PZkkIIYQQQgghhJCSw2izYOjL09MTDRs2RGJiIhISEhAdHY309HQAQCHHQgghhBBCCCGEEFJICiUA8ezZM5w4cULo9fD69evC2C0hhBBCCCGEEELMhEkCENHR0WoBh6dPnwrLtPVycHJyQuvWrdG2bVtTVIkQQgghhBBCCCFFyCgBiPj4eCGvw4kTJ9QSTSoDDhzHqQUf7O3t0bJlS2E6zgYNGkAkEhmjOoQQQgghhBBCCDEzBgcgGjRogJs3b6oFFxhjuQIOEokEzZs3F6bcDAwMhFhc6CkoCCGEEEIIIYQQUgQMngVDJBIJ02iqbsrKygpNmjRB27Zt0a5dOzRt2hRWVlaG1ZYQQgghhBBCCCHFklG6IDDGIBaL0ahRI2FIRcuWLWFtbW2MzRNCCCGEEEIIIaSYMzgA8dVXX6Ft27Zo1aoV7O3tjVEnQgghhBBCCCGElDAGD8EghBBCCCGEEEIIyQtNO0EIIYQQQgghhBCTowAEIYQQQgghhBBCTI4CEIQQQgghhBBCCDE5CkAQQgghhBBCCCHE5CgAQQghhBBCCCGEEJOjAAQhhBBCCCGEEEJMjgIQhBBCCCGEEEIIMTkKQBBCCCGEEEIIIcTkKABBCCGEEEIIIYQQk6MABCGEEEIIIYQQQkyOAhCEEEIIIYQQQggxOQpAEEIIIYQQQgghxOQoAEEIIYQQQgghhBCTowAEIYQQQgghhBBCTI4CEIQQQgghhBBCCDE5sT6FvvvuO1PXQ83MmTMLdX+EEEIIIYQQQggxLY4xxvIqJBKJwHFcYdQHACCXywttX4QQQgghhBBCCDE9vXpAKOkRq1CjGrRgjOX6d17rEEIIIYQQQgghpGTQKwBRsWJFvQIDz58/FwILjDEwxmBhYQFHR0fY2dkhNTUVSUlJQg8H5TZFIhG8vb0L+h4IIYQQQgghhBBi5vQagpEXqVSKcePG4bfffgMAVKtWDSNGjECXLl1Qo0YNWFpaCmWzsrJw7949/PPPP9i4cSMePHgAjuMQEhKCn376CTY2NoZWhxBCCCGEEEIIIWbG4ACEXC5Hhw4dcPr0aXAch3nz5uGrr76ChYWFXusuW7YM06dPB2MMbdq0wbFjxyAS0eQchBBCCCGEEEJISWLwlf7cuXNx6tQpAMDKlSsxdepUvYIPAGBhYYHJkydj1apVYIzh1KlTmDt3rqFVIoQQQgghhBBCiJkxqAdEVlYWvLy8EBcXh3r16uHff/8tcEUaNWqEa9euwd3dHa9evYJYnK/8mIQQQgghhBBCCDFjBvWAOHXqFGJjYwEAwcHBBlWkT58+AIDY2FihRwUhhBBCCCGEEEJKBoMCEE+fPhWely9f3qCKqK7/5MkTg7ZFcjt16hQ4jhMe58+fz9f6qampWL16Nbp164by5cvD2toaEokEZcqUQWBgIEaMGIF169bh+fPnBa5jUFCQWh2VDwsLC7i6uqJhw4aYMGEC7ty5U+B9GENGRgb27NmD6dOno0OHDvDz84OrqyssLS3h5uaG5s2bY+bMmXjx4oVe20tOTsYPP/yAtm3bokyZMrCysoKjoyNq166NcePG4fbt20ap88WLF7Fy5Up8/PHH8Pf3h0gkEj5jUrydPHlSY9vR9Zg4cWKu7SiXBQUF5Xu/s2fPLlDdZ8+erbF+IpEIjo6O8Pf3x5AhQ3D48OECbd+Yhg0bpvfnq3p+zOnNmzc4cOAAZs6cia5du8Ld3V1Yb9iwYUar79WrV7F06VIMHDgQderUgaenJyQSCRwcHODv74+QkBCEh4cbbX8kb0+fPs13W9X0AIBNmzZpXW5vb4+qVaviww8/xM6dO6FQKPSu47t377By5Ur07NkTVatWhaOjIyQSCcqVK4egoCB88803Ws9LBXl/yhtQ+aWtPYpEIjg7O6N27doYPXo0Ll68WKDtG1NKSgpOnz6NJUuWoH///qhSpYpQ38qVK+u1jcqVK+f7s9V1HNIlJiYGv/76KwYPHowaNWrA3t4eVlZW8PT0RJcuXbB27VqkpaUVaNtEO5lMhl27dmHMmDGoXbs2ypYtC0tLSzg5OcHX1xfBwcFYvHhxntdJ2r4rlpaWcHd3R7NmzTB9+nS9vh/a2pm1tTU8PDzg7++P4OBgzJs3D9euXTPSJ2G645spGPtce+DAAXz44Yfw9vaGRCKBu7s7mjZtiiVLliA1NdWodb99+zbGjh0LHx8f2NjYoEyZMmjVqhVWr14NmUxm1H2pYQZYsGAB4ziOiUQitmTJEkM2xZYsWSJsa8GCBQZti+Q2fPhwBkB4jB07Vu91z58/zypWrKi2vraHh4dHgevYpk0bvfZhYWHBQkNDC7wfQ0VGRupVTzs7O7Zp0yad27p27RqrUKFCnu/X0DYxbNgwnfsgxVt4eLhe30nVx4QJE3JtR7msTZs2+d7vrFmzClT3WbNm6V3nDz74gKWnpxdoP8YQEhKid12fPHmidTu61gsJCTFafVu0aKFXXfv168fS0tKMtl+i3ZMnT/LdVrUdszdu3Kh3+ZYtW7K4uDiddZPL5Wzu3LnMwcFBr2127NiR3blzx+D317t37wJ9lvlpj59//jlTKBQF2o8xBAUFaa1bpUqV9NpGpUqV8vW5Ojk5Fahdr127lllYWOS5/WrVqrH//vsv39snmv3999/M19dX779v9+7d2a1btzRuS9/vio2NDfvtt9901is/7QwACwwMZCdOnDD48zD28c2UjHWuTUpKYj179tS5DV9fX3b37l2j1Hvt2rXMyspK674aN27M3r59a5R95WRQooUyZcoIz48dO4ZJkyYVeFvHjx/XuF1iuLS0NPz1118AAHt7e6SkpGDHjh1Yvnw5JBKJznUjIiLQuXNnJCcnAwB69eqFDz/8EH5+frCyssK7d+/w33//4ejRo0a9k3br1i3heWZmJh4/foy9e/di8+bNkMvlmD59Onx8fNCvXz+j7TM/ypYti7Zt2yIwMBCVKlWCp6cnLC0t8fLlS4SFhWHz5s1ITU3F8OHDUaZMGXTr1i3XNhISEtC1a1fExMQAAFq3bo1PP/0UVatWxbt373D06FH89NNPyMrKwrRp01CpUiUMHDiwQPVlKqleHBwc0KBBAzx48ADR0dEF+wCI2fr000/x2Wef5VnO3d29EGqTPxs2bEBgYCAAQKFQ4Pnz5zh//jx++OEHpKWlYffu3fjf//6Hn376qUjr6eXllWePDH17BVasWBEBAQE4cuSIMaqmRiKRoE2bNmjevDmqV68OT09PuLq64u3bt/jvv/+wevVqPHnyBDt37oRIJMK2bduMXgeirnz58mrnt5xq164NgM+LtXHjRr23+/3336N3797Cv1+9eoV///0XixcvRnx8PM6ePYshQ4YgLCxM4/ppaWkYMGAA9u/fDwCwsrLCgAED0LFjR1SuXBm2traIiYnB1atXsWfPHty4cQNHjx7F2rVr8eOPP2rcZu/evfH999/nWXdHR0e936c2hw8fhpeXFwD+LvLTp09x7NgxrFmzBjKZDKtWrULFihUxefJkg/dVEKrnYFdXVzRq1Ajnz59HSkqK3ts4cuQIMjMzdZY5duwYvvzySwBA//79YW1tne+6xsTEQC6Xw8rKCj169ECnTp1QvXp1ODg44NGjR1i3bh2OHDmCyMhIdOjQAdeuXYO3t3e+90Oyff/995g5c6bwPQkKCkKPHj1Qp04duLm5QSqV4vXr1zh9+jQOHDiAp0+fIiwsDN7e3li9erXW7eY8V6WlpeHhw4f4448/cOjQIaSlpWHEiBGoVq0amjVrlmc9VduZQqFAQkICYmJicPHiRezduxePHz/GlStX0KFDB3z77beYM2eOgZ8Mz9Djm6kZ41zLGEP//v3xzz//AAAaNmyIL7/8EgEBAUhOTkZYWBhWrlyJhw8fomvXrrh69apBv+MOHjyITz75BAqFAh4eHvjmm2/QpEkTxMXFYd26ddi9ezcuX76M4OBgnDx5Uu8JJvRmSPTiypUrjOM4xnEcs7CwYKdOnSrQdk6ePMlEIpHQA+Ly5cuGVIvksHnzZiGatWHDBuH5zp0781z3ww8/FMpv3LhRZ9k3b96wVatWFbieqj0gtFmxYoVQpmbNmgXelyHkcnmed1IuXbrELC0tGQBWv359jWUWL16sFhXV5O+//zbK+922bRvbuHEju337NpPL5Ywx/T5vUjwYoycCY0XfAyI8PFxjmWvXrjGxWMwAMLFYzF6/fl2gfRlKeSdI3zuW2sycOZPt37+fRUdHM8bU7xobswdEVlaWzuVSqZQ1bdpU2DfdzSx6+WmDqncItZ2fnz9/zpycnIRyV65c0VhO9S5nkyZNdPbgYYyx/fv3Mx8fn1w9qUz1XdZEtc7a6rtv3z6hjLOzM8vMzDRpnbRZs2YN27JlC4uMjBReU96lNvR4oqp///7C+z1z5kyBtrFs2TI2depU9ubNG61l/ve//wn7GT58eEGrSxhj69evFz5LDw8PredBJZlMxv78809WsWJFrb2Z9fluqf4Nu3fvrrWcPu2MMf638YYNG5itra1Q/qefftL5XnQx5vHN1Ixxrt25c6ewvGPHjiwjIyNXmaNHjwq9k8aNG1fg+mZmZrKqVasyAMzR0ZE9fPgwV5nPPvtM7+u/gjD4yqNatWpC8MDNzS3fQYgzZ84wd3d3JhKJmEgkYn5+foZWieTQuXNnBoDVqVOHMcaYv78/A8B69uypcz2ZTMZsbGwYANaoUSOT11OfC2K5XK42HKSoLkT0ofzcAbDk5ORcy4ODg4XlN2/e1Lqd+vXrC+WSkpKMVj8KQJQcJT0AwRhjQ4YMEcpt3bq1QPsylLECEDkV5kVbTlu3bhX2bUgAmRiHsQMQjDH27bffCuU0DV/cvXu3sLxOnTosJSVFr7rGx8ezv//+W+01cwtAMMZYy5YthXIXLlwwaZ3yw9gBiISEBGZtbc0AsKpVqxplm9pkZGQwT09PBvBDPZQ3Nkj+REVFCX8zR0dHtQBVXuLj49m+ffs0LtPnu5WamsokEgkDwGxtbbX+DfVtZ0pnzpwRbhhIJBL26tUrfd5OLsY6vpmLvM613bt3F5ZHRERo3c5HH33EADBLS0sWGxtboLps3749z88sNTWVubi4MACsRo0aBdqPLgYloQSAJUuWgDEGjuMQFxeHdu3a4eOPP8apU6fUupypYozh9OnT+PjjjxEUFIS4uDih7JIlSwytElHx+vVrHDt2DAAwZMgQtf//888/ePv2rdZ13759KyQZ8vX1NXFN9SMSiVCzZk3h34YkvTQ1BwcH4XlGRkau5apdKatWrap1Oz4+PhrXIaQ0UXZNB8y73Rc3qsep9PT0IqwJMZW82s78+fOF5xs3boSdnZ1e23V2dkavXr0Mr6CJlZZjx44dO4Q2PHToUJPuy8rKCi1atAAAJCYmCjPikfxZtmyZ8DebN29evn5rOzs7o2fPngXet62trfDbUyqVGu1v2LJlS2EYUEZGBn744QejbFeb4tK+8zrXXr16FQB/vVWtWjWt2+nSpQsAICsrC/v27StQXfbu3Ss815b42tbWFv379wcA3L17FxEREQXalzYGByB69eqFr776SghCKBQKbNmyBe3atYO9vT0aNWqEbt26oW/fvujWrRsaNWoEBwcHtG3bFlu2bFHLXPrVV18Z1JhIbsqcCSKRCIMHDwYAfPTRR+A4DllZWdi6davWda2srITn9+7dM3ld9aVaL0tLyyKsiXZv374V8pq4u7vDzc0tVxl/f3/h+ePHj7Vu69GjRwAANzc3jdshpDQoDu2+OFIdixoQEFCENSGmoqvt3Lp1S/jh26pVKzRo0KBQ61YYSsux4/fffwfAz2b08ccfm3x/qjdWjD4+vBRgjOGPP/4AwF+cDh8+vNDrYKq28cUXX0Ak4i8xVS92TaG4tO+8zrXKAJCHh4fO7aguP336dIHqcvbsWQD8dUi5cuW0lmvTpo3w/Ny5cwXalzYGByAAYNGiRQgNDVX7wzPGkJaWhuvXr+Pw4cPYu3cvDh8+jOvXr0Mqlar1jhCLxViwYAEWLlxojOoQFcqDW1BQkJAUrUqVKmjevDmA7BOWJq6urqhUqRIA4L///sPChQuLfKobQD0YoqyfOcjIyMCTJ0+wbt06NGvWDPHx8QCgcbpDABg1apRw0p43b57GMmFhYbh+/ToA4JNPPjF+pQkpJlTbvb7T1plKbGws2rRpAzc3N0gkEnh6eqJz585YtWoVpFJpkdYtLwqFAjExMThx4gSCg4Px559/AuB/EHXu3LmIa0dMQVfbOXXqlPC8e/fuhVWlQmVOxw5TefLkiXCB0LJlS529Ko0hKysLFy5cAMBfELm6upp0fyXR7du3hYvOVq1a6d3zyFhkMhkiIyMBAE5OTnB2djbatr29vYWL7MjISJMmPDfX9p3fc629vT0AvkeRLqrL7969m+96paSkCD1F8rrpoLrc2DeiDZoFQ9XUqVPRq1cvfP311wgLCxPmDtU2DAPgI6Y9evTAvHnzUL16dWNVhbx348YN3Lx5E0D2sAulIUOG4Ny5c/j3339x9+5d1KhRQ+M2xo8fj6+++goAMG3aNKxevRq9evVC8+bN0bhxY1SpUsW0byKH3bt3C92A2rdvDxcXF43lTp48ibZt2xq8vydPnug8oOW1n6FDh2rNul29enX89NNPGDduHLZv3443b95g7NixwiwYx44dw6pVqwAAnTt3xvTp0w16L6R0ePPmDW7fvp1nOX9/f7O+W6Dq+fPn2Lx5MwC+22mHDh20luU4zuD9bdy4UWu3RIA/gaveeYiOjkZ0dDSOHDmCBQsWYMeOHUKQ11xUrlwZz54907isatWq2L17N8Rio/0kIGYiOTlZOI9YWFigT58+asv/++8/4XnDhg2Nuu+EhAS9jkVVqlQx2cXX1atXhWGo1apVQ506dTSWe/r0qVF+z4SHhyMoKMjg7eTX77//LvzeNvXwCwBYu3Yt3r17BwBFNhtZcaf8fQ6gSHoerVixQgiYf/jhh0bffoMGDYQL5MjISJ132gsqr+ObKl3nQH3NmjULs2fP1lmmoOfa6tWr48KFC7h37x7evn2rdUZI1d8eUVFR+lf+vRcvXgjP85q9pkKFCsJzYw9vMeqvjerVq2PPnj2Ijo7GoUOHcPnyZdy/fx/x8fFITU2FnZ0dXFxc4O/vjyZNmqBr164m+UISnrJ3g42NDfr27au2rH///pgwYQIyMzPx+++/Y8GCBRq38eWXX+Lu3bvYsGEDAP4kvWLFCqxYsQIAH/kOCgrCRx99hB49ehjlx39Oymk49+zZI0zpZWtrq7XXgDmoXLky1q5di44dO+osN3bsWDRo0AALFizA7t27c01l6uPjg6+//hpDhw6liwOil19++QW//PJLnuXyCq4VNYVCgRcvXuDs2bOYPn06UlNTAQBz584V7hQUNo7j0LRpU/Ts2RMNGjSAh4cH0tPTcevWLaxfvx6XL1/Gy5cv0alTJ5w5cwb169cvknrqSywWY/bs2fjiiy/UxqeS4k85Td306dPx6tUrAPz5PGebVx33XbZsWaPW4e+//8bff/+dZzljX7TL5XI8ffoUR44cwYwZM6BQKGBhYYHFixcL3cJLGmVvVxsbG2Hctqk8fvwY33zzDQD+ri3dHCkYZQAHgNaLTYA/F+q6052fmwlpaWl49OgRfvvtN2H63LJly+Lrr7/Wr9L5oDpkWNkj2Fj0Pb6ZC33Otb169cKFCxcgl8vx7bffYs2aNbnKREZGqk3PnJycnO+6qK6T128p1cBwfqYM1odJrmjKlSuH4cOHF8l4JsKTyWTYsmULAKBnz5655tl2dXVFt27dsHfvXmzevBnz58/XeGIWiURYv349Bg4ciGXLluHYsWNC7xaAny96+/bt2L59Oxo1aoRt27apJU0sKF2BjAYNGmDFihVo0qSJ1jKBgYE651rXl3LYij77ycjIQFRUFPbt24c//vgDISEhmDt3LkaOHKl1/aSkJGzYsEG4Q5PT48eP8ccff8Df319I+ERISaWrN5GXlxe+++47ne0JgFHavba7Aj/88IPGbqrNmjXD6NGj8e2332L+/PlITU3FqFGjcPXqVZMEZQviyJEjyMzMhEKhQGxsLM6dO4dffvkF3333HR48eICff/65yAI7xHC6fnO5uLhg8uTJGi8UVX+MFnYXcGPS1XuhWrVqWLJkic6EmeXLlzfKsaOwe4UCwPnz54VcUb179871e8+YpFIpPvjgA6Eb+MqVK+Hl5WWy/ZVk+ra9pKQktUSLOem6mfDs2TOd56CgoCD89NNPJhmyo3o+KciFsqqCHt9UKc+BhtAnSFvQc+2nn36KVatW4eXLl1i7di2kUikmT56MgIAAJCcn4+DBg5gyZQpSU1NhaWmJrKwsYaKA/FBNgKmaP0MTiUQiPC/IvnQy+rwaxCwcOHBAmGJF2zQ9f/31l1Dm2LFjem03MTGRHTx4kM2ZM4f17NlTbf5dAMzT07PAU+6oTgup7WFlZWXQvMKF5dixY8L0RnPmzNFY5vXr16xmzZrCFEihoaHs0aNHLDMzk8XGxrI9e/awWrVqCe9727ZtRq0jTcNZcpSUaTh1PUaOHMnS0tIKtI/C1L59e6HOZ8+e1WudopqGMy4ujgUGBgrTL2qaLpgUrvy0QdVp6nQ9evXqpXW6NtXpoDXNTZ9fRTUNp7YHx3Hs22+/NctpIo01DefYsWOF93vo0CHjVE6DrKws1q1bN2Ffn376qcn2VRr8+OOPwme5fPlyreXi4+N1fsc1TY2p/G7pejg5ObGdO3fmWc/8TsOp9MUXX+R5HaKLMY5v5kLfc+3Vq1dZ2bJldb7f0NBQVqZMGQaAOTs757suly9fFrY1depUnWWlUqlQtkePHvnely4lsy8aEYZfuLm5CVO25NSjRw/hbp6uZJSqHB0d0bVrV8ycORP79u1DTEwMNmzYIORieP36NWbMmGFw/W/duiU8Tp8+jVWrVsHHxweZmZkYN24cFi9ebPA+TKl9+/aYMGECAGDOnDm4f/9+rjLjx4/HnTt3wHEcwsLCMG3aNFStWhWWlpZwdXVFnz59cOHCBVSvXh2ZmZkYMWIEYmJiCvutkFKI6cjdo62cMe70b9iwQWj3ly9fxpYtW4QszOvXr8eHH36od92KytixY4Xnqgn+zJGLiwt+++03APx4ZNXpGEnx8v333wtt5+rVq9i1a5cwHnrfvn3o1KmTxqnfVLtJF+fzy+HDh4X3f+HCBWzYsAH16tUDYwzff/89xo8fX9RVNImMjAzs2LEDAODp6ZnnsM+CYoxh2LBhOHjwIAB+GK9y7D0pGNW29/btW63lnJ2dwRhTe4SEhOi1Dy8vL7Xf0ydOnMDChQtRrlw5JCYmon///ti+fbvB70UT1SEmhiYpLejxzVzoe65t2LAhbty4gc8//zzXbBiBgYE4cOAApk2bJvQo0ZYHTxfVISB5DatQDn0F8h6ukV80qLwESkxMFOaGjY2NzbOLDcAnd/z555/z3QVTIpFg+PDh8PLyEgIdu3fvxtq1aw0aa1mrVi21f7dq1QpDhw5Fy5YtcfPmTXz99dcICgpCYGCgxvVTU1Px5MmTAu9fyZBEfb1798aiRYugUCiwe/dutTF28fHx2L17NwCgQ4cOWse/2tvb45tvvsGQIUMglUqxbds2IbBBiLHZ2NggLS1N7652qicnY3TfrlKlilrbDwwMxMCBAzFy5Ehs3LgRYWFh+PHHH4U5xjXRJ+ldXry9vQucEVw1oe/Lly8NroupVa9eHdWqVUNkZCT++usvCkIUU+XLl1drOw0bNsQHH3yAOXPmYPbs2fj3338xdepULF++XG29unXrCs+vXbtmsgtYU/Pz81Prht60aVMMGTIEPXr0wJEjR/Dzzz+jQ4cOCA4O1rh+VlYWHjx4YHA9TJlQU5P9+/cL4+sHDx5ssukwx40bJyQC7tq1K/78888Sm0+jsKi2PeVsZ8ZmaWmZ6/d027ZtMWTIEDRu3BgvX77EmDFj0KxZM1SsWNGo+1Z9T35+fgZtq6DHN1URERFGGYJR0Fw5+p5rPT09sXLlSqxcuRLR0dFISkqCh4cHnJycAPBJJJXBlpo1a+a7HqpDy1UTUmqimnhSNSGlMVAAogTasWNHviOBKSkp2L17d4Hnju7cuTMqVKiA58+fIz4+HrGxsTqT6hSEg4MDfv/9dzRo0AAymQyTJk3SOgfulStXCmUWDF1U33/OjLgPHjwQpjTNK/uxamZyTT0pCDEWV1dXvHz5Uu8ps1TLmWoaNo7jsGrVKhw/fhxRUVGYM2cOQkJCtO5P11hZfeU1C4Yu5pLzIT/KlCmDyMhIgzOEE/MzY8YMhIWF4cqVK/j5558xbtw4tYsB1Xnew8LCMHXq1KKopklYWlpi06ZN8Pf3R3JyMr766iv06NFD402Fly9fGuXYUdizYKj2XtX3rnh+TZ06VUhs3Lp1a+zatavYzKBkzmrVqgU3NzfExsbizJkzkEqlsLW1LZR9e3l5YfXq1ejZsyeSkpLwzTffCIlMjeH58+dCQM/f39/o1wNKeR3fVHXq1KlQZsHQJb/n2nLlyuWarOHff/8Vnjdu3DjfdXBwcBCu1/K6plBdbuzZKo0avkxMTMSGDRswduxYtG7dGnXq1IGPjw+qVq2q98MYCQxLO+UJydPTE1u3bs3zoUy4pu8wDG1UExGZ6kd43bp1MXjwYADAmTNn8M8//5hkP8agevczZ9cl1RktVJN6apKVlaVxPUKMTTlF3fPnz3V2CVW6du1arnVNwdbWFjNnzgTAn2cWLVpksn0ZSjVbeXFJzqY8VlESypJHJBIhNDQUAH+uUbYjpdq1a6NRo0YA+HOqapsuCTw9PYVeg48fP8b69euLuEbG8/btW+E3UL169YwSQMnp+++/F463yi7gNjY2Rt9PacRxHIYMGQKATzSp7KJfWHr06IGWLVsCALZs2aJzpo38WrFihXCTTVuvI2PI6/hmboxxrt25c6fwfMCAAQXahvLv/uDBA503nFSHkRo9Eb4xEkmkp6ezadOmMRsbGyYSidQeHMfp9VCWFYlExqhSqfX48WPGcRwDwD7//HO91pkwYQIDwEQiEXvx4kWB9puamsocHBwYAObo6MgUCkW+t6FvUsR79+4xkUjEALAWLVoUqL6F4bPPPhPez8aNG9WWvX37Vvg7NW7cWOd2Vq5cKWxn6dKlRqsfJaEsOYyVhHLJkiXCdn788UedZaVSKfPw8GAAmJubG8vMzCzQPlWTUIaHh2stl5mZySpWrMgAMAcHB7NNOtWhQwfh/Zw5c0avdYoqCSVj6gmp9E0+SkwnP38L1SRtOc8xOTVr1kw4z9+/f19t2e7du4Xt1KlTh6WkpOhV1/j4+FzJ5YoqCaWu5HixsbHM3t5eSPiYlZVl0nrpy9AklMuXLxfe/w8//GDUujGmniSxdu3aZnvMLc6ePXvGrK2thaSQjx8/1mu9vL77+n63Dh8+LGxn8ODBBdpXTmfOnGFisZgBYNbW1iw6OlqPd5SbsY5v5sIY59o7d+4In22HDh0KXJft27erJbXUJDU1lbm4uDAArEaNGgXelzYG94BIS0tDly5dsGjRIqSnp+dKlKKv/JQl2v3+++/CZ/nhhx/qtY6ynEKhwJ9//im8npKSgiZNmuDAgQNCJFMThUKB8ePHC0lRevXqZdJuyAEBAfjggw8AAOfOnUN4eLjJ9qXJ1q1bhSmotNmxY4cwh6+Tk1Ou6b/c3d3RtGlTAMDly5e1Rr6fPXuGefPmAeCj5d27d89VZvbs2eA4DhzHYdOmTfl9O4QIhg8fLoxfnjNnDu7cuaOxHGMMX3zxhZC07tNPPzV5l1xLS0tMmTIFAD+ll66xnqZw8eJFvH79Wutyxhi+/fZbYUrdunXrmnTq3E2bNgntXlOX0MuXL+d5N/vly5dq3baHDh1q7GoSM/HNN98A4M/XOcceBwcHC3/7mzdvon379nl2ET506BACAwNx/Phx01TYiFxdXfHJJ58A4M+pxuxqXpSUvVbFYrHQM1Qf+vxm2Lhxo5Brx8/PD0ePHjXZMLvSrGLFilixYgUAvndfy5YtcfbsWZ3rMMaQkJBglP136tRJ6AG1fft2PHz4sMDbUigU2LRpEzp37iz07F2+fHmuZIqmoOv4ZmrGPNfqyhv1/Plz9O7dGzKZDBKJBCtXrtRaVtm+tQ0hDw4OFqZeDQ0NFabxVTV58mQhv8zkyZO17qugDO7PPWPGDJw6dUp4s4wxVK5cGU2bNkX58uWpS2chU55Yy5Yti1atWum1TvPmzeHp6YnXr1/jjz/+UBsDevnyZfTs2RPly5dHnz590KxZM1SqVAkODg5ISEjA9evXhcz1AH+xPXfuXOO/sRy+/vpr/PXXte1VzAAAumZJREFUXwD4LoLGyPegrzVr1mDMmDHo06cPWrduDX9/fzg5OSE1NRUPHjzAX3/9JWSK5jgOy5cv13jinj9/Pjp06AC5XI7hw4fj+PHj6N+/P7y9vZGcnIxTp07hxx9/RGxsLABgxIgR8Pf3L1Cdo6Ojcw1XUe12lfNHSMuWLeHr61ugfZGi9ebNG70SMdrY2OQa8ubq6ooVK1Zg5MiRiI+PR+PGjTFmzBh07NgRnp6eSE9Px61bt7B+/XpcvnwZAJ8ESTXBqimNHDkS33//PaKjo7Fy5Up89dVXahmdTemff/7BggUL0KVLF3Ts2BE1atSAs7MzMjIycPPmTWzYsAGXLl0CwA8ZWbdundZA7NmzZ9V+6KlmC3/48GGu9liQfBR3797F8OHD0bx5c/Ts2RP16tUTxuG+fPkS4eHh2LhxoxBM7dChQ4HzXhDz1717d9SrVw83btzAli1bMHv2bFSpUkVY/ssvvyA+Ph779+/HpUuX4O/vj/79+6Nz586oXLkybGxsEBMTg2vXrmHPnj1q45C1SUhI0OtYZGFhYfTxxTlNmjQJq1atQnp6OhYsWICQkJBCTaL48OHDXBeWygz0KSkpudp8ly5dco39VnX37l3hb9ClS5cCJ8bTZO/evRg9ejQYY3B0dMTy5cvx9u1bncPyCjv5ZkkyevRovHz5EnPmzMGrV6/QqlUrtGvXDj179kTt2rXh6uoKuVyO6OhoXLt2DTt27BBuDlhYWOiVaF6Xb775BsHBwZDL5QgNDdU5TCkiIkL43ioUCiQmJiI6OhqXLl3Cnj178PjxYwD80IhZs2ZhzJgxBtVNX3kd30zJmOfaTz75BG/fvkXfvn3RqFEjODs74+3btzh+/DhWr16NpKQkiEQirF27FgEBAQWus6WlJVauXCnkAGnRogW+/fZbNG7cGPHx8Vi3bh127doFgL8eKGh+QJ0M6T6RlJTEJBKJMNyicuXK7MiRIwZ1ySAFd/bsWaFLzdixY/O1rupwgatXrzLGGEtLS2PlypXTax5eAKxatWrCugWR3yEBqvNRX7hwocD7zS/Veup6uLi4sM2bN+vc1ubNm5mdnV2e2xo4cCDLyMjQuA3VLuzauqmpdtHX55FXdzdiXvL79wXA6tatq3V7a9asEbqF6nq0bNmywN0rlfQdgqG0aNEiofz8+fMN2nd+qNZT16NixYrs7NmzOrel2qVVn4cmqt1TNQ270XcOdQBs2LBhLDU11RgfEzGQ8m9i7CEYjDG2Y8cOofyYMWNyLZfL5ey7774ThlPm9ejevTt78OCB2jZUh2Do+3ByctLz01GX367hqr9ztmzZUqB9FlR+2qM+x8KpU6cKZXfs2JGvuuT1myG/xyd9j91Et927d7OqVavq9XlzHMe6dOnCbt26pXFb+Rneo1AoWM2aNRkAZmlpyZ49e6a2PL/fh8aNG7OTJ08a/HkY+/hmKsY813bv3l3n+q6urmzbtm151klZPq+//9q1a5mVlZXOv+Xbt2/z+5HoxaAeEOHh4cKUJvb29jh16pTRp3Eh+lNNItm3b998rdu3b1/8/PPPwnYaNmwIa2trvHz5EhcvXsSxY8dw8eJFPHjwADExMUhPT4ednR28vLxQt25d9O7dG3379jU4Epsf33zzjdDTYO7cuQgLCyuU/f7+++84cOAAzp49i/v37yMmJgZv376FlZUV3N3dUbt2bXTp0gWDBw/Oc47ewYMHo3Xr1li7di2OHTuGBw8eICkpCRKJBN7e3mjatClCQkIKtYcHIWPGjEGvXr2wZs0a4XuZkJAAiUQCDw8PNG3aFAMGDECPHj0KfdaHTz/9FAsWLEBcXBx++OEHTJgwoVAyhw8fPhweHh64cOECbt68iTdv3iA2NhZisRju7u5o0KABevbsicGDB8Pa2trk9cnLgAED4OLighMnTuDatWt49eoVYmJikJWVBScnJ/j6+qJFixb4+OOPTZpAlJiPvn37IiAgAPfv38emTZswY8YMIQk1wN+1nDFjBj799FNs3boVR44cwe3bt/Hu3TtkZmbCxcUFAQEBaNmyJT766COT91owtilTpmDdunXIysrC/PnzMXDgwGI5a41CoRCmxHR2ds41xJMUT8HBwejZsyf27NmDw4cP48KFC3jz5g0SEhJga2sLNzc31K5dG82aNcOAAQOMdoef4zh8/fXX+Oijj5CVlYWFCxfip59+ynM9KysrODk5wdnZGTVq1EBgYKDQE6Eo5HV8MxVjnmunT58Of39/nDlzBs+fP0dsbCycnZ3h4+OD3r17Y9SoUXB3dzda3UePHo1mzZphxYoVOH78OF69egU7OztUr14dH330EUaNGmWy5Pfc+0hJgaxYsQITJ04Ex3EYO3ascAFLCCGEEEIIIYQQosqgAXDp6enC86KKeBFCCCGEEEIIIcT8GRSAKF++vPC8OHZjI4SUDFOnThUS4XIch5MnT+a5zqFDhxAcHAxvb29hyEtwcDAOHTqk935lMhlWr16NVq1aoUyZMkJix7Fjx2qdQYIQQgghhJDSyqAhGLdv30adOnXAcRwmT56MBQsWGLNuhBCSpxs3biAwMFCY9gng89MEBQVpLK9QKDBmzBidmZ5HjRqFNWvW6MyS/u7dO3Tr1g1XrlzRuFwikWDVqlUYNWqUfm+EEEIIIYSQEs6gHhC1atVC/fr1wRjD3r17YUAsgxBC8k0ZTJDJZHpPQ/bNN98IwYf69etj69atuHz5MrZu3Yr69esDAH799Vd8++23Wrchl8sRHBwsBB8++OADHDp0CJcuXcKKFStQtmxZZGRkYOzYsfnqUUEIIYQQQkhJZlAPCAA4fvw4OnfuDMYYli5diokTJxqpaoQQotuPP/6IL7/8EgEBAQgODkZoaCgA7T0gIiIiULNmTchkMjRq1AinT5+GjY2NsFwqlaJNmza4evUqxGIx7t27B19f31zb2bBhA0aOHAkA+Oyzz3JljH748CEaNmyIpKQk+Pr64t69eybLJEwIIYQQQkhxYXAAAgAWLVqEadOmwcLCAosXL6YghJEpFAq8evUKDg4OlGuDmCXGGJKTk+Hl5aVz2IIxRUVFoWbNmkhJScHJkycRHh6OOXPmANAegPjss8/wyy+/AAAuXLiApk2b5ipz8eJFNGvWTCivaTqqGjVq4N69e3B1dcXz5881TgO5YMECTJ8+HQCwY8cO9OvXT+/3Rm2emLuiaPMlHbV7Yu6o3RsXtXlSHJii3RscgIiKigIAbN68GTNmzABjDAEBAQgJCUHTpk1Rrly5fM+JXrFiRUOqVOK8ePECFSpUKOpqEJKn58+fF8q8ywDQs2dPHDhwACEhIdi0aRNmz56tMwDBGIO3tzdevXqFgIAA3Lt3T+u2AwIC8ODBA5QvXx7Pnz9X+2EQEREBf39/AMAnn3wiBDRyio6OhqenJwBg0KBB2LJli97vjdo8KS4Ks82XdNTuSXFB7d44qM2T4sSY7d7gPsGVK1dW+3HOGMO9e/eEO3/5xXGcWjI5Ajg4OADg//COjo5FXBtCcktKSkKFChWE76qp7dixAwcOHICrqyuWLFmi1zpPnjzBq1evAABt2rTRWbZNmzZ48OABXr58iadPn6JKlSrCsrNnz6qV06ZcuXLw8/NDREQEzp07p1cdlajNE3NX2G2+NKB2T8wdtXvjojZPigNTtHujDUpmjAlT4Km+Rgyn/EwdHR3pAEXMWmF0IUxISMCECRMAAAsXLoS7u7te6929e1d4HhAQoLOs6vJ79+6pBSDyu52IiAg8f/4cqampsLOz06uu1OZJcUHdho2H2j0pLqjdGwe1eVKcGLPdG2UghzLQwBhTe5jS1atX8d1336FTp07w9vaGRCKBvb09/Pz8MHz4cLW7lPkllUpRtWpVIaBSuXJlvddbtGgRAgMD4erqCjs7OwQEBGDSpEl49uxZgetDcmMKBkVcIhSv3kIRlwimoGBXaTFlyhRER0ejRYsWQiJIfbx48UJ4nlcXMtUukc+fPzd4O4wxtfUIMSY6HhJS+lC7J6R0KUlt3uAeEOHh4caoR760bt0aZ86cyfV6ZmYmIiMjERkZiU2bNmHo0KFYt24drKys8rX9mTNn4smTJ/la5+HDh+jWrRsiIyPVXn/w4AEePHiAX3/9FZs3b0aPHj3ytV2SmyImFvJbEWAxcYBMBojF4DxcYVHbDyIPt6KuHjGhM2fO4Ndff4VYLMbq1avzFY1NTk4Wntvb2+ssq9pTISUlxSTbUZWRkYGMjAzh30lJSTq3S4gSHQ8JKX2o3RNSupS0Nm9wACKvsdSmoBzH7eXlhX79+qFVq1aoWLEi5HI5Lly4gKVLl+Lly5f4/fffkZWVla/kb9evX8ePP/4Ia2trWFpaql1saJOcnIzu3bsLwYfRo0dj4MCBsLGxQXh4OEJDQ5GUlIQBAwbg3LlzqFevXoHeN3nfAE9fBUtNA5wdACtLIDML7EUM5PFJQOtGxbIhkrxlZmZizJgxYIzhyy+/RK1atfK1fnp6uvA8r6CkRCIRnqelpZlkO6pCQ0OFBJqE6IuOh4SUPtTuCSldSmKbL5Zz6AQEBGD79u2IiorCjz/+iL59+yIwMBBNmzbFl19+iRs3bsDPzw8AsHXrVpw+fVqv7crlcowePRpyuRxff/01XF1d9Vpv8eLFiIiIAMBPSbp27Vq0a9cOzZo1w9dff43Dhw9DLBZDKpXSFKUGYArGR/9S0wAPN3DWEnAiEThrCeDhBpaaBvmtyGLdJYloN3/+fNy/fx8VK1bErFmz8r2+6mw8mZmZOsuq9kawsbExyXZUTZ8+HYmJicIj57APQnKi4yEhpQ+1e0JKl5La5otlAOLAgQPo378/LCwsNC53d3fH0qVLhX//9ddfem13+fLl+Pfff+Hv74+pU6fqtU5WVhZWrFgBAKhevTomTZqUq0zz5s2FseqnTp3ClStX9No2UccSkviuR86550vmOA5wdgCLiQVLoO7rJc39+/cRGhoKAFi5cqXeyRxVqWbv1TUcAgBSU1OF5zmHWRhrO6okEomQhIqSURF90PGQkNKH2j0hpUtJbfNGmwXD3LRt21Z4/ujRozzLP3v2DDNnzgQArF69Wu+8EeHh4UhMTAQAhISEQCTSHNMZNmwY1qxZAwDYs2cPAgMD9do+UZGeyY97srLUvNzKEkhM4cuREuWHH35AZmYmqlatCqlUim3btuUqc/v2beH5iRMnEB0dDQDo2bMn7Ozs1BJG5pUQUrUHQs45unNuR9csHMrtcBxHc6YT46LjISGlD7V7QkqXEtrmS2wAQrXrs7aeEqo+++wzpKam4uOPP0ZQUJDe+1GdbUNXPoxGjRrB1tYWUqkU586d03v7RIW1FSAWA5lZgLUk9/LMLH65df6SjhLzp2zPjx8/xqBBg/IsP3fuXOH5kydPYGdnhxo1agiv3b9/X+f6qsurV6+utizndnTldFFup0KFCgXqtUGIVnQ8JKT0oXZPSOlSQtt8sRyCoY9Tp04Jz3NeQOS0bds2HDx4EC4uLmpDN/Rx9+5d4XlAQIDWcmKxGL6+vgCAe/fu5WsfhMc5O4LzcAUSknNN88oYAxKSwXm4gXOm7usktypVqsDLywuA+vFBE2XemPLly+eahrdly5bCc13biY6OFnLDtGjRoiBVJkQrOh4SUvpQuyekdCmpbd7gAISFhYVRH2Kx4Z0yFAoFFixYIPy7f//+WsvGx8cLiSEXLFiAMmXK5Gtfyq7cdnZ2cHZ21llW2ZX77du3aj00csrIyEBSUpLagwCciINFbT9wdjZATCxYegaYQgGWngHExIKzs4VF7WrgRPpPzUiKh02bNoExpvOhmpgyPDxceF0ZQOA4Dr179wbA90y4ePGixn1dvHhR6LnQu3fvXGPu/Pz8hKDmjh07IJVKtdZZKTg4uEDvmxBt6HhISOlD7Z6Q0qWktnmDAxDKaExeFwf5eRjqhx9+wOXLlwEAH3zwARo2bKi17OTJkxETE4NmzZph9OjR+d6XcppOXQnmlFS7YOtKXhcaGgonJyfhkXMMemkm8nCDRetG4Lw9gNR04G08kJoOzrscLFo3LHbT0JDCNXHiRGFI1vjx43NNjZmWlobx48cD4HstaZu15quvvgIAxMXFYcqUKbmWP3r0SEia6evrSwEIYhJ0PCSk9KF2T0jpUhLbvFFyQBQ0aKB6Z9EYgQeA7xI9bdo0AEDZsmXxyy+/aC17+vRpbNiwAWKxGKtXr851p1Mf6enpAKBX0kqJJHvsTs4LH1XTp0/H//73P+HfSUlJFIRQIfJwA1emKZ/xNT0TsLbiuygVs+gfKXx+fn6YPHkyFixYgKtXr6JFixaYOnUqfHx88OjRIyxcuBDXr18HwAcnq1WrpnE7ISEh2LBhA86dO4effvoJ0dHRGD16NFxcXHD58mXMnTsXSUlJEIlEWLFihVF6dhGiCR0PCSl9qN0TUrqUtDZv8K/ijRs35qu8VCpFTEwMLl68iOPHj0Mul0MkEmHy5Ml55mrIy507dxAcHAyZTAZra2vs3LkTZcuW1Vg2IyMDY8aMAWMMEyZMQJ06dQq0T2trawBAZmbe2UdVh13Y2NhoLSeRSNSCFSQ3TsSBc3Uq6mqQYmjevHl48+YNNmzYgOvXr2PgwIG5yowcORLff/+91m1YWFhg79696NatG65cuYJdu3Zh165damUkEglWrVqFrl27Gv09EKKKjoeElD7U7gkpXUpSmzc4ABESElLgdaOiojBu3DiEhYVh9erV2LVrF9q3b1+gbT158gSdOnVCfHw8LCwssG3bNrRu3Vpr+Xnz5uHBgweoUKEC5syZU9C3AAcHBwC6h1QopaamCs/1GbJBCDE+kUiE9evXo2/fvli7di2uXLmCd+/ewd3dHYGBgRg7dqxeQQN3d3ecP38e69atw5YtW3Dv3j2kpqbCy8sL7du3x4QJE1CzZs1CeEeEEEIIIYQUDxwz1tgHAwwZMgRbtmyBs7Mzrl+/jkqVKuVr/VevXqFVq1Z4/PgxOI7Dpk2bMHToUJ3rSCQSZGZmYvjw4ejUqZPGMuPHjxcuTFauXAmAH9bRrl07ocyHH34o3PmMj4/XmYiybt26uHnzJsqUKYM3b97o/f6SkpLg5OSExMREODoWryynpHSg76hx0edJzB19R42PPlNi7ug7alz0eZLiwBTfU7MYmPzLL7/g8OHDiIuLw/jx47Fv3z6913337h06duyIx48fAwBWrlyZZ/AByB4ysXHjxjyHkbx79w6DBg0CALRp00YtAFGjRg0hAHH//n00bdpU4zZkMhkePXoEIO9pQQkhhBBCCCGEkJLG4FkwjMHBwQF9+/YFYwyHDh3Cq1ev9FovMTERnTt3xt27dwHw02iOGzfOlFXNpWXLlsLzU6dOaS139epVYQhGixYtTF4vQgghhBBCCCHEnJhFAAKAkARSoVDg3LlzeZaXSqXo3r07rl27BgD45ptvMHXqVL33p890oMqhIJUqVRJeO3nypNp2goKC4OTEJwT57bfftM7msWnTJuE5TclHCCGEEEJKsilTpoDjOHAcpzGx8+zZs4Xl2h7379/Xuv2HDx9i2LBh8Pb2hkQigbe3N4YNGyb0itYmOTkZX3/9Nfz9/WFjYwN3d3d0794dJ06c0LmeQqHAmjVr0KRJEzg4OMDBwQFNmjTB2rVrjTabHyGlgVkMwQCyZ5MAgBcvXugsm5mZieDgYCFQMWHCBJ0Z603JysoKX3zxBebOnYt79+5hyZIlmDx5slqZCxcuYP369QD4IRyBgYFFUVVCCCGEEEJM7vz581i6dCk4jsvz4rxu3bqoV6+exmXKm3w5nTt3Dp06dYJUKkXNmjXRsmVL3L59G7/99hv++usvHDt2TOOw6Ddv3qBVq1aIiIiAp6cnevbsiZiYGBw6dAiHDh3C8uXLMX78+FzryeVy9O/fH7t374atra2QNP/YsWMYO3Ysjh07hm3btkEkMpt7u4SYLbMJQCjzIwB8hFGXQYMG4ciRIwCAdu3aYeTIkbh9+7bW8lZWVvDz8zNORTWYPHkytm/fjoiICEyZMgUPHz7EwIEDYWNjg/DwcMyfPx8ymQw2Njb48ccfTVYPQgghhBBCipJUKsWwYcPg6emJwMBA7N27V2f5Pn36YPbs2fnafv/+/SGVSjF9+nTMnz9fWPb1118jNDQU/fv3x4MHD3JNez9mzBhERESgffv22LdvH2xtbQEABw8eRK9evTBx4kS0adNG6JmttHLlSuzevRvly5fHmTNnUKVKFQD8LHwtW7bEzp070bp1a3z++ed6vw9CSiuzCNOlp6dj8+bNwr+9vLx0lt+9e7fw/MSJE6hTpw5q166t9aFtlgtjcXBwQFhYGKpVqwYAWLt2Ldq1a4dmzZrh66+/RkpKChwdHbFjxw6tEV5CCCGEEEKKu+nTpyMyMhJr167V2oPBEJs2bcKrV6/g5+eXqwf0999/Dz8/Pzx//hy///672rK7d+/i77//hoWFBdavXy8EHwCgW7duGDZsGBQKBUJDQ9XWUygUWLhwIQBg4cKFQvABAKpUqSIsCw0NzfMmKiHEDAIQCQkJ6N+/P6KiooTXgoKCiq5CBeTr64vr169j4cKFaNSoEZydnWFrawt/f398+eWXuHnzJnr06FHU1SSEEEIIIcQkTp48KcxI161bN5PsY8+ePQCAgQMH5hryIBKJMGDAAADqNyxV12vRooWQ503V4MGDAQD79+9HVlaW8PqFCxcQHR0NiUSCvn375lqvb9++sLKywqtXr3Dp0iUD3hkhpYPBQzBOnz6d73WkUilevnyJixcvYvfu3UhISAAAcByHXr16wdPTU+f6hZXo5enTp/kqb2dnhylTpmDKlCmmqRAhhBBCCCFmKCUlBSNGjICHh0e+hhxfu3YN06ZNQ1xcHJycnFC/fn307NkTDg4OGstfv34dANCoUSONy5WvK8vld73U1FRERkaiRo0aauvVrFlTLWedko2NDWrWrInr16/j+vXraNasmc73S0hpZ3AAIigoCBzHFXh9xpiwfrly5bB8+XJDq0QIIYQQQggpRF999RWePHmCPXv2wMXFRe/19u/fj/3796u95uTkhBUrVmDo0KFqrycnJyM2NhYAULFiRY3bq1ChAgDg7du3SE1NhZ2dHQA+X4Ou9RwdHeHo6IikpCQ8efJECEDktZ5yn9evXxfKapKRkYGMjAzh30lJSVrLElKSGW0Ihj7TWiofquso/9+4cWOEh4frbNyEEEIIIYQQ83LkyBGsWbMGAwcORJ8+ffRax8fHB/Pnz8f169cRFxeHuLg4nD17Fj169EBiYiJCQkLUcsQBfABCSRlYyMne3l54rnqRr1xX23qq6xpjvZxCQ0Ph5OQkPJSBEkJKG6MEIPI7JEJZvmrVqhg0aBD279+PCxcumHSmCkIIIYQQQohxJSYmYuTIkShTpgxWrlyp93off/wxpk+fjnr16sHFxQUuLi5o0aIF9u/fL0yF+eWXXyIzM9NUVS9U06dPR2JiovB4/vx5UVeJkCJh8BAMXV2NNOE4Dra2tnBycoKlpaWhuyeEEEIIIYQUkYkTJ+LFixfYvn073N3djbLN2bNn4+eff8bbt29x6dIltGrVCgDU8kKkpqZqXDclJUV47ujoKDxXrqttPdV1jbFeThKJBBKJROtyQkoLgwMQmrLIEkIIIYQQQkq+PXv2QCwW4+eff8bPP/+stuz+/fsAgPXr1+PYsWMoV64ctm3bluc2XV1dUbZsWbx+/RovXrwQXndwcICrqyvi4uIQFRWFunXr5lpX2bPA3d1dbdhE5cqVce3aNbWZ91QlJSUJQygqV66sth4Areup7lN1PUKIZkU+DSchhBBCSpY3b97gwIEDmDlzJrp27Qp3d3dwHAeO4zBs2DC9trFp0yZhnbwemzZtynN7UqkUixYtQmBgIFxdXWFnZ4eAgABMmjQJz5490/u9PXv2DJMmTUJAQADs7Ozg6uqKwMBALF68GFKpVO/tEFKSyGQynDp1KtcjJiYGAD+z3KlTp3Dx4kW9tieXy5GYmAgAuWbDaNCgAQDg6tWrGtdVvq4sl9/17Ozs1IaFK9e7c+cO0tPTc62XlpaGO3fuaNwnISQ3CkAQQgghxKg8PDzQs2dPzJ07F//884+Qtb6oPHz4EPXq1cPUqVNx9epVxMfHQyqV4sGDB1i2bBnq1KmDAwcO5Lmd/fv3o06dOli2bBkePHgAqVSK+Ph4XL16FVOmTEH9+vXx8OHDQnhHhJiPhIQErYnnQ0JCAABz584FY0zvKe737dsHqVQKjuNyTZsZHBwMANi2bRsUCoXaMoVCge3btwMAPvjgA7VlyuSY586d09ibYcuWLQCAnj17qg0Tb9asGcqVK4eMjAzs2rUr13q7du1CZmYmvLy80KRJE73eHyGlGQUgCCGEEGIyFStWRKdOnQzaxuHDh3Hr1i2tD11Z95OTk9G9e3dERkYCAEaPHo3jx4/j/PnzmDdvHuzt7ZGUlIQBAwbgxo0bWrdz/fp1DBgwAElJSbC3t8e8efNw/vx5HD9+HKNHjwYAREREoHv37mqZ+gkhuUVFReHPP//U2KNg7969GDVqFADgo48+Qrly5dSWDxs2DF5eXoiIiMCMGTPUls2YMQMRERHw9vbONYVnzZo10bt3b8jlcowcORJpaWnCskOHDmHTpk0QiUSYPn262noikQhTp04FAEydOlUt/92TJ08wbdo0AHySSZGILq0IyYvBOSC0uXv3Li5evIiIiAjEx8cjJSUF9vb2cHFxgZ+fH5o2bSrMr0sIIYSQkmPmzJkIDAxEYGAgPDw88PTpU1SpUqXA2/Pz8yvw2OrFixcjIiICALBo0SJMnjxZWNasWTMEBQWhTZs2kEqlmDhxIk6ePKlxOxMmTEBaWhrEYjGOHDmCZs2aCcvatWuHatWqYcqUKYiIiMDSpUsxe/bsAtWXkNIgLi4OH3/8MT799FPUr18f5cuXR1paGu7evSsEC9u2bYtffvkl17q2trbYsWMHOnXqhPnz52Pfvn2oVasWbt++jdu3b8POzg47d+6EjY1NrnXXrl2Lu3fv4tixY/Dx8UGrVq3w5s0bnDp1CowxLF++HHXq1Mm13vjx43H69Gns2bMHtWrVQocOHQAAx44dg1QqxYcffojPPvvMyJ8SISUUMyKpVMoWL17MfHx8mEgkyvPh4+PDlixZwqRSqTGrUeIkJiYyACwxMbGoq0KIRvQdNS76PIm5y+939MmTJwwAA8BCQkL0Wmfjxo3COk+ePClQPTMzM5mTkxMDwKpXr87kcrnGcmPHjhX2dfny5VzLL126JCwfO3asxm3I5XJWvXp1BoA5OzuzzMzMfNWV2j0xdwX5joaEhDAAbO7cuWqvv3v3jk2dOpW1a9eOVaxYkdnZ2TFLS0vm6enJevTowbZs2aK1vSpFRkayoUOHMi8vL2Zpacm8vLzY0KFD2cOHD/N8H9OmTWPVqlVjEomEubq6si5durBjx47pXE8ul7PVq1ezRo0aMTs7O2ZnZ8cCAwPZ6tWrmUKh0O8DyVEPavPE3Jnie2q0HhAXL17E0KFD8ejRIzDGAPBTbuoIfODx48eYMmUK1q5diz/++AONGzc2VnUIIYQQUsqFh4cLiexCQkK0do8eNmwY1qxZA4DP6B8YGKi2fO/evcLz4cOHa9yGSCTC0KFDMX36dCQkJCA8PNzgoSeEFHebNm3SmCTWzc0NCxYsMGjbvr6++O233/K9nqOjI0JDQxEaGpqv9UQiEcaOHYuxY8fme5+EkGxGGah09uxZdOjQQQg+KAMPyudOTk7w8vKCk5MTOI5TC1AwxhAZGYl27drh3LlzxqgOIYQQQgjOnj0rPG/Tpo3Wco0aNYKtrS0AaPwtotyOnZ0dGjZsqHU7qvug3zSEEEJIbgYHIN69e4devXqpTT3l7e2NWbNm4cqVK0hNTUVcXByeP3+OuLg4pKam4urVq5g1axYqVKgAgA9ESKVS9O7dG+/evTO0SoQQQggpQYYPHw4vLy9YWVnB3d0dTZs2xbfffouXL1/qXO/u3bvC84CAAK3lxGIxfH19AQD37t3LtVz5mq+vL8Ri7Z1HVfehaTuEEEJIaWdwAGLmzJlISEgQejNMnjwZDx48wKxZs9CwYUNIJBK18hKJBA0aNMCsWbPw4MEDTJ06VegpER8fj1mzZhlaJUJICZOUlIRt27Zh0qRJaNOmDXx9feHk5AQrKyuULVsWQUFBWLRokd5T/Z0/fx5DhgxBpUqVYG1tjXLlyqFz587YunVrvuq1detWdOrUCeXKlYO1tTUqVaqEIUOG4MKFCwV5m4QQLU6ePInXr18jKysLsbGxuHTpEubNmwdfX19h6IQmL168AMD3XHB2dta5D+VNkbdv3yIjI0N4PT09Xbg54u3trXMbLi4usLOzAwA8f/5cZ9mMjAwkJSWpPQghhJCSzqAARFZWFv78809hyMXcuXOxcOFCWFtb67W+RCJBaGgovv/+e2G+4D///BNZWVmGVIsQUsJcvnwZgwYNwrJly3D69Gk8evQISUlJyMrKwtu3b3Hq1ClMnToVAQEBOHz4sM5tzZ49G61atcLmzZsRFRWFjIwMxMTE4MiRIxg8eDB69OihcVowVWlpaejevTsGDx6Mo0ePIiYmBhkZGYiKisLmzZvRsmVLzJkzx5gfASGlUtWqVfHVV19h165duHz5Mi5fvoxt27ahX79+4DgO6enp+OSTT7B27VqN6yunw7S3t89zX8rAAQCkpKTk2kZ+t6O6DU1CQ0Ph5OQkPJQBEEIIIaQkMygAcfbsWeEE6+/vj2+++aZA25k+fTqqV68OgD9hq47ZJIQQgL87OXToUCxfvhy7d+/GhQsXcO7cOWzfvh39+vWDhYWFMCTsv//+07iNNWvWYM6cOVAoFPDx8cH69etx+fJl7N27F23btgUAhIWFYcSIETrrMmLECBw8eBAAP03Y3r17cfnyZaxfvx4+Pj5QKBSYPXu21osiQkjegoOD8fDhQyxevBgffPCBMK3ngAEDsGPHDuz7P3v3HdbU9f8B/J2EvQVERHCBqKh1QR2AOOrCgaO11gXuql+11rpbZ5U6Wlutde9tXVWRqigOnKC4B6K4i4AIKDvJ+f1xf7kmZJBA2J/X8+QhyRn35JJzc++5Zxw5AkNDQwDApEmTEB8fr5SHrDHRyMgo3+3J99jMzMxUykPXfOTzUGXGjBlITU3lH/n1mCCEEELKg0I1QDx9+pR//uWXXxY4H4FAgL59+6rMlxBC2rVrhxcvXmDr1q2YMGECevfujZYtW6J169bo168f9u3bh/379wMAcnJyVPY+SE5OxrRp0wAA1atXx5UrVzBs2DB4eXkhICAAp06dQo8ePQBwQyvOnj2rsixnzpzBnj17AAA9evTAqVOnEBAQAC8vLwwbNgxXrlxB9erVAQDTpk3D+/fv9b07CKkQZBNXq9O9e3fMnj0bAJCRkYGNGzcqxZH1yMzJycl3e/LDLkxNTZXy0DUf+TxUMTY2hpWVlcKDEEIIKe8K1QAhP2FkzZo1C1UQ+fQ0ESUhRJ5IJMo3Tq9evVC3bl0AwIULF5TCN2zYwC/Ht3jxYtjb2ytt46+//uK3tXTpUpXbWbZsGQBu0jr5+DL29vZYvHgxACAlJQUbNmzIt+yEkIIZNWoU30hx7tw5pXBLS0sA+Q+HAID09HT+ufxQC1keuuajzXANQgghpKIpVAOEbMkqQHGMZEHIp5fPV52EhAQcO3YMs2fPRteuXWFvbw+BQACBQICgoCCdtv3s2TNMmzYNzZs3h42NDQwNDWFra4vWrVtj/vz5SEhI0CqfjIwMLFmyBF5eXrC1tYW5uTnq1auHyZMn4/nz5zqViRCiO9mFgqo5HA4fPgyAW/+7T58+KtM7Ozvjiy++AACcPn1a6bj24cMHnD59GgDwxRdfqJ2Qrk+fPvzdzEOHDun+QQghWnFwcICdnR0AqFwRQ1ZH09PTkZKSojEv2RCIypUrKwzHMDEx4bchm9RSnffv3/MNEDSnAyGEEKKsUA0Qjo6O/PPCztsgv162fL7qVKlSBT169MCCBQvw77//aj37fV7bt2+Hh4cHlixZghs3biA1NRVisRjv37/H5cuXMWfOHNSvXx+nTp3SmE9sbCyaNGmCadOmISoqCu/fv0dGRgYePXqE3377DZ999hmOHTtWoDISQvL36NEj3Lx5E4Dycns5OTm4du0aAKBVq1Yax3H7+fkB4LpRR0VFKYRFRkbyXbBl8VQxMjJCy5Yt+TQ0sS4hRUfTMA0PDw/++cOHD9XGE4vFePLkCQDwc1Kpyic2NhZisVhtPvLbUJUPIYQQUtEVqgGidevWAADGGI4dO1bgNa8fPnyII0eOKOWrrerVq6NTp046b/fixYsICgpCZmYmhEIhhg4dyk8mt3//fn48eHJyMgICAtTOTfHhwwd069YNjx8/BgCMHDkSp0+fxqVLl7Bw4UJYWFggLS0NX3/9NX+BRAgpvIyMDDx+/Bi//fYb/Pz8+AuD7777TiFeTEwMJBIJAOXGibzkw/Me0+7fv68ynqZ8xGIxf2wghOhXYmIiP2zTyclJKdzHx4d/rmqIhkxUVBTfc8Hb21ttPunp6bh+/brafOS3oSofQgghpKIrVANEtWrV0Lx5cwgEAmRnZ6NPnz46z+L86tUr9O7dGzk5ORAIBGjevDmqVauWb7rZs2fj6NGjiI+Px/PnzzWuA65OcHAwpFIpAGDlypXYtGkTP5lc3759ceTIEXz//fcAuNmsf/vtN5X5LF26FDExMQCAJUuWYN26dWjfvj1atWqFmTNn4sSJEzAwMEBGRobShREhRDdbtmzhh1uZm5vD3d0dkydPxtu3bwEA06dPx4ABAxTSyHebVjdsQka+23Te45m+8skrOzsbaWlpCg9CSP7WrVsHxhgA1b2S2rZtC2trawDA1q1b+bh5bdmyhX/eu3dvpfBevXrxzzdv3qwyD6lUim3btgEAbGxs+JV1CCGEEPJJoRogAGDBggVgjEEgEODRo0do0qQJVqxYke+cEB8/fsTKlSvRtGlT/uIdAObPn6/VdufNm4fu3bujSpUqBS77pUuXAAB2dnYYO3asyjiyGbYB4PLly0rhubm5WLFiBQCuu+XkyZOV4rRu3RrDhw8HwN0diYyMLHCZCSGqNWnSBNeuXUNwcLBSl2z541F+E8OZm5vzz/NOOKevfPIKDg6GtbU1/6Cx46Sie/bsGaKjozXGOXbsGH/OYGpqiqFDhyrFMTIywoQJEwBwPZpkk8jKu3z5Mr+Chp+fH7y8vJTifP755/D19QUAbNy4UeX5wK+//sr3mpo4cSK/RCghhBBCPjEobAZdunTB0KFDsXnzZggEArx//x6TJk3C9OnT0bp1azRu3BgODg4wMzNDRkYGEhIScOvWLVy+fBlZWVl84wUABAUFoUuXLoX+UNqSjeWuVauW2jjW1tawt7dHUlKSyuW3wsPD+Zn1AwMDIRSqbtMJCgrie2kcOnRI5QkOISR/vXr1gqenJwCuZ9KTJ0+wb98+HDp0CN988w1+//13dO/eXSGN/KSUmuZ/AKAw+VxmZmaR5JPXjBkz+N5WAJCWlkaNEKRMi4iIQGxsLP9afnWr2NhYhR4HAJQmj3727BnatWuHVq1aoUePHvy5BMAt1b1//37s37+f79GwbNkytb0np0yZgr179yImJgZTp05FbGws+vfvD1NTU4SHh2PRokUQi8UwNTXF77//rvYz/fHHH/D29kZmZiY6deqEmTNnol27dsjMzMSePXuwbt06AOB7ZRFCCCFEWaEbIABg/fr1yM7Oxq5du/jGhKysLISHhyM8PFxlGlnDg0AgAGMMAwcOLPbl6urWrYsbN24gLi5ObZy0tDT+xEm2xJ88+ck3NU1K5+npyTfCyE+4SQjRjY2NDWxsbPjXXl5e6N+/P7Zv347AwEAEBARg48aNChc0JiYm/HNVDYnysrOz+eempqYKYfrKJy9jY2OFBgtCyroNGzZg69atKsMuXryo9DuobvWqy5cvq+xtIGNmZobly5dj1KhRauNYWloiJCQE/v7+ePz4MdatW8c3FshYWVlh586daNKkidp8mjZtir1792LQoEFIS0vDzJkzleK4u7sjJCREYelOQgghhHxS6CEYACAUCrFjxw5s3boVVatW5e9IqBtrKR9etWpVbN++Hdu3b9c4k3VR+PbbbwEA7969w5o1a1TGWbBggVJ8edpOSmdgYAA3NzcAyhPbEUIKb/Dgwfjqq68glUrxv//9D8nJyXyY/MVAfsMhZBPRAcrDLPSVDyFEs+bNm2PHjh0YN24cWrRogerVq8PMzAxGRkaoUqUK2rdvj4ULFyIuLk5j44OMm5sboqOjsXjxYnh6esLGxgZmZmaoW7cuJk2ahNu3byv1nFKlR48euH37NiZNmgR3d3eYmZnBxsYGnp6eWLx4MaKjo/nfekIIIYQo00sPCJnBgwdjwIABOHz4MI4ePYorV64gNjaWn+gR4Bor6tSpg5YtW6JHjx7o1asXRCKRPouhtWHDhiEiIgLbtm3DuHHjcP36dfTs2RNVq1bFixcvsH37dhw+fBgAMGvWLHzxxRdKecgmpTM3N1e4K6uKi4sLbt++jcTERGRnZ6u945mdna1w95QmpCNEOwEBAdi3bx/S09Px77//8pNRyk8YKT+RpCryE0bmHQaRNx/ZUBBd8yGkvNuyZYvSMAtdWFpaYuDAgRg4cKDeymRubo6pU6di6tSphcqnRo0a+O2339ROTE0IIYQQ9fTaAAEAIpEIffv2Rd++ffn3UlNT8fHjR1hYWPCzUZcGIpEIW7duRY8ePbBo0SJs2LBBaRhIu3btMHPmTJWND8CnSem0ucOZd1I6dQ0QwcHBmDdvnrYfgxDy/ypXrsw/f/78Of/c3d0dIpEIEokEDx8+1JiHfHj9+vUVwjw8PFTG05SPgYEB6tSpk3/hCSGEEEIIKecKNQTj3r17mD9/PubPn49ff/1VbTxra2tUq1atVDU+yDx48ADbtm3DnTt3VIbLZsd+/fq1ynDZpHT5TUgHaD8p3YwZM5Camso/dF3alJCKSr6eyjcKGhkZ4fPPPwfA1WlN8zecO3cOAFdf8/Zw8PLy4uu6LJ4qOTk5uHLlCp+GZsMnhBBCCCGkkA0QJ0+exNy5czFv3jyFuRDKigsXLqBVq1Y4evQoqlWrhu3btyM+Ph45OTl4+fIlVq1aBTMzM+zZsweff/457t27p5SHbFK6/CakA7SflM7Y2BhWVlYKD0JI/v7++2/+eaNGjRTCevXqBYAb0nTw4EGV6V+9eoWwsDAAQIcOHZQmkrO0tESHDh0AAGFhYWqHcxw8eJAfOtW7d2/dPwghhBBCCCHlUKEaIHJzc/nnmmaOLo2ys7PxzTffIDU1FY6Ojrhy5QoGDRqEKlWqwNDQEM7Ozhg7dizOnz8PExMTvHnzBoGBgUr5yC5Q8puQDqBJ6QgpqC1btigsganK8uXLcfz4cQDc0rq+vr4K4SNGjOB7YU2fPh3v3r1TCJdIJBg7diwkEgkAbuk+VX744QcAgFgsxrhx4/j4MklJSZg2bRoAbsWOESNGaPMRCSGEEEIIKfcK1QBRtWpV/rn8/AZlwb///st31x4/fjwcHR1VxmvQoAEGDRoEALh+/Tpu3bqlEC6blC49PR0pKSkatykbSlG5cmVaco8QHcydOxfVqlXDqFGjsG3bNly8eBG3bt1CREQEVq9eDR8fH3z//fcAuOEW69atU5rc1tbWFosXLwbAzQ/RokULbN68GVFRUThy5Ag6duyIo0ePAgC++eYbtG3bVmVZ2rdvj/79+wMAn+7IkSOIiorC5s2b0bJlS7x48QIAsHjxYlSqVKkodgkhhBBCCCFlTqEmoaxduzb/XN0cCaWV/FKYzZo10xi3efPm/OSUDx8+ROPGjfkwDw8PHDhwgA9r2bKlyjzEYjGePHkCQHliO0JI/pKTk7F+/XqsX79ebRxnZ2ds2rRJ7aSxo0ePxps3b7BgwQI8efIEw4YNU4rj7++PTZs2aSzLpk2bkJaWhuPHjyM8PBzh4eEK4UKhED/99JNWywMSQgghhBBSURSqB0Tr1q35XhChoaF6KVBxMTD41PYiFos1xpUfaiKfDgB8fHz455ompYuKiuKHYHh7e+tUVkIquhMnTuDXX39Fnz598Nlnn6FKlSowMDCApaUlXF1d0bdvX2zevBmPHj1Cx44dNeY1b948REREYMCAAXBxcYGRkREcHBzQsWNH7Nq1CyEhIfzcLuqYmpoiJCQEO3fuRMeOHeHg4AAjIyO4uLhgwIABiIiIwNy5c/W4BwghhBBCCCn7CtUDQiAQYOzYsfjpp59w9epVhISEoFu3bvoqW5GqVasW//zChQvo3r272rjyDQvy6QCgbdu2sLa2RmpqKrZu3YqpU6dCIBAo5SG/HjpNSkeIburWrYu6devywywKq3Xr1mjdunWh8xkwYAAGDBighxIRQgghhBBS/hWqBwTATebWsmVLMMYwYMAAnDp1Sh/lKnIdOnSAmZkZAGD16tVql+EMDQ3FoUOHAADVqlVTmmzTyMgIEyZMAMAN61i2bJlSHrKlPAHAz88PXl5e+voYhBBCCCGEEEJImVCoHhAAIBKJcOLECQQFBeHQoUPo0qULAgICEBQUhNatW8Pe3l4f5VQSERGB2NhY/nVSUhL/PDY2VqHHAQAEBQUpvLaxscH06dMxe/ZsfPjwAa1bt8b48ePRsWNHVKpUCW/fvsU///yD9evXQyqVAgB++eUXCIXKbTZTpkzB3r17ERMTg6lTpyI2Nhb9+/eHqakpwsPDsWjRIojFYpiamuL333/X2z4ghBBCCCGEEELKCgFjjBUmA/mJKJ89e8ZlKjcEwdLSElZWVkpzJ6gtkEDAT9aoSVBQELZu3ap1OVV9TMYYvv/+e/zxxx8qw2UMDQ2xaNEifvk9VWJjY+Hv74/Hjx+rDLeyssLOnTs1DvVQJy0tjR/mYWVlpXN6QooafUf1i/YnKe3oO6p/tE9JaUffUf2i/UnKgqL4nha6B8SzZ8/4Bgf5hgfZBX1aWhrS0tLyzUcgEIAxpnL+hKIiEAiwfPlyDBo0CBs2bEBERASeP3+OjIwMWFhYwM3NDX5+fhg9ejTc3d015uXm5obo6GisWrUKf//9N2JjY5GTkwMXFxf4+/tj4sSJqFGjRjF9MkIIIYQQQgghpHQpdA8IVUMSCkMgEEAikeg1z7KOWkhJaUffUf2i/UlKO/qO6h/tU1La0XdUv2h/krKgVPaAmDNnjj7KQQghhBBCCCGEkHKMGiAIIYQQQgghhBBS5PQ7foIQQgghhBBCCCFEBWqAIIQQQgghhBBCSJGjBghCCCGEEEJIge3cuRNDhgxB48aN4eDgAENDQ1hbW+Pzzz9HcHAwPn78qDZtWFgY/P39YW9vD1NTU9SrVw+zZs3SmAYAYmNjERQUBGdnZxgbG8PZ2RlBQUF4+vSpxnQfPnzAzJkzUbduXZiamsLe3h7dunXDmTNnNKaTSqVYu3YtWrRoAUtLS1haWqJFixZYt24dCjmnPyEVSqFXwdDGhw8f8PHjR1hYWMDS0rKoN1fu0Cy5pLSj76h+0f4kpR19R/WP9ikp7TR9R318fHDp0iXUr18fLi4usLW1xdu3b3H58mVkZmbCzc0N586dg5OTk0K65cuX4/vvv4dAIICvry+qVKmCCxcuID4+HnXr1kVERATs7e2VynLx4kV06tQJGRkZaNCgARo2bIi7d+/i3r17MDc3R1hYGFq2bKmULiEhAb6+voiJiUHVqlXh4+ODt2/f4sKFCwCAP/74A+PHj1dKJ5FI0K9fPxw8eBBmZmbo0KEDAK7xJDMzE1999RX27Nmj0+qAVOdJWVAk31OmZ2KxmB08eJAFBQWxBg0aMAMDAyYUCvmHgYEB8/DwYIGBgezgwYNMLBbruwjlTmpqKgPAUlNTS7oohKhE31H9ov1JSjv6juof7VNS2mn6jl65coW9e/dO6f2kpCTm4+PDALD+/fsrhN24cYMJBAImEonY8ePH+ffT09NZhw4dGADWt29fpTzT09OZk5MTA8BmzJihEDZjxgwGgLm4uLCMjAyltAEBAQwA69ChA0tPT+ffDwkJYSKRiAmFQnbr1i2ldMuXL2cAWLVq1djTp0/5958+fcqXZeXKlUrpNKE6T8qCovie6rUBYtOmTaxq1ap8Y4NAIFD7kMVxdHRkmzdv1mcxyh06QJHSjr6j+kX7k5R29B3VP9qnpLQr6Hf0/PnzDACztbVVeP+rr75iANiIESOU0jx79owJhUIGgD148EAhbNWqVQwAc3d3ZxKJRCFMIpEwd3d3BoCtWbNGIezevXsMABOJROzZs2dK2xw+fLjKhhKJRMIcHR0ZALZjxw6ldNu3b2cAmJOTk1J5NKE6T8qCovie6mUOiOzsbPTo0QMjRoxAfHy81uOgGGN4+/Ythg8fjp49eyIrK0sfxSGEEEIIIYSUAgYGBgAAY2Nj/r2cnByEhIQAAAYMGKCUpkaNGvD29gYAHDp0SCFM9rp///5KQx6EQiG+/vprAMDBgwdVpvP29kaNGjWUtikrx9GjR5Gbm8u/f/nyZcTHx8PY2Bh9+/ZVSte3b18YGRnhzZs3uHr1qlI4IUSRQWEzkEql6Nq1K86dOwfGGAQCARhjMDExQevWrdGoUSNUrlwZ5ubmSE9PR2JiIu7evYuLFy8iMzOTjx8SEoLu3bvj1KlTEAgE+vhshBBCCCGEkBLy4cMHzJ07FwDQs2dP/v2YmBhkZGQAADw9PVWm9fT0xIULFxAdHa3wvuy1pnTy8XRNl56ejsePH8PDw0MhXYMGDWBiYqKUztTUFA0aNEB0dDSio6PRqlUrlfkTQjiFboBYtmwZzp49yzca2NvbY+7cuRg8eDAsLCzUpktPT8e2bdswb948JCYmgjGG8PBwLFu2DFOmTClssQghhBBSQhISEnDt2jVcu3YNkZGRiIyMxLt37wAAgYGB2LJli075hYaGYt26dYiMjERiYiIqV64MLy8vjBo1Cl27dtUqD7FYjA0bNmDnzp14+PAhPn78CCcnJ3zxxReYMGECGjRooFU+SUlJWLFiBQ4fPoxnz54BAGrWrIlevXph4sSJsLOz0+mzEVKenDx5Ert27YJUKuUnofzw4QO6dOmCxYsX8/Hi4uIAADY2NmonqHdxcVGIC3ANGrJjSfXq1TWmS0xMRHp6OszNzRXyUZfOysoKVlZWSEtLQ1xcHN8AkV862Tajo6MVyppXdnY2srOz+ddpaWlq4xJSnhWqAUIsFmPJkiV848Nnn32G0NBQVK1aNd+05ubmGDNmDHr37o0uXbrgzp07YIxhyZIl+P777yESiQpTNEIIIYSUkCpVquglH6lUilGjRmHjxo0K779+/RqvX7/G4cOHMWLECKxdu1bj7PNJSUnw9/dHZGSkwvtPnz7FunXrsHXrVvz5558YMWKExvJcvXoVvXr1Qnx8vML7d+7cwZ07d7BhwwYcPnwYn3/+uY6flJDy4f79+9i6davCewMGDMBvv/0Ga2tr/r0PHz4AAN84oIrsRqb8hbosnaa08jdA09LS+HjabjMtLU3lNnUta17BwcGYN2+e2nBCKopCzQFx9uxZJCcngzEGU1NTHDp0SKvGB3mOjo44ePAgTE1NAQDJyckIDw8vTLEIIYQQUkpUr14dnTp1KlDaWbNm8Y0PTZs2xe7du3Ht2jXs3r0bTZs2BQBs2LABP/74o9o8JBIJevfuzTc+9OnTB6Ghobh69SpWrFgBBwcHZGdnY/To0QgNDVWbz8uXL9GjRw/Ex8fDwMAAU6dOxfnz53H+/HlMnToVBgYG+O+//9CjRw+8evWqQJ+XkLLuu+++A2MMOTk5iI2Nxa+//orQ0FB4eHjg/PnzJV28EjVjxgykpqbyj5cvX5Z0kQgpEYVqgIiNjQUACAQC9OnTB7Vq1SpQPrVr11aY1EWWLyGEEELKntmzZ+Po0aOIj4/H8+fPsXbtWp3ziImJwbJlywBwY7MvXryI/v37w8vLC/3790dERAQ/Znvp0qVqzx22bt2KiIgIAMDYsWNx4MABdOnSBZ9//jnGjx+PixcvwsrKClKpFBMmTIBYLFaZz6xZs5CYmAgA2LVrFxYvXgxfX1/4+vpi8eLF2LlzJwBu+ImmBhFCKgJDQ0O4urri+++/R2hoKN6/f49BgwYhMzMTAPhhF+np6Wrz+PjxIwBuaISM/HANdWll6dSlLeg2dU2Xl7GxMT/MQ/YgpCIqVAOEfDcjLy+vQhVEPj2NiSKEEELKrnnz5qF79+6FGorx+++/840BK1eu5HtKypiZmWHlypUAuCGhy5cvV5mPrBHD1tYWS5cuVQp3c3PDjBkzAHA3QPLOuA8A8fHxfAND586d8dVXXynF6devHzp37gwA2L59u9IwDUIqqhYtWsDDwwMvX75EVFQUAG7eFABISUlRGFYhT9ZDQBYX4BoDbG1tAQAvXrzQmM7e3l5h2IQsH3Xp5IdeyG8zv3TqykoIUa1QDRDywy3ynhjoSn5WWV2HcRBCyr+oqCjMnz8fnTp1grOzM4yNjWFhYQF3d3cMHTqUv8OprdDQUPTu3ZvPy9nZGb1799bYBTsvsViMNWvWwNfXF5UrV4apqSlcXV0xevRo3Lt3T9ePSAj5f4wx/PPPPwCAevXqoWXLlirjtWzZEnXr1gUA/PPPP0rLgMfExODBgwcAuAYCMzMzlfkEBQXxz1U1QBw5cgRSqRQAMHToULXlluUjlUpx5MgRtfEIqWhkDQEJCQkAgLp16/L1UdYokZfs/WbNmim8L3tdVOnMzc3h7u6ulO7evXvIyspSSpeZmcn/5ufdJiFEWaEaIOrVq8c/j4mJKVRB5NPL50sIIW3atIGXlxfmzJmDU6dO4fXr18jJyeGXytqyZQt8fX0RGBiInJwcjXlJpVKMGDEC/v7+OHz4MJ+XbEI7f39/jBw5kr/YUCcpKQmtW7fGmDFjEBERgaSkJGRlZfGT2jVv3hwbNmzQ524gpMKIi4vDmzdvAAB+fn4a48rCX79+za9KISPfMKkpH0dHR/6C4+LFi0rh2uYjH6YqH0IqoqSkJNy6dQsA+HpmZGSEbt26AeCGNOX1/PlzXLp0CQDQu3dvhTDZ6z179ij9VkulUuzduxcAN9+LvF69egHg6qaq3gyycvTo0QOGhob8+61atYKjoyOys7Nx4MABpXQHDhxATk4OnJyc0KJFC1W7gBAip1ANEF5eXqhTpw4YY9i7d6/C0jK6yM7Oxt69eyEQCFCnTp1CD+cghJQvsgsRJycnTJw4Efv378e1a9dw+fJl/Pbbb6hWrRoAYNu2bQp3MlUpTZPaEUJUu3//Pv88v5sS8uGy3g6Fyefly5dKY71l+VhbW8PR0VFtHlWrVuXHdectCyHl1f3797Fz506VvQNiYmLw1VdfITs7Gy1btkSjRo34sOnTp0MgEGDz5s34999/+fczMjIwfPhwSCQS9O3bV6nuBgUFwcnJCTExMfjpp58Uwn766SfExMTA2dkZQ4YMUQhr0KABAgICIJFIMHz4cH4+CoDrFbllyxYIhUJ+SJaMUCjEtGnTAADTpk1TWGozLi4O06dPB8BNMqlpNR5CyP9jhbR7924mEAiYUChkI0aMKFAeI0eO5PPYs2dPYYtU7qSmpjIALDU1taSLQohKRf0d7datG9u7dy8Ti8UqwxMTE5m7uzsDwACwc+fOqYz36NEjZmBgwAAwT09PlpGRoRCenp7OPD09GQBmYGDAHj9+rDKfjRs38tsaO3asUvjjx4+ZlZUVA8Dc3NxYbm6uTp+X6jwp7XT9jsbFxfF1JjAwMN/4q1ev5uP//fffGuP+/ffffNw1a9YohH399dd8WGJiosZ8xo0bx8d9+PChQliVKlUYANagQYN8y96gQQMGgDk6OmqMl5WVxVJTU/nHy5cvqd6TUk1dvQ8PD2cAmLm5OfPx8WH9+/dnffr0YZ6enkwoFDIArH79+uz58+dKef72228MABMIBKxt27asX79+rGrVqgwAq1u3rtp6GxERwczMzBgA1rBhQ9a/f3/WsGFDvhyXL19Wme7t27esTp06DACrWrUq69evH2vbti0TCAQMAPvjjz9UphOLxax3794MADMzM2M9e/ZkPXv25Mvw5ZdfMolEopf9SUhpUhTf00I30/Xv3x+TJk0CYwybNm1Cz549lbpAqvPixQv06tWL76Y8adIkfP3111qlTUhIwLFjxzB79mx07doV9vb2EAgEEAgE+d4BlcnIyMDBgwcxZswYeHl5oVKlSjA0NISdnR1atWqFuXPn6jSJVEZGBpYsWQIvLy/Y2trC3Nwc9erVw+TJk/H8+XOt8yGEKDp27Bj69esHkUikMtze3h6//vor/3r//v0q45WmSe0IIerJT0pnYWGhMa78JHPys98XRT755SGfT9488goODoa1tTX/cHFxyTdvQkqjBg0aYOHChfD19cWrV69w9OhRHDt2DK9evUKHDh2wevVqREdHo3r16kppJ02ahFOnTqFz5864ffs2/vnnH1hYWGDGjBmIjIyEvb29ym16e3vj1q1bGDJkCJKTk3HgwAEkJydjyJAhuHXrltp5YxwcHBAVFYXp06fDwsIC//zzD27fvo3OnTsjLCwMEyZMUJlOJBJh//79WLNmDTw8PHD69GmcPn0aDRo0wJo1a7Bv3z7q/UCIlgy0iaRp1lcAmDhxIiwtLfHzzz8jJCQEJ06cQMeOHdG5c2c0atQIDg4OMDU1RWZmJhISEnDnzh2cOHECYWFhyM3NhUgkwo8//oihQ4fixYsXKg9QeRVmZm0AuH37Nry9vVWeICQnJ+PKlSu4cuUKli9fjnXr1uXbMBIbGwt/f388fvxY4f1Hjx7h0aNH2LBhA3bu3Inu3bsXqtyEENXatWvHP3/y5IlSONNxUrtHjx7hn3/+wZ9//gmBQMCH6zKpnawR4tChQypnzSeEqCbfldvIyEhjXGNjY/65fJfqosgnvzzk88mbR14zZszA999/z79OS0ujRghSJlWuXBkzZ84scPovvvgCX3zxhc7p3NzcsHXrVp3TWVlZITg4GMHBwTqlEwqFGD16NEaPHq3zNgkhn2jVAFGzZk2FE3BNGGPIzc1FaGhovmOf2f/PVi2VSjF//nzMnz8fAoFA7Rrc6lSvXh316tXDyZMntU6TlpbGNz54e3uje/fu8PT0hJ2dHRITE3Hw4EGsX78eaWlpGDhwIKysrNC1a1eVeX348AHdunXjGx9GjhyJ/v37w9TUFOHh4QgODkZaWhq+/vprXLx4EU2aNNHp8xFC8ic/B42qnhK6Tmr36NEjflK7WrVq8WG6TmoXExNDk9ERoiP5lbHym1hWvu7n7dWUNx/517rmk5GRkW9Z5PPJb3UwY2NjhUYPQgghpCLQqgFChuVZ3iov2RCI/NLI4mgTV53Zs2fDy8sLXl5eqFKlitJFQn6EQiH69euHOXPmwMPDQym8U6dO6Nq1K3r37g2JRILx48fj8ePHKhtili5dyq/isWTJEkyZMoUPa9WqFdq2bQs/Pz9kZGTgu+++w9mzZ7UuJyFEO+fOneOf169fXym8MJPayR9bdM0nJiaGn9ROvos3IUQ9S0tL/nl+QxnkJ4zMO0Qibz6aGiDyyycjIyPfssjno81wDUIIIaSi0XqwkjaNA4wxpYe28XRpfACAefPmoXv37gUeitG6dWvs3btXZeODTEBAAL+Ez5MnTxAdHa0UJzc3FytWrADAXfRMnjxZ5baGDx8OgLtIks2cTwjRD6lUil9++YV/3a9fP6U4r1694p87OztrzE++G/TLly8LnQ9jTCFdXtnZ2UhLS1N4EFKRydctTXUHUKyjeYcwFCQfgUCgVLdlr/PLQz4fGk5BCCGEKNOqB0R4eHhRl6PUateuHb/m75MnT9CsWTOF8PDwcKSmpgIAAgMD1U5AExQUhLVr1wLgxoPTUqOE6M/y5ctx7do1ANySmM2bN1eKU9omtZMXHByMefPmacyLkIpE/ubAw4cPNcaVD8/b+ylvPpqGQMrycXFxUeqt5OHhgevXryM1NRXx8fFql+L877//+AZEVT2xCCGEkIpOqwaI/MZLl2f5jSvXdjy4p6cnzMzMkJGRQePBCdGjc+fO8WtwOzg4YPXq1SrjlbZJ7eTRZHSEKKpVqxacnJzw5s0bheFVqpw/fx4AUK1aNdSsWVMhzMfHh39+7tw59O/fX2Ue8fHx/FBKb29vpXAfHx9s376dz0fdxNTyZVWVDyGEEFLR0Xox+dDXuHIDAwO4ubkBAD+DPiGkcO7du4fevXtDLBbDxMQEf//9NxwcHFTGLapJ7QqajzxjY2NYWVkpPAipyAQCAQICAgBwPROuXLmiMt6VK1f4ngsBAQFK8zS5u7vzv9379u1DRkaGyny2bNnCP+/du7dSeM+ePfkejps3b1Zbblk+QqEQPXv2VBuPEEIIqaioAUKDW7duISQkBADQqFEjlQ0QsvGg5ubmsLGx0Zif7I5mYmKiwoVJXjQenJD8xcXFoVOnTnj//j1EIhH27NmDNm3aqI1fVJPaFTQfQohm3333Hd/zcPz48Uq9iDIzMzF+/HgAXCP/d999pzKfH374AQC3xPbUqVOVwp88ecIvx+fm5qayAcLR0REDBw4EAJw4cQL79+9XivP333/jxIkTAIDBgwerHaZBCCGEVGQ6rYJRkWRnZ2PEiBGQSCQAgIULF6qMJxsPrs3FRd7x4OqW36Lx4IRo9ubNG3zxxRd48+YNBAIBNm3axN8tVaeoJrWzt7fPNx9Vk9oRUp5FREQgNjaWf52UlMQ/j42NVehxAHDzJOXl7u6OKVOm4JdffkFUVBS8vb0xbdo0uLq64smTJ1i8eDE/OfSUKVNQp04dlWUJDAzEpk2bcPHiRaxatQrx8fEYOXIkKlWqhGvXrmHBggVIS0uDUCjEihUrYGCg+tRo4cKF+Pfff5GYmIhvvvkGUVFR6N69OwDg2LFj+PXXXwEAlStXxs8//6z1viKEEEIqFFZOxMXFMQAMAAsMDCx0fiNGjNAqv9q1azMAzMXFJd88Bw8ezOf58uVLtfGysrJYamoq/3j58iUDwFJTUwvyUQgpcqmpqcX2HU1MTGQeHh58Xfrzzz+1SvfkyRM+zejRozXGHTVqFB/36dOnCmEbN27kw3bv3q0xH3d3dwaAVa9eXasyyhTn/iSkIPL7jgYGBvL1RJuHOhKJhA0bNkxj2uHDhzOJRKKxvImJiczLy0ttHsbGxmz9+vX5fu4rV64wR0dHtfk4OjqyK1eu5JuPKlTvSWlH31H9ov1JyoKi+J7SEAwVgoODsWHDBgCAl5cXVq1apTaubDx4fmPBARoPTkhhpaamonPnzvzcK7/88gvGjRunVVrZpHYA9DqpnTr5TWpHCMmfUCjExo0bERISgoCAADg5OcHIyAhOTk4ICAjA8ePHsWHDBrUrUMnY29vj0qVL+Ouvv+Dj4wM7OzuYmJigdu3aGDlyJK5fv44RI0bkW54WLVrgzp07+PHHH9GwYUNYWFjAwsICjRo1wo8//oi7d++iRYsW+vr4hBBCSLlT6CEYqlaGKAyBQACxWKzXPHWxdu1azJw5EwA3qeTx48eVluOSJxsPnt9YcIDGgxNSGBkZGejWrRtu3LgBAJg1axamTZumdXrZpHarV6/mJ7Vr2bKlUjxtJ7V78OAB9u3bh19//RVmZmZK+eQ3qR0h5dmWLVuUhlkUhr+/P/z9/QuVh4GBAcaMGYMxY8YUKh97e3ssWLAACxYsKFQ+hBBCSEVU6B4QjDH+r74eJWX37t0YO3YsAKBGjRo4deqUxvHdwKfx4Onp6UhJSdEYVzYevHLlymrnfyCEKMvJyUHv3r35JWwnTpxYoDHWpWlSO0IIIYQQQioavQzBKGijgUAg4B8l7ciRIxgyZAikUimqVq2K06dPazVpnIeHB/9cdtdUFbFYjCdPngBQvZwnIUS9b775BidPngQAtG/fHsOHD8fdu3fVPmRDH/KSTWoHgJ/Ubu/evYiKisLevXvh7e2NqKgoAPlPaicbVrFq1Sp8+eWXOHHiBK5du4Y///wTrVu31mpSO0IIIYQQQiqSQp8Va1oPW5WMjAy8ffsWV65cwenTpyGRSCAUCjFlypQSuzA/ffo0+vXrB7FYDDs7O5w6dQqurq5apc07HlxVl26Au9iRDcGg8eCE6ObgwYP88zNnzuCzzz7TGL9GjRp49uyZyrCFCxciISEBmzZtQnR0NPr3768UZ/jw4Rp7WIhEIhw+fBj+/v6IjIzEgQMHcODAAYU4xsbG+PPPP9G1a1eNZSWEEEIIIaSiKHQDRGBgYIHTvnjxAuPGjUNISAjWrFmDAwcOoEOHDoUtkk4uXbqEgIAAZGdnw9raGidOnECDBg20Tt+2bVtYW1sjNTUVW7duxdSpU1X26KDx4ISUDrJJ7fr27Yt169YhMjISSUlJsLe3h5eXF0aPHq1Vo4FsUrv169dj165dePDgAdLT0+Hk5IQOHTpg4sSJOh1LCCGEEEIIKe9KtF9w9erVcfToUQwaNAi7du3CV199hejoaNSoUaNYtn/z5k1069YN6enpMDc3R0hICJo3b65THkZGRpgwYQIWLFiABw8eYNmyZXwXb5nLly9j48aNAAA/Pz94eXnp7TMQUhEUxdwwpWlSO0IIIYQQQiqCUjEwefXq1Thx4gSSk5Mxfvx4HDlyJN80ERERiI2N5V8nJSXxz2NjY5Vm3w4KClJ4/eTJE3Tu3JmfOPLnn3+GtbU17t69q3abDg4OcHBwUHp/ypQp2Lt3L2JiYjB16lTExsaif//+MDU1RXh4OBYtWgSxWAxTU1P8/vvv+X42QgghhBBCCCGkvBGwklx2Qs63336LdevWQSQS4fnz53ByctIYPygoCFu3btU6/7wfc8uWLRg6dKhOZZwzZw7mzp2rMiw2Nhb+/v54/PixynArKyvs3LkT3bt312mbAJCWlsYP87CystI5PSFFjb6j+kX7k5R29B3VP9qnpLSj76h+0f4kZUFRfE/1sgqGPsgmlZNKpfxSe2WJm5sboqOjsXjxYnh6esLGxgZmZmaoW7cuJk2ahNu3bxeo8YEQQgghhBBCCCkPSsUQDAAwMTHhn7969Srf+Fu2bFEaZqGLoKAgpWEZhWVubo6pU6di6tSpes2XEEIIIYQQQggp60pND4gnT57wz6VSaQmWhBBCCCGEEEIIIfpWKhogsrKysHPnTv51fvM/EEIIIYQQQgghpGwp8QaIlJQU9OvXDy9evODfa9u2bckViBBCCCGEEEIIIXpX6Dkgzp8/r3OajIwMvH79GleuXMHBgwf5pTAFAgF69uyJqlWrFrZYhBBCCCGEEEIIKUUK3QDRtm1bCASCAqdnjPHpHR0d8ccffxS2SIRUWEzKwFLSgKwcwMQIAhsrCIQFr5+EEEIIIYQQoi96WwWDMaZ1XFmDgywNYwyff/45tm3bhurVq+urSIRUKNK37yC5EwP2NhkQiwEDAwiq2ELUyB3CKnYlXTxCCCGEEEJIBaeXBghdGh9k8QUCAWrXro0WLVpgwIAB8Pf3L1RPCkIqMunbd5CcjwJLzwRsLAEjQyAnF+zVW0jepwFtPKkRghBCCCGEEFKiCt0AERcXp1N8gUAAMzMzWFtbw9DQsLCbJ6TCY1LG9XxIzwSq2H1qyDMxBqtiBPb2HSR3HkNQ2ZaGYxBCCCGEEEJKTKEbIGrUqKGPchBCCoilpHHDLmwslXoRCQQCMBtLsLfvwFLSILC1LqFSEkIIIYQQQiq6El+GkxBSSFk53JwPRmp6FBkZcuFZOcVbLkIIIYQQQgiRQw0QhJR1JkaAgQGQk6s6PCeXCzcxKt5yEUIIIYQQQogcaoAgpIwT2FhBUMUWSPmgNCEsYwxI+QBBFTsIbKxKqISEEEIIIYQQUgINEKGhoRg4cCCaNm2Khg0bonv37ti4cSMkEklxF4WQckEgFEDUyB0Cc1Pg7TuwrGwwqRQsKxt4+w4CczOIGtWhCSgJIYQQUiQePXqElStXIigoCI0aNYKBgQEEAgF+/vlntWnmzp0LgUCg8fHw4UO16WNjYxEUFARnZ2cYGxvD2dkZQUFBePr0qcayfvjwATNnzkTdunVhamoKe3t7dOvWDWfOnNGYTiqVYu3atWjRogUsLS1haWmJFi1aYN26dTqvCEhIRVboSSg3btyIrVu3AgDatGmj8UAzbNgwPq5sKc4HDx4gNDQUf/31F44fP44qVaoUtkiEVDjCKnZAG09uNYy3yUDqR8DAAAJnR4ga1aElOAkhhBBSZFavXo0//vijQGkbN26MJk2aqAyztlY9efbFixfRqVMnZGRkoEGDBvDx8cHdu3exdetW7N+/H2FhYWjZsqVSuoSEBPj6+iImJgZVq1ZFjx498PbtW4SGhiI0NBR//PEHxo8fr5ROIpGgX79+OHjwIMzMzNChQwcAQFhYGEaPHo2wsDDs2bMHQiF1LickX6yQmjdvzgQCARMKhez48eNq4y1dupQJBAI+ruy5/KNZs2ZMLBYXtkjlTmpqKgPAUlNTS7oopJSTSqRM8i6FSV4nMMm7FCaVSItlu/Qd1S/an6S0K67vKACtHn5+fvnmdfz4cdarVy9WrVo1ZmRkxKpVq8Z69eql8dwlr9zcXLZ69Wrm4+PD7O3tmYmJCatduzYbNWoUu3v3biE+KdV7Uvpp+o6uX7+e/fDDD2znzp3swYMHbPDgwQwAW7Bggdr85syZwwCwOXPm6FSO9PR05uTkxACwGTNmKITNmDGDAWAuLi4sIyNDKW1AQAADwDp06MDS09P590NCQphIJGJCoZDdunVLKd3y5csZAFatWjX29OlT/v2nT5/yZVm5cqVOn4PqPCkLiuJ7WqgGiLS0NCYSiZhAIGC2trZMIpGojJeSksKsra2ZUCjkGx+aNGnCvv76a+bh4aHQMPHbb78VpkjlEh2gSGlH31H9ov1JSruy1AAhkUjY8OHDNaYfMWKE2nMYmcTERObl5aU2D2NjY7Z+/foCf1aq96S00+U7GhgYWGQNEKtWrWIAmLu7u1K9lUgkzN3dnQFga9asUQi7d+8eA8BEIhF79uyZUr6y40T//v2V8nR0dGQA2I4dO5TSbd++nQFgTk5O+R5H5FGdJ2VBUXxPC9VP6ObNm5BKpRAIBGjbtq3abkd79uxBWloa//qPP/5AdHQ09uzZg3v37mHSpEkAuGEZf/31V2GKRAghhJByZsyYMbhz547ax+bNm9WmnTVrFjZu3AgAaNq0KXbv3o1r165h9+7daNq0KQBgw4YN+PHHH9XmIZFI0Lt3b0RGRgIA+vTpg9DQUFy9ehUrVqyAg4MDsrOzMXr0aISGhurxkxNC8jp06BAAoH///krXHkKhEF9//TUA4ODBgyrTeXt7o0aNGkr5DhgwAABw9OhR5OZ+Wlns8uXLiI+Ph7GxMfr27auUrm/fvjAyMsKbN29w9erVQnwyQiqGQjVAxMXF8c8/++wztfFkFR4AWrZsqTS2asmSJfyB4OnTp4iJiSlMsQgh5VBCQgKOHTuG2bNno2vXrrC3t+cnqQoKCtI5v9DQUPTu3Vth8qrevXvrdPEgFouxZs0a+Pr6onLlyjA1NYWrqytGjx6Ne/fu6VwmQohqDg4OaNiwodpHrVq1VKaLiYnBsmXLAACenp64ePEi+vfvDy8vL/Tv3x8RERHw9PQEACxduhSxsbEq89m6dSsiIiIAAGPHjsWBAwfQpUsXfP755xg/fjwuXrwIKysrSKVSTJgwAWKxuAj2AiHl040bNzB9+nSMGjUKU6ZMwa5du/Dhwwe18aOjowGAr7t5yd6XxdM1XXp6Oh4/fqyUrkGDBjAxMVFKZ2pqigYNGqjcJiFEWaEaIJKSkvjnjo6OKuPk5uYiIiICAgE3A39gYKBSHJFIhJ49e/KvS6ryvnjxAnPmzIGnpycqV64MExMTuLi4wNfXF7Nnz8bdu3c1ptfHBQ0hRLUqVaqgR48eWLBgAf7991+8e/euQPlIpVKMGDEC/v7+OHz4MF6/fo2cnBy8fv0ahw8fhr+/P0aOHAmpVKoxn6SkJLRu3RpjxoxBREQEkpKSkJWVhadPn2LdunVo3rw5NmzYUKAyEkL04/fff+cbA1auXAlTU1OFcDMzM6xcuRIA16C4fPlylfnIGjFsbW2xdOlSpXA3NzfMmDEDADczv/yNF0KIZkePHsXixYuxfv16LFu2DAMHDoSLiwu2bdumFPfDhw/873/16tVV5ufi4gIASExMRHp6Ov++7MapunRWVlawsrJSiKtNOvltyqfLKzs7G2lpaQoPQiqiQjVAZGZm8s/NzMxUxrl+/ToyMjL45Wm6deumMl69evX45/Hx8YUpVoGsXLkSHh4emD9/Pq5fv46kpCRkZ2fj1atXiIiIwIIFC9ReTOjrgoYQop3q1aujU6dOBUpL3bEJqRgYY/jnn38AcOcYqmbEB7iemXXr1gUA/PPPP0rL6cXExODBgwcAgH79+qk935HviUUNEITkz9XVFYsWLUJ0dDSSk5ORnJyMiIgIdO/eHampqQgMDMTOnTsV0sj3jDA3N1eZr4WFBf9c/iJfllZdOvm0+kiXV3BwMKytrfmHrNGCkIqmUA0Q8t2QPn78qDLO+fPnAQACgQC1a9dGtWrVVMaTr9TyrZXF4eeff8aECROQnp4Od3d3LF26FGfPnkV0dDTCwsKwdOlStG7dWu0cF/q4oCGEaDZ79mwcPXoU8fHxeP78OdauXatzHtQdm+gLkzJIk1MhfZMIaXIqmJTWgC9t4uLi8ObNGwCAn5+fxriy8NevX+PZs2cKYbK6nl8+jo6OcHd3B8AtEUgI0Wzw4MGYMWMGmjRpgkqVKqFSpUrw9vbG0aNH+eHakyZNQk5OTgmXVD9mzJiB1NRU/vHy5cuSLhIhJaJQDRC2trb8c/mxUvJOnjzJP/f29labl3yLobGxcWGKpZPTp0/jp59+AgAMGTIEd+/exQ8//AA/Pz80adIEHTp0wA8//ICLFy/il19+UUqvrwsaQohm8+bNQ/fu3VGlSpUC50HdsYk+SN++g/jMFYhDIyA+dYn7e+YKpG8LNiyI5O/vv/+Gh4cHzMzMYGlpiTp16iAwMBDh4eFq09y/f59/Lt/LUhX5cFlvh8Lk8/Lly2K/mUJIeTJ37lyIRCIkJiYqTOxoaWnJP1dXx+RvisqGVMin1VQ3ZWn1kS4vY2NjfpiH/HAPQiqaQjVANGzYkH8eEhKiFP769WucO3eOn/+hbdu2avOS3aUAFBs2ipJUKsWYMWMAAI0bN8bGjRthaGioNr6RkZHSe/q6oCGEFC3qjk30Qfr2HSTno8BevQXMTYDKlQBzE7BXbyE5H0WNEEXk/v37ePDgATIzM/Hx40fExsZi27ZtaN++PXr37o3U1FSlNK9eveKfOzs7a8xfvit03ruSBcmHMaaQThUaD06Iera2tnBwcACgWActLS3564QXL16oTCurw/b29go9rGvWrKkxnXw9lMXVJp38NuXTEUJUK1QDRJMmTWBnZweAu8u3aNEiPkwikWDixImQSCRgjEEkEsHf319tXlFRUfzz2rVrF6ZYWjt58iTfc2PatGkwMDDQKb2+LmgIIUWPumOTwmJSBsmdGLD0TKCKHQQmxhAIhRCYGANV7MDSMyG585iGY+iRmZkZ+vfvj/Xr1+PChQuIjo7GyZMnMWvWLP784/DhwwgICFBYNg9QHCsuPyZcFfmLlLxDSvWVT140HpwQ9SQSCd+wKN/rAQCaNWsGQPHaQZ7sfVk8XdOZm5vzv9/y6e7du4esrCyldJmZmfzKV3m3SQhRVqgGCENDQwwbNoy/oP7pp5/QvHlzfPPNN6hXrx5/108gEKBXr158S2ZemZmZuHz5Mv+6UaNGhSmW1v7++2++fN27d+ffT05OxuPHj5GcnKwxvb4uaAghRY+6Y5PCYilpYG+TARtLvmefjEAgAGwswd6+A0uhO9n68vr1a+zevRsjRoyAj48PmjRpgo4dO+Lnn3/GvXv3+HmWzp07h9WrVyuklb9QUNWDUZ780E/5Cbb1mU9eNB6cEPWOHDmCjIwMCAQCpWUze/fuDQDYs2eP0gTvUqkUe/fuBcBNEC2vV69eALibAqp6M+zatQsA0KNHD4Ue0a1atYKjoyOys7Nx4MABpXQHDhxATk4OnJyc0KJFCx0/KSEVT6EaIACu0cHV1ZVvhLh58yb27duHJ0+e8HEsLCwUekfkdfToUaSnp0MgEMDd3b3YhmBcuXIFANddytLSErt27UKjRo1gZ2cHd3d32NnZoW7duli2bBmys7OV0uvrgoYQUvRKc3ds6opdRmTlAGIxYKRmqJ6RIReeVT4mTCsNbGxs1IZVqVIF+/fv5y8UZMMdZeQnys5vEjv53/i8Qyn1lU9eNB6cVGQvXrzAjh07VPYoOHz4MEaMGAEAGDhwIBwdHRXCg4KC4OTkhJiYGH4eN5mffvoJMTExcHZ2xpAhQxTCGjRogICAAEgkEgwfPlyhkTA0NBRbtmyBUCjk53CSEQqFmDZtGgCux3TeJTqnT58OgGtUVDdhPSHkE93GHKhgYWGBs2fPol+/fgq9GADupLty5crYs2cP3Nzc1Obx119/8c87duxY2CJpRSqV4uHDhwC4MWITJ07EihUrlOLFxMRgypQpOHToEEJCQhROhvR1QUMIKXqluTt2cHAw5s2bpzEvUgqYGAEGBkBOLmCiYrLknFwu3ETzXXKiP7Vr10bHjh1x/PhxxMbG4s2bN3BycgKg2G07v+EQ8j2U8tbrvPnIN0jokg8h5dmNGzcwduxY/rXsRuTatWtx7Ngx/v1Dhw6hatWqSE5OxuDBgzFmzBg0bdoU1apVQ2ZmJu7fv88Pj27Xrp1SzyaAG5q1b98+dOrUCYsWLcKRI0fQsGFD3L17F3fv3oW5uTn+/vtvlY2A69atw/379xEWFgZXV1f4+voiISEB586dA2MMf/zxBz777DOldOPHj8f58+dx6NAhNGzYEF988QUAICwsDBkZGfjyyy8VPj8hRL1CN0AAQLVq1XDx4kWcO3cOZ86cQXx8PMzMzNCsWTP06dNH47q5z58/h1Ao5Ico9O/fXx9FyldqairfbevOnTuIjIxE1apVsXTpUvj7+8PExASRkZGYNm0arly5gkuXLmHYsGE4ePAgn0dRjQvNzs5WuItCd0MJKbzS3B17xowZ+P777/nXaWlpNB68FBLYWEFQxRbs1VuwKkYKwzAYY0DKBwicHSGwoTvZxcnDwwPHjx8HwA3ZkDVAyN8YyG9CSPkbA3nrXt587O3t881HIBDke2OCkPIkLS1NYbUKmVevXinUP9n5rYuLC6ZNm4bIyEjExsbixo0byMnJgb29Pbp3744BAwbg66+/VtujwNvbG7du3cKCBQsQFhaGAwcOoHLlyhgyZAhmz54NV1dXlekcHBwQFRWF4OBgHDhwAP/88w/Mzc3RuXNn/PDDD+jQoYPKdCKRCPv378f69euxYcMGnD59GgDXq2L48OEYNWqU0tA8QohqemmAkPHz88t3LoS8atSogTNnzuizGFqRv0uRlZUFMzMzhIeH85NFAkCbNm1w5swZtGrVCrdu3cKhQ4dw9epVfnxXUY0LpbuhhOhfUXXH1nQ3VNvu2MbGxsW6/DApGIFQAFEjd0jep3FzPdhYcsMucnK5xgdzM4ga1YFASCehxUndSb+Hhwf/XNbjUR358Pr162vMp0mTJvnm4+LiovHmCyHlTdu2bXWaZN3Ozk7l8va6cHNzw9atW3VOZ2VlheDgYAQHB+uUTigUYvTo0Rg9erTO2ySEfFJhByrlvWgYMWKEQuODjKmpKRYuXMi/lk1skzcPfY4LpYmpCNG/ouqOXdB8SNkkrGIHURtPCJyrAOlZQOJ7ID0LAmdHiNo0h7CKXUkXscKRn49J1vsBAGrVqsW/PnfunMY8zp8/D4Dr0Zl3GT0fHx/+uaZ84uPjERMTA4C7O0sIIYQQZRW2ASLvkj6dOnVSG7dDhw78Ep2RkZEq89DnhQhNTEWI/hVVd2xt8qHu2OWLsIodDNq3hEFXHxh0bM39bd+CGh9KQFxcHE6dOgUAcHV1RbVq1fgwgUCAgIAAAFzPBNnE03lduXKF77kQEBCg1KPC3d2d7xWxb98+ZGRkqMxny5Yt/HPZLP2EEEIIUVRhGyCMjY1RuXJl/rWm8dYmJib8mM/ExET+fX1d0BBCil5RdcfWJh/qjl3+CIQCCG2tIXSqDKGtNQ27KAJHjx6FWCxWG/727Vv07duX74GoagK47777DiKRCAA3iVzeIZCZmZkYP348AMDAwADfffedym398MMPALhluqdOnaoU/uTJE747t5ubGzVAEEIIIWpU2AYIgJs4RkYikWiMKwuX9YQA9HdBQwgpetQdm5CyZfz48ahRowYmTJiA3bt34/Lly7h58ybCwsLw448/omHDhoiOjgbA1ctx48Yp5eHu7o4pU6YAAKKiouDt7Y29e/ciKioKe/fuhbe3N6KiogAAU6ZMQZ06dVSWJTAwkK/Hq1atwpdffokTJ07g2rVr+PPPP9G6dWukpaVBKBRixYoVCucKhBBCCPmkQv9CtmnTBmfPngUAPH36FE2bNlUZLy0tDUlJSQCg0L1TdkHz5s2bQl3QEEKKnqw79urVq/nu2C1btlSKp2137AcPHmDfvn349ddfYWZmppQPdccmpPDevHmDlStXYuXKlWrj9O3bFxs2bFA7kevChQuRkJCATZs2ITo6WuVqW8OHD8fPP/+sdhsikQiHDx+Gv78/IiMjceDAARw4cEAhjrGxMf7880907dpVy09HCCGEVDwVugdE3759+eeHDh1SG+/QoUP8zL6+vr78+/oaX0oIKR7UHZuQsmPr1q2YN28eunTpAnd3d9ja2sLAwAA2NjZo1KgRRo8ejUuXLmH//v2wsbFRm49QKMTGjRsREhKCgIAAODk5wcjICE5OTggICMDx48exYcMGtcv9ydjb2+PSpUv466+/4OPjAzs7O5iYmKB27doYOXIkrl+/jhEjRuh5LxBCCCHli4DpsmZOOeTv74/Q0FAIhUKcPHlSaf3f+Ph4eHl54dWrVzAyMsLTp08VekHExMTAw8MDEokEnp6eOH/+vMIqF5mZmWjTpg2ioqJgYGCA+/fvq+3iqU5aWhqsra2RmppKE1KSUqk4vqMRERGIjY3lXyclJfFdq729vZVO/IOCglTmM2PGDH7pr6ZNm2LatGlwdXXFkydPsHjxYr5L94wZM7Bo0SKVeUgkEvj5+eHixYsAuMbMkSNHolKlSrh27RoWLFiAhIQECIVCHDt2TOc7olTnSWlH31H9o31KSjv6juoX7U9SFhTF97TCN0DExMSgRYsWSElJgYmJCb777jv4+/vD1NQU165dQ3BwMD/B5OLFi1Xe7dTHBY0mdIAipV1xfEeDgoJ0Wu9b3aFNKpVi5MiR2LRpk9q0w4cPx7p16zTeEU1KSuK7Y6si645dkDuiVOdJaUffUf2jfUpKO/qO6hftT1IWUANEEYmIiMCXX36Jt2/fqgwXCASYNWsWFixYoDJcXxc06tABipR2ZakBQub48eNYt24dIiMjkZSUBHt7e3h5eWH06NFa91gQi8VYv349du3ahQcPHiA9PR1OTk7o0KEDJk6cqDDRrS6ozpPSjr6j+kf7lJR29B3VL9qfpCygBogi9O7dO6xcuRKHDx9GXFwccnJyULVqVbRt2xbjx49XO0GlPH1c0KhCByhS2tF3VL9of5LSjr6j+kf7lJR29B3VL9qfpCwoiu9phV4FQ56dnR3mzp2LuXPnFjgPf39/+Pv7669QhBBCCCGEEEJIOVGhV8EghBBCCCGEEEJI8aAGCEIIIYQQQgghhBQ5aoAghBBCCCGEEEJIkaMGCEIIIYQQQgghhBQ5vU1COX/+fACAo6MjRo0apa9sCSGEEEIIIYQQUg7orQFi7ty5EAgEaNy4MTVAEEIIIYQQQgghREGxLsO5bds2AICVlRV69epVnJsmhBBCCCGEEEJICSrWBoigoCAIBAK4urpSAwQhhBBCCCGEEFKBaD0J5YwZMxASEoKUlJRCbZAxVqj0hBBCCCGEEEIIKXu0boBYvHgxevbsCXt7e3z22WcYN24cdu/ejVevXum0QYFAoHMhCSGEEEIIIYQQUrbpNASDMQbGGO7du4d79+5hzZo1AAAXFxeFcEIIIYQQQgghhBB5WveAWLNmDQYOHIjq1avzDQ2yx8uXL/meDbdv30atWrUQGBiIjRs34vHjx0VWeEIIIYQQQgghhJQNWveAGDVqFL+85osXL3D+/HlcuHAB58+fx6NHj/gGCMYYXrx4gR07dmDHjh0AgCpVqsDX15cPJ4QQQgghhBBCSMWidQ8IedWrV8egQYOwdu1aPHjwAPHx8WCMQSAQQCQSAYBCD4m3b99i//79fCPFy5cvMWDAAGzevBkvX77U36chhBBCCCGEEEJIqVSgBoi8HBwc+OeNGjVCQkICDh48iO+++w7NmjWDUChU6PmQk5ODvXv3YsSIEahZsybq1q2L//3vfzh8+DDS0tL0USRCCCGEEEIIIYSUIjpNQqktOzs79OrVC7169QIAfPjwAREREejWrRsEAoHSMIzY2FjExsZi9erVEIlEyMnJKYpiEUII0QGTMrCUNCArBzAxgsDGCgIhrWRECCEVUWpqSZeAEFIeaN0AcfXqVTRv3hwGBrq3WVhaWqJr16786xo1auDPP/9EWFgYTp8+jbt37/JhEolE5/wJIYTol/TtO0juxIC9TQbEYsDAAIIqthA1coewil1JF48QQkgBSKXAnTtAcjL3eP+e+zt2LGBhASxeDJw69en95GRg9mxg8mTg7NmSLj0hpDzQujWhVatWMDMzQ4sWLeDr6wtfX1/+PV0ZGhqiW7du6NatGwAgISEBYWFhOHXqFM6cOaNzfoQQQvRH+vYdJOejwNIzARtLwMgQyMkFe/UWkvdpQBtPaoQghJAS9OwZ8OaNYkOCry/QrBlw7hywdKliWIMGwJkzXANEkyaKednYAP36cQ0QAgFgZwe4uQG2ttzDz4+L16ZNMX9IQki5pFN3hszMTJw9exZn/78JVCQSoWnTpvwKFwXl4OCAAQMGYMCAAYXKhxQt6o5NSPnHpIzr+ZCeCVSx4ycPhokxWBUjsLfvILnzGILKtlT/CSGkEN6/B54+VeyJYGcHfPUVkJEBDBqkGPb+PdfwYG8PjB8PHDv2KS9TU+DXX7kGCIEAMDAA6tUDKlXiGhHc3Lh4BgZAZCTX6FCpEvf3/+ePBwBMnaq+vJUqFcFOIIRUOFo3QLRt2xbXrl1DRkYG/55YLEZUVBSioqL4uR2ePn2KCRMmoG3btmjTpg3s7e2LpOCl1fPnz7FixQqEhITg5cuXMDY2hqurK/r164dx48YVqMdIaUDdsQlRrzzVe5aSxtVzG8tPjQ//TyAQgNlYgr19B5aSBoGtdQmVkpCSVZ7qPCkcsRh48ECxkSA5GZg4kbvYnzsXuHxZMezXX4GhQ4GDB4ERIz7lJRIBnTtzDRDGxkBmJuDkBDRsyDUiVKrEvQ9wefzyy6f3TUw+5dOmjebeCp6eRbIrCCFEKwKWd0ZIDSQSCW7cuIGIiAhERETg4sWLSEhIUMwwzwlr/fr10a5dO7Rp0wZff/01BAIBXF1dERMTo59PUIocPXoUgwYNUruSh7u7O0JCQuAma4bWUlpaGqytrZGamgorKyt9FFUn6rpjI+UDBOamEFF37AqvpL+jJako6n1J7k/pm0SIT10CKleCQKi8UBKTSoHE9zDo2BpCp8rFWjZSelCdL3+/9RXds2dAfLxiQ0KHDkD9+kBoKLB6tWJY69bA/v3Au3dcjwR5lpZcfra2wI8/Ag8ffuqJYGsLdOkCNG4MJCYCr159CrO05HovlFb0HdUv2p+kLCiK76lODRCqPH78GBcuXMCIESNUrnCRt0GCMQY7OzusW7cO7dq1g42NTWE2X2pER0fD29sbmZmZsLCwwIwZM9CuXTtkZmZiz549WL9+PQDuxCQqKgqWlpZa512SBygmZRCfuQL26q1id2xw/0u8fQeBsyMM2reg7tgVWEX9ES2qel+iDRDJqRCHRgDmJhCYGCuFs6xsID0LBl19IKQeEBUW1fny9VtfXrx/Dzx/rtjbwMkJ6NaNu9gfO1YxLCUFSErieir4+gIREZ/yMjICNm7khkGEhABr1nxqQKhUiZtToW9fbk6Fq1c/hdnYAIaGJbUHihZ9Rzl///03Vq1ahVu3biEnJwdubm4YOHAgJk2aBEMd/vm0P0lZUBTf00Ivw1mnTh3UqVMHI/6/D1mdOnUwdepUnD17FufOncOrV68U4gsEAiQnJ+PLL7+EUChE06ZN0aFDB3zxxRfw8fGBsbHyCW9ZMHHiRGRmZsLAwAAnT55Eq1at+LD27dvz+yUmJga//vor5s6dW3KF1YF8d2wwQJqSBmTnAsaGEFhbAtQdm1Rg5bHeC2ysIKhiC/bqLVgVI+VGx5QPEDg7QmBDJ0uk4imPdb60yckBYmMVexukpQH/+x8XPn06cPu2YkPC+vVAr15cg8GUKZ/yEgi4yRW7deMaBVJTgcqVAXf3Tw0JEgnXALF6NdeYIGtIMDX91BuhWzfuoYpQCMh9DUg599133+GPP/6AgYEB2rdvDwsLC5w5cwbTpk3D0aNHcfLkSZiampZ0MUkFlJsLpKcDWVlAdjb318QEqFGDe33unGJYVhYQFMQdG3fsAB49+vR+VhYwYADQrl3RrH5T6B4QMkKhEAKBAI0bN8aNGzf49588ecJPXLlz506lXhLyJ7fGxsbw8fHByZMn9VGkYnPt2jW0aNECADB69GisWbNGKY5UKkXDhg3x4MED2NjYICEhQetW0tLQHVsKAC/jgYwsgEkBgRAwMwFcHCEEqDt2BVcRW/GLst6X9P6UDbuSfMgARELurFwoBCRSiCzNIWrTnIZdVXAl/R0tCcX1W5988z6sG9SF0EB5CFRZ8uwZ1+tAviGha1egZk1u7oPt25XD1q3jGh/q1FHMy8yMazwwMOAmX3z16lMDgq0t0Ls3N1Ti9Wvgv/8+hVlbc4cuoh8Vsd7LO3z4MHr37g0LCwucO3cOzZo1AwAkJSWhffv2uHPnDiZPnoxly5ZplV95q/MVlVTKXdTn5HDHHIA7jn38qHjB37w5N1zr+nXuId8Q0LAhdxz77z/gp58U00kkwPHjXL79+gE3byqGb9rE9cZavhz4/nvFsnXvDhw9yvX0qqziMu39e67X1oABwKVLXIOFsTH3d+pULt/Q0DT4+5eyHhD5cXV1haurK4YPH46dO3cCAOzt7REQEICwsDA8f/6cj5uVlYXTp08XdZH07vDhw/zzoUOHqowjFAoxZMgQzJgxAykpKQgPD0enTp2KqYSFYGIEaXom8DoBkEq4ZjKRISCRAukZQMxzSKs5ACZGJV3ScoUx7oCTm/vpIRRyJ1RSKfD4MTfxlXx48+bcQePGDe7kLDf3U5wmTbiD29OnwJEjiuns7D7dWZoyhTtgysJycoDgYO6E8c8/ldN+8w3w3XfcwbCiKc/1XljFDlInB+DsNeBDxqcGCCszCOp+To0PpEIqrjqf+/cJ5F6+DQNfT4gauBamyIWWnMz9nsg3FNSsCbRvzw11mDZNsSeCWMy9D3AnvvfufcpLJOIaHmrW/HSy7uwMfPYZ99v2/9dycHHhhkLIGhfkJ14EgJUr1Ze3WjXuQUhRWLRoEQBg+vTpfOMDwF3X/PXXX/D19cWff/6Jn376CdbW2vcKLk11vizKyuJWjZG/KLezAxwcgIQE7rxYdqGfnQ2YmwNffsmlDQ4GPnxQDJ8zB6henTvvPXxYsVfA4MHcce/KFaBTJ+693FwurypVuHlkAKBjR64RVt6JE1yaf/4Bfv6Zu8iXXfD37881QOTmAnfvKjYEmJlx1wUCAdCyJXcMlQ9v0IDLv1s37vgpe9/E5FOjQ6VK3LFZPp2R0adeXrt2qd+/3t56+CflUeQNEKrY2Njw4yRjY2MRFhaGsLAwnDlzBqmpqSVRpEKJ+P9Bg+bm5mjevLnaeH6yhZQBXLx4sUxciDALC+B9KlcjzOX6IxqIuDuj6ZlAShoXr4TlvSDPzeVOXoyMuANQQoJimIMDd5clNZXrliQfJhBw4z4BYNs24O1bxfCBA7m7LSdPcidU8hf7Xl7ApEncnZ+BA5XLdOUKV6YBA4CLFxUv9lesAAIDuW6kI0cqfj4/P64bVE4Ot7RWXi9ecAee4GBuYix5CxdyDRAPHnATYhkafnrUq/epAeLiRe7gKx+ek8OFGRtzLbvyYU5OXJitrd7+jWVGea73kntPIIm4AeSKgUqW3JWDRAJkZkMScQMCGys6SSoAxrjjhESi+LCx4Y45SUncSZR8WJUqXPi7d0BcnGKYpSXXuCiVcic2efP19+dOtM6dA548UQxr0YKbCf/JE+54IV8uW1tuBn+AuxPz8aNi+MyZFXM5vmKr8ybGYPHvID52FgAKXdeys7kTYflGhJwcbhUGgPu9io1VbEjYswdo2xb47Tfu90PeiBFcA4RQyP3O2dpyJ8SyoQuyE+WtW7lDh6whwcLi0ynEN99wD1WMjYvmhJeQwnj9+jUiIyMBAAMGDFAK9/HxgYuLC16+fInjx4/jG3VfcFX0XOeLi1jMHV8Y4+p3bi53g0z+gj07m7voFom4yVyfP1cM79aNO2++eBHYsEGxV0DdutxdfdmNNPmw7Gzg/n3uvDcwENi3T7FsP/8MzJrFzc/Ss6diWP36nxogtm3j8pK/ME9P58JMTLgeC/INBbLz7+rVuRVu5NPJT/mzfz+3X+TDHRy4sLlzgXnzVE84W706d52gTt4eDvLc3bmHKiIRl3dpUSINEPLc3Nzg5uaGb7/9FowxREVFlXSRdPbgwQMA3GcxMFC/S+vJXTXK0pQkiYQ7CZG/ODYw4CqbWMzN2pwVl4TMZ3bIzbGFWCpEq5oJMDQErr6ojDcppsiVCCGGIaTLU9Gymy1/kXv0qGK+Vat+usgdM0Z5uytWcBezS5ZwByj5sOHDgXHjuDsiAwYoXuxXq/bpDouzM9dQIO/CBcDHh8v3118Vw0aNAtau5U7MAgIUw8zMPjVA/PUXNy5K/sLb15c7gL15A0RFce8ZGHB/ZROjGxh8moxK9jAw4A5IAHcC5+qqGN60KRfWpg3XpUo+THbgMjLiLijkwwwNAUdHLnztWmDVKsUyGf1/B5Vu3biLCXUuXVIfNnKkcqOITGk6qBWXslrv8yMVSyG+EAWWmQ3Y2QAQQCDgvrcfRZaQJH2A9MQdCG1rgQmEcHDgLkTi47nvlvxFbtWq3PEkKQmIiVEMs7DgLoKBTz1r5MN79OAavM6d444p8mGff85doMTFceMWJZJPF8jW1twYcYA7+Xj/XjF8xgzupGbHDu7OhixPsZibmX7CBO6ifNgwxW0aGnInSAA31vz+fcXwtWu5C/6VK7mLdvmwnj2Bv//m9pGs0U7ex49cQ8HXXwNnziiGrVkDjB7NHVPz3nT39uaOi1Ipt+284uK4fNes4S4oAe5/JRJxJz+yBojFi7ljhUjEPdzcPjVAnDrF3R2SD//4sWI2QBRXnRcYGwLWpmDvUiGOuA5B3VoQGgjx/DnXECVrJEhO5n67HB25u1cHDnBhsvD+/bn/7e3bXJ2RZ2f36fv07h13IlynzqfGAmdnLmzECK4uynoi2Nhw3wWAO/HX1GlVQxsNIWVOdHQ0AMDW1ha1atVSGcfT0xMvX75EdHS0Tg0Q6up8fmRd/OUfNWtyv6+PH3O/u/IX7a6u3M2shATuPFE+jDHudwzgJmt98EAxfPlybonYP//kfmNlQwMA7jh0+DB33JHdjZeXlsZdnC9fzv3GyV/Qu7pyDRCpqdy5tnyY7N6mgQHXo0AWJguXjQb47jvu91M+vEYNLqxDB+DlS8Uw+cO3pkP0iBGKy+TKc3LS3Big6fhHw8L03ABR2OkkBAIBvLy89FSa4pGVlYWkpCQAgLPsF1uNSpUqwdzcHOnp6Xj58qXaeNnZ2cjOzuZfy5b6GjWKO0nIzeUugCdO5LpGDhqkeMEukXAnHAB34hsZqRi+aRN3YvLXX9zJtrwuXbgGgA8fgEaNAKAKgC/58JeT18MeWVh8vjlCH8sdgA8Dvxl9usseHKx4cdykyacGiBs3uM9hZPQpXHYQs7TkKrV8WtnFbdWqnyZLkV1Yy58Er1jBfT75i/369bmwceO4cUzy+cru2nt4cBcGsgt1WbiMppbIoCDuoUqlSsotsvLUHdQAza2YQqHm9b0rYm+E4qbveq+uzo8b96nzgUTC/eh/9hl3sbFnj+JFbocOXPiLF9wYQfkwxj4dE/r04cYeysKkUu5Y0Lcvd6H6/SRAkvslJEwAiVSITvXf4MjYs0jJNETVaV99KvRk7k9iItfIMGIEN1O8vOXLuRODsDDlu53Nm3ONdwC3bbFYMfz+fa4xYdu2T3dSZY8pU7iL79evubLLXxw7O39qgLh6lbu4Eok+xcnMlP0PueOcLJ2x8ad6b2TEHXfkt2li8qlsvr7cxZp8eM2aXFiLFlzDh3yY6//fzLKxAbZsUQyTbRsAfvmFu3gUiT41FMjGwvfowR075dOZm3NhIhH3W5A3X9ndmO3buQYXoVD5jkunTtxJozrqjn9qVqAst4rzt77/Bl98yLbD+3RDmBvk4nrHN0BtZ7RuzTV6ywgE3N04R0fuu5yezvWYqV+f+/1p3ZqLV78+15AnP6RBfo68bdvUf5aaNT99twmpyOLi4gAA1TXccXFxcVGIm5e6Ov+/vV6QSm2QlSNAdrYAfZJS8e2sSrh+nevyL9/AYGvL9VgCuPPXvIeYsDDufGDLFuD/R4zwhg7lGiDS0rietvIX5WZmn+JZWnLn3PLhVapwYa1acb2i5Lv5y3aJrS13I0sWJvsr+63691/1F9/+/qob0gHuWPf776rDZGVSx8xM8bOR0kFvDRCyymYku9VaQXz48IF/bqHFMATZSclHDbehg4ODMW/ePKX3nz/nThrku8UbGnK9APLeDZd1gezRg7vLJX9xLbvL3qkTd1Kq6i66lRVw+TIgfPsWOHkehmYGMDQ1QCUbEwBG2Dz0CqSiKBjmZsMwNxOmA7vCqA53UtanD/dQ5+pV9WFjxnAPVVxdgfnz1aft1099WK1a3EMVQ8NPB1ZCtKHveq+uzj94wP2Ayy6gZectsrZeIyPli03ZeMC8F6OyY0LHjtxJi3xY3bpc2latgIUTEiG4+wgic2Ouy55tBvc5jcXYGngRQoEEoowMGLVsBCO3avx2Fy4EfvhBMV/ZHYiuXbmeSuou6N+8UX9RvnEj91DFx4ebsEmdsDD1YZrubLi4cBft6kyerD7s88+V7zbLmJpyXUXV0dT+bmfHPVQRCDSPe9dws55oqTh/600MJahulwIb0xw4GrwH+2APgOtFY2z8qSHByurTyfzo0dxDFQsLzY3WhJD8yY4B5rKraRVkx4Y0NS206ur8s3cWsDA2grFIAnPDbJggCwBXz7t2Vbzrb2PzKd3q1VzjvfwFv4cHFzZlCnfjTz5MJOLC3Ny4Rmt1Fi9WH9a8ufq7+4aGmhsD6M4/kdHbaUkN2ZlmPvS06EapkZWVxT/XpvFFtsxopuw2nAozZszA93L9etLS0uDi4oITJz51N5KpUgX4/7k9VVLXZR7gLjpkFx55iUTcRCdScWXk/icFi/8PsLOGQCACIIKNEQNjOUBGGgRV7WFQS0W/YkLKKX3Xe3V1/swZ5ToPcHOLDByoelsODuov2AH1DXwA0Lgx0NAyF7m7HgAmxhDITS5rKGL42vM5WFYOkJUNw4CGENVWTKuOtfWnmaFVUTUzMyGlSXH+1m8JvAQrUzO+rgksufUfZT0aCCFlk7o6f2xsuEKdN/yGq/O1aikPH5anbmlYgGuokG+sIKQ0Kdb7IrJeEtouSVUWmMjdxsuRdUvQQNb1StMawcbGxvzJS0kTGghh4OsJ8bGzYO9SwSzMACMDIEcMfMyAwNQYBj7NaekgUqHou96XpjovqO4Egb0NWPw7MGNDhaWSGWNcva9qD0F1anQkFUdx/9ZTXSOkdLH8/+5+6bIZClWQ9XhSt1Qh1XlCOMXaAKFtL4myxFJuylNNXS1lZAcubbpwlhay2XjFF6LAklK45TdFIq7ng0/zMjNbLyH6Up7rPTU6EqKsOOs8y84F0nOorhFSitT8/8lQNM3rIgurqePEKVTnSUVDI0MLycTEBHZ2dnj37h1eaRpQBeD9+/f8SYlsopqyQtTAFYK6tcBevAH7kA6BpTkE1Z3oIEkqpPJe76nRkRBFxVrns7IhcHGiukZIKdL0/ydQe/fuHeLi4lSuhCFbya9Zs2a6ZU51nlQw1AChBx4eHrhw4QJiY2MhFovVLs/18OFD/nl92fIMZYjQQAjU1jz7NyEVRXmv99ToSIii4qrzhl91hmGDulTXCClFnJ2d4eXlhcjISOzatQuzZs1SCI+IiMDLly9hbGwMf3XLOahBdZ5UNPRN1wMfHx8AXJfL69evq4137tw5/rm3t3eRl4sQUnQqQr0XGgghqu0Mg8Z1IartTCdHpEIrrjovqlWN6hohpdDMmTMBAL/88gtu3LjBv//u3TuMHTsWAPC///0P1ppmXVaB6jypaKgHhB706tULwcHBAIDNmzejRYsWSnGkUim2/f9i2zY2NmjXrp3W+ctWDlG3rA8hJU323Sxvq9xoUpT1nuo8Ke2oztNvPal4KmK9l9erVy9MmDABK1asQMuWLdGhQweYm5vj9OnTSElJgbe3NxYsWKB1flTnSVlQJPWeEb3w9fVlAJiBgQG7dOmSUviSJUsYAAaAzZkzR6e8nzx5wqelBz1K8+Ply5d6qlFlQ1HVe6rz9CgrD6rzigrzW//y5csS/3/Sgx7aPCpavc9r7969rE2bNszKyoqZmpqyhg0bsl9++YVlZ2frlA/VeXqUpYc+672AsQrajKln0dHR8Pb2RmZmJiwsLDBz5ky0a9cOmZmZ2LNnD9atWwcAcHd3R1RUlMKM2vlJSUlBpUqV8OLFC527dZVnsvWTX758qXbJo4qoJPYLYwwfPnyAk5MThMKK042wqOo91Xn1qN6rVtz7heq8/n/rpVIp3rx5A0tLS4Xlb0n+6LhQcLrsu4pa74tKWavzVM+KTmnet0VR76kBQo+OHj2KQYMGqe1K5e7ujpCQELi5uemUb1paGqytrZGamlrqvpQlifaLarRfildR1Hv6H6pH+0Y12i/Fp6h+60nB0fe/4GjfEW3Rd6XoVLR9S82XetSjRw/cvn0bkyZNgru7O8zMzGBjYwNPT08sXrwY0dHRdEJCSDlD9Z6QioXqPCGEEFJw1AOiDKhorWLaov2iGu2Xso/+h+rRvlGN9gupyOj7X3C074i26LtSdCravqUeEGWAsbEx5syZA2Nj45IuSqlC+0U12i9lH/0P1aN9oxrtF1KR0fe/4GjfEW3Rd6XoVLR9Sz0gCCGEEEIIIYQQUuSoBwQhhBBCCCGEEEKKHDVAEEIIIYQQQgghpMhRAwQhhBBCCCGEEEKKHDVAEEIIIYQQQgghpMhRAwQhhBBCCCGEEEKKHDVAlGLPnz/H5MmTUa9ePZibm8PW1hZeXl5YunQpMjIySrp4xSoqKgrz589Hp06d4OzsDGNjY1hYWMDd3R1Dhw5FRERESRex1Jk2bRoEAgH/OHv2bEkXieSD6rwiqve6o3pPypMXL15gzpw58PT0ROXKlWFiYgIXFxf4+vpi9uzZuHv3rsb0oaGh6N27N3/8cHZ2Ru/evREaGlpMn0A/EhIScOzYMcyePRtdu3aFvb09X8eDgoK0yiMjIwMHDx7EmDFj4OXlhUqVKsHQ0BB2dnZo1aoV5s6di/j4eK3LlJGRgSVLlsDLywu2trYwNzdHvXr1MHnyZDx//ryAn5QUpYL8PuijDonFYqxZswa+vr6oXLkyTE1N4erqitGjR+PevXuF+ET6VZ7rWak7v2SkVDpy5AizsrJiAFQ+3N3d2ePHj0u6mMXC19dX7X6QfwwZMoRlZ2eXdHFLhejoaGZgYKCwf8LDw0u6WEQDqvOKqN7rjuo9KU9WrFjBzM3NNdb/iRMnqkwrkUjY8OHDNaYdMWIEk0gkxfuhCkjT5wgMDMw3/a1bt5iFhUW+x1MrKyu2Z8+efPN7/Pgxq1OnjsZ8jh49qodPTvRF198HfdWhxMRE5uXlpTYPY2Njtn79ej1/2oIpr/WsNJ5fUgNEKXTjxg1mamrKADALCwu2cOFCdunSJXb69Gk2cuRIhS9MWlpaSRe3yLm6ujIAzMnJiU2cOJHt37+fXbt2jV2+fJn99ttvrFq1avw++eabb0q6uCVOIpHwB3sHBwe6ECkDqM4ro3qvG6r3pDxZsGCBwnFv6dKl7OzZsyw6OpqFhYWxpUuXstatW7NJkyapTD99+nQ+fdOmTdnu3bvZtWvX2O7du1nTpk35sBkzZhTzJysY+YuF6tWrs06dOul0YXThwgU+vre3NwsODmanTp1iN27cYCdOnGCjR49mQqGQAWAikYgdP35cbV5paWnM3d2dz2/kyJHs9OnT7NKlS2zhwoX8BZiZmRmLjo7W304gBVaQ3wd91CGxWMx8fHz4uH369GGhoaHs6tWrbMWKFXxZhEKhxu9ccSmP9ay0nl9SA0QpJLvzZ2BgwC5duqQUvmTJEv4LM2fOnOIvYDHr1q0b27t3LxOLxSrDExMTFSrpuXPnirmEpcvy5csZAFavXj02Y8YMuhApA6jOK6N6rxuq96S8CAsL47+/Q4YMYTk5OWrjqur99OjRI/5Or6enJ8vIyFAIT09PZ56envwxtyz0LJs9ezY7evQoi4+PZ4wxFhcXp9OF0cWLF1m/fv3YvXv31MY5fPgwEwgEDABzdXVlUqlUZbyffvqJ3/aSJUtUbku2//38/LT6fKRo6fr7oK86tHHjRn5bY8eOVQp//Pgxf2fezc2N5ebmFvqzFkZ5rGel9fySGiBKmatXr/JfhNGjR6uMI5FIWP369RkAZmNjo/HHuaI4evQov9/Gjx9f0sUpMc+fP+dbRc+ePcvmzJlDFyKlHNX5gqN6z6F6T8oLiUTCdzlu3LhxgS5IxowZw3//L1++rDLO5cuXNV4YlXa6Xhhpq2/fvny+169fVwrPyclh1tbWDACrX7++2u73o0eP5vO5du2a3spHdFeQ3wd91SHZeYutrS1LT09XGSc4OJjPZ9++fQX6jEWlrNez0nx+SZNQljKHDx/mnw8dOlRlHKFQiCFDhgAAUlJSEB4eXhxFK9XatWvHP3/y5EkJlqRkjRs3Dh8/fkRgYCD8/PxKujhEC1TnC47qPYfqPSkvTp48icePHwPgJswzMDDQKT1jDP/88w8AoF69emjZsqXKeC1btkTdunUBAP/88w8YY4UodfmR3zE1PDwcqampAIDAwEAIhaovI+Qn7Dt06JB+C0l0ouvvg77qUExMDB48eAAA6NevH8zMzFTmUxG/K8VVz0rz+SU1QJQyslndzc3N0bx5c7Xx5A8iFy9eLPJylXbZ2dn8c5FIVIIlKTn79u3DsWPHYGtri2XLlpV0cYiWqM4XHNV7qvekfPn7778BAAKBAN27d+ffT05OxuPHj5GcnKwxfVxcHN68eQMA+V5sycJfv36NZ8+eFaLU5Ud+x1T5lYc07V9PT0/+gpN+r0pOQX4f9FWHtP2uODo6wt3dHUDF+a4UVz0rzeeX1ABRyshaC93c3DS2/NerV08pTUV27tw5/nn9+vVLsCQlIyUlBRMnTgQALF68GPb29iVcIqItqvMFR/We6j0pX65cuQIAqFmzJiwtLbFr1y40atQIdnZ2cHd3h52dHerWrYtly5YpnMTL3L9/n38uf8xUhY6pyvI7pmq7fw0MDODm5gaA9m1JKejvg77qUEHyefnyJdLT07UqZ1lWXPWsNJ9fUgNEKZKVlYWkpCQAgLOzs8a4lSpVgrm5OQCuwlZkUqkUv/zyC/+6X79+JViakjF16lTEx8fD29sbw4cPL+niEC1RnS84qvdU70n5IpVK8fDhQwCAvb09Jk6ciIEDB+Lu3bsK8WJiYjBlyhS0b98eKSkpCmGvXr3in+d3THVxceGf0zEVuHXrFkJCQgAAjRo1UnlhJNu/5ubmsLGx0ZifbP8mJiaqbCwiRaugvw/6qkMFyYcxppCuPCquelbazy+pAaIU+fDhA//cwsIi3/iyL8vHjx+LrExlwfLly3Ht2jUAQJ8+fTR2MyqPLly4gA0bNsDAwABr1qyBQCAo6SIRLVGdLziq91TvSfmSmpoKqVQKALhz5w5WrFiBqlWrYseOHUhOTkZGRgbOnTvHj0m/dOkShg0bppCHLsdU2fEUoGNqdnY2RowYAYlEAgBYuHChyniy/avL7xVA+7e4Feb3QV91iOqisuKsZ6X9/JIaIEqRrKws/rmRkVG+8Y2NjQEAmZmZRVam0u7cuXOYPn06AMDBwQGrV68u4RIVr5ycHIwaNQqMMUyaNAkNGzYs6SIRHVCdLxiq91TvSfkj3/U6KysLZmZmCA8Px8CBA1GpUiWYmpqiTZs2OHPmDBo3bgyAm3jt6tWrCulk8jumyo6nAB1T//e//yEqKgoAN+ldjx49VMaT7V9dfq8A2r/FqbC/D/qqQ1QXlRVnPSvt55fUAFGKmJiY8M9zcnLyjS/ramNqalpkZSrN7t27h969e0MsFsPExAR///03HBwcSrpYxWrRokV4+PAhqlevjjlz5pR0cYiOqM7rjuo91XtSPskfDwFgxIgR/Cz78kxNTRXuHO7du1dlHvkdU+W7K1fkY2pwcDA2bNgAAPDy8sKqVavUxpXtX11+r4CKvX+LW2F/H/RVh6guKiruelbazy+pAaIUsbS05J9r0wVGdrdAm6415U1cXBw6deqE9+/fQyQSYc+ePWjTpk1JF6tYPXz4EMHBwQCAlStXKnTDImUD1XndUL2nek/KL/njIQB06tRJbdwOHTrwk6pFRkaqzCO/Y6p8j4uKekxdu3YtZs6cCYCbiO748eMajymy/avL7xVQcfdvcdPH74O+6hDVxU9Kop6V9vNL3RZYJkXKxMQEdnZ2ePfuXb6TsLx//57/sshPAlMRvHnzBl988QXevHkDgUCATZs2ISAgoKSLVeyWL1+OnJwc1K5dGxkZGdizZ49SHPnJu86cOYP4+HgAQI8ePejCpRSgOq89qvccqvekvDI2NkblypWRmJgIQPNxzsTEBPb29oiPj+fjA4qTreV3TJWfbK0iHlN3796NsWPHAgBq1KiBU6dO5btSgrOzM65evYr09HSkpKRonCBPtn8rV66s0E2cFB19/D7oqw7lzUfTd0uWj0AgyHfCxLKmpOpZaT+/pAaIUsbDwwMXLlxAbGwsxGKx2mVTZDNFAxVr+bmkpCR07NgRT58+BcC18A4ZMqSES1UyZN2lnj59im+++Sbf+AsWLOCfx8XF0YVIKUF1Pn9U7z+hek/KswYNGuDs2bMAwE/Upo4sXP6Y6eHhwT+XP2aqUpGPqUeOHMGQIUMglUpRtWpVnD59WqsLPw8PDxw4cAAAt/9kE4LmJRaL8eTJEwAVb9+WJH38PuirDuXNp0mTJvnm4+LiUq5+o0q6npXm80saglHK+Pj4AOC6wly/fl1tPPk1ZL29vYu8XKVBamoqOnfuzK+P+8svv2DcuHElXCpCCofqvGZU7wmpOOSHVMkaHFVJS0vjl5irVq0a/36tWrXg5OQEQPGYqcr58+f59DVr1ixokcuc06dPo1+/fhCLxbCzs8OpU6fg6uqqVVrZ7xWgef9GRUXxd1Qr0u9VeaCvOqTtdyU+Ph4xMTEAytd3pTTUs1J9fslIqXL16lUGgAFgo0ePVhlHIpGw+vXrMwDMxsaG5eTkFHMpi196ejrz9vbm982sWbNKukhlwpw5c/h9Fh4eXtLFISpQnVeP6n3BUL0nZdWtW7f47+7AgQPVxtuyZQsfb8GCBQphY8aM4cMuX76sMv3ly5f5OGPHjtXrZygOcXFxfPkDAwO1Tnfx4kVmbm7OADBra2sWFRWl03azs7OZtbU1A8Dq16/PpFKpynijR4/my3ft2jWdtkGKlja/D/qqQ7LzFltbW5aenq4yTnBwMJ/Pvn37CvSZikpZr2el+fySGiBKIV9fXwaAGRgYsEuXLimFL1myhP9CzZkzp/gLWMyys7NZp06d+M88ceLEki5SmUEXImUD1XllVO8Ljuo9Kcu6du3KADChUMjCwsKUwv/77z/m7OzMADAjIyP26tUrhfBHjx4xkUjEADBPT0+WkZGhEJ6RkcE8PT35Y25MTEyRfp6iUJALo+joaGZjY8MAMHNzcxYREVGgbf/000/8tpcsWaIUfunSJWZgYMAAMD8/vwJtgxQdbX4f9FWHNm7cyG9r3LhxSuGxsbHMysqKAWBubm4sNze30J9Pn8pDPSut55c0B0Qp9Mcff8Db2xuZmZno1KkTZs6ciXbt2iEzMxN79uzBunXrAADu7u6YPHlyCZe26H3zzTc4efIkAKB9+/YYPny4wiQ6eRkZGcHd3b24ikdIoVGdV0b1npCK6ffff8fly5eRkpKC7t2747vvvoO/vz9MTU1x7do1BAcH85OqLViwQGEIBsAdJ6dMmYJffvkFUVFR8Pb2xrRp0+Dq6oonT55g8eLFiI6OBgBMmTIFderUKfbPqKuIiAjExsbyr2XDTwAgNjYWW7ZsUYgfFBSk8PrJkyfo3LkzUlJSAAA///wzrK2tNR5THRwcVC5xPGXKFOzduxcxMTGYOnUqYmNj0b9/f5iamiI8PByLFi2CWCyGqakpfv/9d50/Kyl5+qpDgYGB2LRpEy5evIhVq1YhPj4eI0eORKVKlXDt2jUsWLAAaWlpEAqFWLFihdo5CopLeaxnpfb8stiaOohOjhw5wrcKqnq4u7uzx48fl3Qxi4W6faDuUaNGjZIucqlBd0LLDqrziqjeFxzVe1LWXbhwgVWpUkVtfRcIBOzHH39Um14ikbBhw4ZpPGYMHz6cSSSSYvxUBRcYGKjT8TCvzZs363xM1XQ39PHjx6xOnTpq01pZWbGjR48W4R4hBaXt74O+6lBiYiLz8vJSm4exsTFbv369nj9lwZTXelYazy9pEspSqkePHrh9+zYmTZoEd3d3mJmZwcbGBp6ennzLo5ubW0kXkxCiJ1TnCSGE4+Pjg3v37mHOnDlo3LgxrKysYGJiglq1amHo0KG4fv26wgz+eQmFQmzcuBEhISEICAiAk5MTjIyM4OTkhICAABw/fhwbNmyAUEinwQXh5uaG6OhoLF68GJ6enrCxsYGZmRnq1q2LSZMm4fbt2+jevXtJF5MUgr7qkL29PS5duoS//voLPj4+sLOzg4mJCWrXro2RI0fi+vXrGDFiRDF9qrJFX/WsNJ5fChhjrFi3SAghhBBCCCGEkAqHmn4JIYQQQgghhBBS5KgBghBCCCGEEEIIIUWOGiAIIYQQQgghhBBS5KgBghBCCCGEEEIIIUWOGiAIIYQQQgghhBBS5AxKugCEEEJIaXb27Fm0a9eOfx0XF4eaNWuWXIFIkalZsyaeP38OAJgzZw7mzp1bsgUqpGfPnqFWrVr86/DwcLRt21av26D6oVpSUhKuX7+OxMREJCUlISMjA1ZWVrC2toabmxs+++wzmJub63Wbb9++VdhmTk4ObGxsULlyZTRp0oSWciaElArUAEEIIRVM+/btER4eDgC4dOkSWrVqpRC+du1afPvttwCAqVOnYvHixcVeRkJI8dqyZQuePXsGAGjSpAl69epVouXRxeDBg7Fjxw7+9eXLl9GyZctC5dmkSRPcunULAGBqaor//vsP1tbWGtMkJCTgjz/+wLFjx3Dnzh1oWuleKBSiUaNG6NOnD7766ivUr1+/QOV89+4d/vjjDxw5cgS3b9/WuE1bW1v07t0bQ4YMQZs2bQq0PUIIKSwagkEIIRWIWCzG1atXAXAn1c2bN1eKc+HCBf65j49PsZWNEFJytmzZgnnz5mHevHk4fPhwSRdHJ8OHD1d4vXnz5kLld/36db7xAQD69u2rsfEhKysLU6ZMQa1atbBo0aJ8GwIAQCqV4tatW5gzZw48PDzQs2dP3LhxQ+syisVizJs3D7Vq1cKCBQtw69atfLeZnJyMjRs3ws/PD23atOF/CwghpDhRDwhCCKlAbty4gYyMDABAixYtYGRkpBRH1gAhEAjg7e1drOUjhBBd+fn5wdXVFU+ePAEA7NmzB7///jtMTU0LlN+mTZsUXudt4JD36tUr9O7dG1FRUQrvm5ubw8fHB56enrC3t4e1tTXev3+Pt2/f4s6dOwgPD0dWVhYf/+jRo3jz5o1SPqqkpKTgq6++QlhYmML7ZmZmaNu2LZo3b47KlSvD3NwcCQkJeP36Nc6cOYP79+/zcS9cuIDRo0fj5s2b+W6PEEL0iRogCCGkAomIiOCf+/r6KoU/f/4cL168AAB4eHjA1ta22MpGCNGvmjVr5ntXvDwQCAQYNmwYZs2aBQBIS0vDgQMHMGjQIJ3zysrKwu7du/nXrq6u8PPzUxk3Pj4eLVu2xOvXr/n3XFxcMGvWLAwdOlRlA69MZmYmQkNDERwcrFWjg0x6ejratGmDO3fu8O/Z2dlh1qxZGDNmDExMTNSmjYuLw7Jly7Bhwwbk5ORovU1CCNEnGoJBCCEVSH4NEOfPn9cYTgghpVFQUBBEIhH/Om8vBm0dOnQI79+/518PGzYMAoFAKZ5YLEa/fv0UGh86duyIu3fvYvTo0RobHwBuCFyfPn0QGRmJo0ePwsnJSavyjR49WqHxoWHDhrh16xYmTZqksfEBAGrVqoVVq1bh0aNH1LuNEFJiqAcEIYRUIBcvXgQAiEQipckngZKZ/yEnJwc3b97E3bt3kZycjKysLJiamsLe3h61atVCkyZNYGVlVSxlKYhr167h4cOH+O+//2BlZQU3Nze0bdsWhoaGhc5bKpXi0qVLePr0Kf777z8YGhqiU6dOaNiwodo0r169wqVLlxAfH4+MjAzY29ujdu3a8PHxyfeiqLS4c+cObt26hdevX8PExAQ1a9ZEu3btCvU9iIyMxO3bt5GYmAg7OzvUrFkTfn5+ZWaflFVF8b9UxcnJCV26dEFISAgAbnWOZ8+e6bwih/z8ESKRCIGBgSrj/frrrwrHy9atWyMkJKRA9b579+64ffs2Vq1apTHe/v37sXPnTv61i4sLzp07p3NPtZo1ayI8PLzAjTSEEFIojBBCSIXw6NEjBoABYJ6enirj1K1bl4/z/PnzIi1PWloamzp1KrOzs+O3qeohFApZs2bN2Lp161TmExcXpxA/PDxcq+1v3rxZIZ064eHhCvHi4uIYY4zt3r2b1alTR2WZbW1t2S+//MLEYnG+5ZgzZw6frkaNGowxxnJzc9nPP//MqlatqpT3nDlzVOYTGhrKPD091e5HCwsL9u2337KEhIR8y1RS+zQsLIw1a9ZMZfmNjIzY999/z9LT07Uqi8w///zD3NzcVOZpZ2fHZs+ezXJzcxljjNWoUSPf/ayLH374gc+vcePGGuOmpaUxAwMDhfJFRkZqTDNgwAA+bpcuXZTC8/s/5v0/aPPIu1+K83+Zn4MHDypsZ/bs2Tqlf/78ORMKhXx6f39/lfEyMjKYg4MDH8/MzIw9efJEHx9Bo6ZNmyp8vtOnTxf5NgkhRN9oCAYhhFQQ+Q2/SEhIwKNHjwBwd9aqV69eZGV59eoVmjVrhiVLluDdu3ca40qlUty4cQNbt24tsvLoavLkyfjmm2/w+PFjleHJycmYPn06vvjiC2RmZuqUd1paGtq0aYMff/wR//33X77xJRIJhg8fjq5du2ocS/7x40esWbMG7u7uCnduS4slS5agU6dOalcCyMnJwW+//YauXbtqvU+nTp2KgIAAxMbGqgx/9+4d5s+fjw4dOiA9Pb3AZVenXbt2/PPbt29r/K5fuHABYrFY4b0zZ85ozF+2nC7ALa9bWhTF/1Ib3bt3h4ODA/9669atOs2BsWXLFkilUv61usknt2/fjoSEBP71oEGDULt27QKUWHunT59GdHQ0/9rPz69U/c8JIURbNASDEELKkWfPnqFWrVr5xlu+fDmWL1+uNvzly5cqxz3PmTMHc+fOLUwRwRjD119/rXBR6Obmhm7duqFOnTqwsLBARkYG4uPjcfv2bZw9exYpKSmF2qY+bd68Gb/99hsAwNnZGV9//TXc3d2RmZmJyMhIHDx4kL+oOnv2LL788kscO3ZM5f5UJSgoCJcvXwbArVTStWtXVKtWDenp6bh58ybMzc0V4gcGBip0yzYyMkL37t3h4+MDS0tLPHv2DPv37+cbl1JSUtC5c2eEhYWhdevWhd4f+rBr1y5+AsE6deqgV69ecHV1BWMMN2/exI4dO/gGgvPnz2Pu3LlYvHixxjwXL16MpUuX8q8FAgE6duyIL774Ara2tnj9+jUOHTqEmzdv4vz58xg3bpzeP5evry8MDAwgFovBGEN4eDi+/PJLlXFVNTaEh4dj6tSpKuPLhv3IyDd2aMvU1BSurq4AgNevX/OrMlhaWipcyMvLr7t/UfwvtWVoaIghQ4Zg2bJlALhJdU+fPo0vvvgi37SMMWzZsoV/XblyZfTo0UNl3OPHjyu8HjlyZMELraVjx44pvB49enSRb5MQQopESXa/IIQQol95u1zr+6GPbul5u2zPnz+fSSQStfFzc3PZsWPH2IwZM7T6zEU9XEDWRXvo0KEsIyNDKX5sbCxr1KiRQpoNGzaozV9+CIbsYWFhwf755598P8O2bdsU0tWpU4fduXNHKZ5EImHz589XiOvq6so+fvyoMt+S2KdCoZAtW7ZM5bCVuLg4heERxsbGLDk5WW3+9+7dY0ZGRnz8SpUqsTNnzqiM++eff/L/U/nu9/r4rjPGWMuWLfk8x4wZozae/HAFkUjEfw9ycnJUxl+1ahUf39raWu1+0/b/6Ofnx8cLDAzU+vMV9f9SVw8ePFAoz4ABA7RKd/r0aYV0kydPVhlPIpGwSpUq8fGsrKyYVCrVW/nVyTv84u3bt0W+TUIIKQo0BIMQQsoRIyMjNG7cWOnh5ubGx7G0tFQZR34G+c8++0xlHEdHx0KXUf5Ob5MmTfDTTz9BKFT/c2RgYIBu3bph0aJFhd62PkilUvj7+2PDhg0wNTVVCnd1dcW///6LypUr8+/NmjULubm5Wm/j77//Rs+ePTXGEYvFmD59Ov/axsYGJ0+eVDlBpVAoxE8//YQpU6bw7z158iTfSe+Ki1QqxZIlSzB58mSF76FMzZo1sW7dOv51dnY2Dhw4oDa/WbNm8csMCgQCHDhwQG0PgXHjxmHhwoV8OfRNfrvqhlS8f/8eN2/eBAA4OjqiQ4cOALhhM9euXVOZRj4vPz8/lfutJOj7f6mrevXqKfTsOXToEFJTU/NNl3dCxmHDhqmMFxsbq7BKhqenp9a9mwoqOzsbt27d4l/XqFFDbQ8VQggp7agBghBCyhEnJyfcvHlT6TFt2jQ+zpAhQ5TCw8LC+Iuv6tWr49atWyrz+fbbbwtdxvj4eP65u7t7ofMrbgYGBli5cqXGRhMnJyeFoSpv377FkSNHtMq/Z8+e6NKlS77xDh8+jDdv3vCvZ8+ene+M//PmzYOLiwv/es2aNUVy0a2revXq4fvvv9cYp1OnTgqf7+rVqyrj/ffffwrd1fv375/v8IQffvgBderU0b7AOpDf9qNHjxT+ZzLnzp3j/w/t2rVTGNsvP8+DDGMM586dU7mNkqbP/2VByc/dkJmZid27d2uMn5aWhoMHD/KvW7ZsCQ8PD5Vx5ed+ALjGgKKWlJSkUE+1GWZHCCGlFTVAEEJIBXD27Fn+edu2bZXCL1y4wE/W1qZNmyIti5mZGf88KipKp54BpUHHjh21mnBu8ODBCj0ktG2AGDp0qFbxjh49yj83NjZWe8dWnqmpqUK8uLg43L9/X6vtFaXAwECt7iK3bNmSf/7gwQOVcUJDQxUmc9RmfL6BgYFW+68g8i5/qm6uB5l27drl22vi9u3bSEpKUkhTWujzf1lQ/fr1g4WFBf86v+Umd+/erTAZprrJJwFugll51tbWBSyl9vJOXmpjY1Pk2ySEkKJCDRCEEFIByN8tVdXAcP78eY3h+tSsWTP++dOnT9G/f3+8evWqSLepT507d9YqnqWlpUJX8MjISK3SaTsx5JUrVxTSaHsh1L17d7X5lBT5i1FNqlWrxj9XNzGp/JAFExMTrb/P2vQ6KQhTU1O0aNGCf62qQUH+vfbt26N58+b8//Py5cv85JCq4tvZ2eGzzz7Td7ELTJ//y4KysLDA119/zb+OjIzEvXv31MaXb6AwNzdXSJvXhw8flLaljZs3b0IgEOT7UDXJb0G3SQghpRE1QBBCSDkXGxvLX+DXr19f5djh4myA6NOnj8L8CAcPHkTNmjXRoUMHLF68GJcvX+bH75dGjRo1KlDcR48e5bskoKbVB+QxxhRWEWncuLHWZWrYsKHC8JGYmBit0xYVbecWkb/wUrds5sOHD/nn9evX13puBA8PjyKbR0G+h0LeIRWJiYn8xXH16tXh6uoKkUjE18OsrCx+VRRVebRt27bI5yDQhT7/l4WRtxeDul4Q9+7dU2i06tevHywtLdXmmzesKMqe3zY/fvxY5NskhJCiQg0QhBBSzuU3/CItLY2f4KxKlSqoW7dukZbHwsICe/bsUbgAkUgkOHPmDKZPn47WrVujUqVK6Ny5M9asWVOqluAEoNPkb/INLVKpFGlpaRrjW1lZaZVvamqqwphwXcpkYmKisB35CfVKiomJic5p1DXmyH8eXfaLkZGR1vtfV/JzOjx79gxxcXH86/DwcP6zyMeTfy7f40EikSg0GJam4ReAfv+XhdGqVSvUr1+ff71jxw6FoTkyeRsmNA2/AJSXIdX2+GRsbAxXV1elhzZzSNjZ2RVom4QQUhpRAwQhhJRz8g0Qfn5+SuEXL16ERCIBAPj6+hZLmdq3b4/r16+jb9++Ku86Z2Rk4OTJkxgzZgxq1KiBpUuXFslFSkGoWvlCHXNzc4XX+d25NDAw0CrfvPnIz6uha7nK291U+TvSuvyvAOX/l760bNlS4cJcvkEh7/wPqp7Lx79+/brCqg7yDRVEkXxjQkJCgsLkpACQm5uLHTt28K/r1q0Lb29vjXnmbdR6/vy5VmWpX78+YmNjlR7yx2d17O3tFXotPXv2TKttEkJIaUQNEIQQUg48e/ZM7ZjinTt38vH69++vFO7v78+H79+/X2UeW7Zs0XuZ3d3dsX//frx69QobN27E4MGDVU7umJaWhqlTp2o9OWNRk5+sLj95u2fra+x23nwyMjJ0Si9frvI2nly+EUGX/xVQdN3pjY2NFeb2UNcAId+Y8Nlnn8He3h4AN4eBrGzy8R0dHRXu8hNFgwcPhqGhIf968+bNCuEhISEKq1poMxGpm5sbKlWqxL+Oiooq8sZRY2NjhWFWz549Q2JiYpFukxBCigo1QBBCCClRjo6OGDZsGLZt24YnT57gxYsXWL16tdJkdlu3bkVISIhS+oKOf9f1ol0m7zJ8mshfJAiFQr118be2tla4I6pLmbKyshSGgshfTMkU9z7VJ/nPo8t+ycnJyXeITGGoWlrzzZs3ePToEQCgTp06cHZ25uMIBAJ+yFRubi4uXLgAQLHxQtWQKvKJg4MDevTowb8+fvw43r59y7+WH35hYGCAIUOG5JunUChU6CmWlpaGGzdu6KnE6uXtvXb69Oki3yYhhBQFaoAghJBywNDQUOX4Yvmxw7a2tkrh1atX58ONjIxU5uHq6lpkY+NVcXFxwbfffovLly/jjz/+UAiT7y4tk3f4gbYXwfIXIrq4c+eO1nHv3r3LP3d3d9fbZIECgQBubm78a9kcHtq4d++ewvwR7u7uSnGKe5/qk/wcJg8fPuSHF+XnwYMHWsctCPkhFf/99x8ePHigtveDqvfOnDmD3NxcREREaExDFMkPwxCLxdi+fTsAID4+HqGhoXxYt27dtJ5As1u3bgqv161bp4eSapZ39Zri2CYhhBQFaoAghJByoFq1airHF/fq1YuPs3btWqXwVatW8eG9e/dWmUdsbCz69OlTAp8KmDBhgkLX4/v37yvFsba2Vriwf/36tVZ5F3T5yRMnTmgV7+PHj7h48SL/2svLq0DbU0e+h8jly5e1vnufdxy8qmUTi3uf6pP8kpeZmZl8z4H8/Pvvv0VVJADc/19+uMuZM2cUejOomkwy7+oZV69eVWgM0ucElPJDFeQbqMq6zp07Kyz5KRuGsW3bNoVJKfObfFLe4MGDFeaC2LFjh8LEokWhQ4cOaNq0Kf86PDxcYXllQggpK6gBghBCyrGwsDAAXLdhVXdLZeEA0LFjx2Irly7k72jn5uYqhRsZGaFWrVr8a20ugl+8eFHgLsxhYWFaTQK3fft2hTkIAgICCrQ9deS7lmdlZSmNb1clKytLodt5rVq10KBBA6V4xb1P9alr164Kk3muX78+3zRisVir/VcYhoaG8PHx4V+fOXOG7wEhEAhUNibUq1cPTk5OAIDo6GgcOnSID3NxcVHoBVNY8o0j8pNclnUikQhBQUH86/v37+Pq1asK/29HR0d07dpV6zxNTU3x3Xff8a8zMjIwaNAglccnfZo5c6bC68DAwAKviJGbm0u9KAghJYIaIAghpJx6/PgxP0N706ZNlZaPAxTHEX/xxRfFUi5dZnBnjCkMeahZs6bKePJ3vQ8ePIjk5GSNeY4bN67A3e1zc3MxYcIEjRPPxcfHY+7cufxrBwcH9OzZs0DbU6dXr178xSkAzJ8/Hy9evNCYZt68eQpxvv32W7XDQopzn+pT1apVFbqr7969W2HZSlWWL1/Oz8VQlOQbGUJDQ/m75g0aNFC7ZKgsjUQiwerVq1XmpQ/ydUt+6FB5MGzYMIXv+f/+9z88fPiQfx0YGKj1CjQyP/zwg8KKGZcuXUK3bt2KtPHmyy+/xMCBA/nXz58/h5+fH/777z+d8nn27BnatWuHv/76S99FJISQfFEDBCGElFPyvRs6dOigFP727Vv+QsPNzU2r9ej1YejQofDz88PevXs1zi0gFovxww8/4MGDB/x78kNK5A0YMIB/npKSgiFDhqhcASEtLQ2DBw/GsWPHCjwfg1AoxNGjRzFy5EhkZWUphT99+hRdunRRmABx0aJFCl3c9cHAwACLFy/mXycnJ6NTp04K+0tGKpVi0aJF+OWXX/j3XF1dMW7cOLX5F+c+1beFCxfy+5sxht69e6td7nDNmjWYPn06AChM7FkU5BsN5Pelprkc5MPk0+i7AUJ+KM7Tp0+xfPlyhSEKZVnt2rUVJuyMiopSCNdm9Yu8DA0NsW/fPlStWpV/79SpU2jUqBHWrl2LnJycfPOIi4vDwoULddru2rVr0ahRI/717du30bhxY6xYsQLZ2dn5bu9///sf6tatqzA8jBBCipNuzb2EEELKDPkGCFW9G0pq+AVjDOfPn8f58+dhbm6OVq1awdPTE05OTrCyskJ6ejoePnyII0eO8D04AKBx48Zql+L09/fH559/jmvXrgHglterV68eBg4cCFdXV2RlZeH27ds4cOAA3r17B0tLS3z77bdYunSpzuX/8ccfMX/+fGzcuBEnT57E119/DXd3d2RlZSEyMhIHDhxQaFjx9/cv0AWONgYNGoR///2XX2r10aNHaNKkCXr27Alvb29YWlri2bNnOHDggELDhKmpKbZv366wZGVexblP9c3DwwMLFizgGxaSk5PRvn17dO7cGR06dICtrS1ev36Nw4cP8ysYBAYG4uzZswrfOX1r1qwZrK2tle6Sa2pMUBem7waInj17wt7eHklJSQCA77//Hj/++CNq1KgBIyMjPt63336Lb7/9Vq/bLg7Dhw9XmPRTxtfXV+VErNpwcnLC1atXERAQgOjoaADAy5cv8e2332Ly5Mnw8fGBp6cn7O3tYWNjg9zcXKSkpCA2NhbXrl3DzZs3FfITCoVqe3nJmJub4/z58/jqq6/4Y3hiYiImTpyImTNnol27dmjevDns7e1hZmaGhIQEvH79GuHh4bh3716BPichhOgVI4QQUu5IJBJmY2PDADBjY2OWkZGhFCcoKIgBYADYgQMHiq1sfn5+/Ha1fTRu3Ji9efNGY74PHz5kjo6O+eZlZWXFTpw4wTZv3qzwvjrh4eEK8eLi4tj333+vVbnbtm3L0tPTNZZ7zpw5fPwaNWrovD/FYrHC/zK/h42NDTt37pxWeRfnPtWGrvvqhx9+0GqftGnThn38+JHVqFGDf2/OnDlalUlXPXr0UNi2UChk79+/15imZs2aCmlq166t1bbi4uIU0oWHh2uMHxoayiwsLDTuq7z7pbj+l4WVmZnJHxPlH1u2bCl03hkZGWzSpEnM1NRU52Ob7NGlSxd2+/ZtrbeZm5vL5syZwywtLQu0vQ4dOrAbN24U+rMTQoiuaAgGIYSUQ1FRUfzkZN7e3jA1NVWKI5v/Qd0ElUXl559/xrhx47S661i7dm0sXboUkZGRCl2dValbty4uX76sdq4FoVAIf39/REdHo1OnTgUqu8yvv/6KXbt2oU6dOirDbW1tERwcjLCwMKUlLfVNJBJh8+bNCAkJQfPmzdXGs7CwwOjRo/Ho0SO0adNGq7yLc58WhaVLl+Lw4cNqJ2u0s7PDTz/9hNOnT2vsDaJPeXsuNG3aFDY2NhrT5K2f+u79INOlSxfcu3cPP/74I7y9vVG5cmWF3g9lmYmJicKwIgCwtLTEV199Vei8TU1N8dtvv+Hp06eYPn06GjZsmO9wJJFIhEaNGmH27NmIjY1FaGiowtCK/BgYGGDu3LmIi4vDjz/+iM8++yzfbdrZ2WHUqFG4dOkSwsLCFFbVIISQ4iJgTMMsWoQQQkgRSkpKwp07d/D06VMkJycjOzsb5ubmcHR0RNOmTVGvXr0C5fv69WucPXsWb968gVAohLOzM7y9veHs7KznTwBcvXoVDx8+xH///QcrKyu4ubmhXbt2ep/zQVsvX77EpUuXEB8fj4yMDNjb2+P/2rd7VAehIACj09mJIqQN6gZiL2T9Flauwr/aIs3r3gJC5hEe5yxgBm53P5iu62IcxyiK4u25f/mmGaZpimVZYt/3aJom2raN5/P5bz7YfJd932Oe59i2Lc7zjOu6oizLqOs67vd7DMPw8ei1ruvvzuM44vV6RVVVcbvd4vF4RN/3H90H8A4BAgAAAEjnBAMAAABIJ0AAAAAA6QQIAAAAIJ0AAQAAAKQTIAAAAIB0AgQAAACQToAAAAAA0gkQAAAAQDoBAgAAAEgnQAAAAADpBAgAAAAgnQABAAAApBMgAAAAgHQCBAAAAJBOgAAAAADS/QAjZJMgEq3oRgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 1200x600 with 9 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_multi_w_slope_smaller(\"./../../tables/reduce_select.txt\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_multi(file_name):\n",
    "    f, ax = plt.subplots(1,8, figsize=(16,1.7))\n",
    "    ax = ax.flatten()\n",
    "    plt.subplots_adjust(left=None, bottom=None, right=None, top=0.9, wspace=0.5, hspace=0.60)\n",
    "    raw, local = read_graph(file_name)\n",
    "    graphs = [\"TW\",\"SD\",\"HL12\",\"COS5\",\"GL2\",\"GL20\",\"SQR\",\"SQR'\"]\n",
    "    i = 0\n",
    "    for g in graphs:\n",
    "        if (max(local[g])<5):\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(3, integer=True))\n",
    "        else:\n",
    "            ax[i].xaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "\n",
    "        ax[i].yaxis.set_major_locator(MaxNLocator(5, integer=True))\n",
    "        ax[i].scatter(local[g], raw[g], alpha=0.5)\n",
    "        factor = sum(raw[g])/sum(local[g])\n",
    "        ax[i].set_title(\"{} avg={:.0f}\".format(g, factor))\n",
    "        ax[i].tick_params(axis='x', rotation=90)\n",
    "        i+=1\n",
    "    f.add_subplot(111, frameon=False)\n",
    "    # hide tick and tick label of the big axes\n",
    "    plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)\n",
    "    plt.grid(False)\n",
    "    plt.xlabel(\"# rounds with VGC\", fontsize=14, labelpad=10)\n",
    "    plt.ylabel(\"# rounds without VGC\", fontsize=14, labelpad=8)\n",
    "    plt.savefig(\"subrounds_onerow.pdf\", bbox_inches='tight')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "ename": "FileNotFoundError",
     "evalue": "[Errno 2] No such file or directory: 'reduce.txt'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[35], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m \u001b[43mdraw_multi\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mreduce.txt\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m)\u001b[49m\n",
      "Cell \u001b[0;32mIn[34], line 5\u001b[0m, in \u001b[0;36mdraw_multi\u001b[0;34m(file_name)\u001b[0m\n\u001b[1;32m      3\u001b[0m ax \u001b[38;5;241m=\u001b[39m ax\u001b[38;5;241m.\u001b[39mflatten()\n\u001b[1;32m      4\u001b[0m plt\u001b[38;5;241m.\u001b[39msubplots_adjust(left\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mNone\u001b[39;00m, bottom\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mNone\u001b[39;00m, right\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mNone\u001b[39;00m, top\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0.9\u001b[39m, wspace\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0.5\u001b[39m, hspace\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0.60\u001b[39m)\n\u001b[0;32m----> 5\u001b[0m raw, local \u001b[38;5;241m=\u001b[39m \u001b[43mread_graph\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfile_name\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m      6\u001b[0m graphs \u001b[38;5;241m=\u001b[39m [\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mTW\u001b[39m\u001b[38;5;124m\"\u001b[39m,\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mSD\u001b[39m\u001b[38;5;124m\"\u001b[39m,\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mHL12\u001b[39m\u001b[38;5;124m\"\u001b[39m,\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mCOS5\u001b[39m\u001b[38;5;124m\"\u001b[39m,\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mGL2\u001b[39m\u001b[38;5;124m\"\u001b[39m,\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mGL20\u001b[39m\u001b[38;5;124m\"\u001b[39m,\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mSQR\u001b[39m\u001b[38;5;124m\"\u001b[39m,\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mSQR\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m\"\u001b[39m]\n\u001b[1;32m      7\u001b[0m i \u001b[38;5;241m=\u001b[39m \u001b[38;5;241m0\u001b[39m\n",
      "Cell \u001b[0;32mIn[28], line 2\u001b[0m, in \u001b[0;36mread_graph\u001b[0;34m(file_name)\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mread_graph\u001b[39m(file_name):\n\u001b[0;32m----> 2\u001b[0m     f \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mopen\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43mfile_name\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m'\u001b[39;49m\u001b[38;5;124;43mr\u001b[39;49m\u001b[38;5;124;43m'\u001b[39;49m\u001b[43m)\u001b[49m\n\u001b[1;32m      3\u001b[0m     lines \u001b[38;5;241m=\u001b[39m f\u001b[38;5;241m.\u001b[39mreadlines()\n\u001b[1;32m      4\u001b[0m     raw \u001b[38;5;241m=\u001b[39m {}\n",
      "File \u001b[0;32m~/miniconda3/lib/python3.11/site-packages/IPython/core/interactiveshell.py:324\u001b[0m, in \u001b[0;36m_modified_open\u001b[0;34m(file, *args, **kwargs)\u001b[0m\n\u001b[1;32m    317\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m file \u001b[38;5;129;01min\u001b[39;00m {\u001b[38;5;241m0\u001b[39m, \u001b[38;5;241m1\u001b[39m, \u001b[38;5;241m2\u001b[39m}:\n\u001b[1;32m    318\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mValueError\u001b[39;00m(\n\u001b[1;32m    319\u001b[0m         \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mIPython won\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mt let you open fd=\u001b[39m\u001b[38;5;132;01m{\u001b[39;00mfile\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m by default \u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    320\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mas it is likely to crash IPython. If you know what you are doing, \u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    321\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124myou can use builtins\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m open.\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    322\u001b[0m     )\n\u001b[0;32m--> 324\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mio_open\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfile\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: 'reduce.txt'"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1600x170 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_multi(\"reduce.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/charts/sample.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 3200x500 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "\n",
    "data = pd.read_csv('./../../tables/sampling.csv')\n",
    "\n",
    "datasets = data['dataset']\n",
    "with_sampling = data['with_sampling']\n",
    "without_sampling = data['without_sampling']\n",
    "speed_up_ratio = data['speed_up_ratio']\n",
    "\n",
    "plt.style.use('default')\n",
    "num_subplots = len(datasets)  \n",
    "\n",
    "fig, axes = plt.subplots(1, num_subplots, figsize=(num_subplots * 4, 5), sharey=False)\n",
    "\n",
    "bar_width = 0.35\n",
    "\n",
    "for i, ax in enumerate(axes):\n",
    "    ax.bar(0, without_sampling[i], bar_width, label='without sampling', color='lightblue', edgecolor='black', linewidth=0.6)\n",
    "    ax.bar(0 + bar_width, with_sampling[i], bar_width, label='with sampling', color='lightcoral', edgecolor='black', linewidth=0.6)\n",
    "    \n",
    "    ax.set_ylim(0, max(with_sampling[i], without_sampling[i]) * 1.1)\n",
    "    \n",
    "    # ax.set_xticklabels(['w/o', 'w/'], fontsize=24)\n",
    "    \n",
    "    ax.set_title(f'{datasets[i]}({speed_up_ratio[i]:.2f}x)', fontsize=30, pad=20)\n",
    "    \n",
    "    ax.tick_params(axis='both', which='major', labelsize=30)\n",
    "    \n",
    "    ax.grid(False)\n",
    "\n",
    "axes[0].set_ylabel('Running time (s)', fontsize=36)\n",
    "\n",
    "# fig.text(0.5, 0.02, 'sampling', ha='center', fontsize=36)\n",
    "\n",
    "handles, labels = axes[0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.5, -0.15), fontsize=30, ncol=2, frameon=False)\n",
    "\n",
    "plt.tight_layout(rect=[0, 0.05, 1, 0.95])\n",
    "plt.savefig('sampling.pdf', bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1600x1000 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "\n",
    "data = pd.read_csv('./../../tables/sampling.csv')\n",
    "\n",
    "datasets = data['dataset']\n",
    "with_sampling = data['with_sampling']\n",
    "without_sampling = data['without_sampling']\n",
    "speed_up_ratio = data['speed_up_ratio']\n",
    "\n",
    "plt.style.use('default')\n",
    "\n",
    "num_rows = 2\n",
    "num_columns = 4\n",
    "\n",
    "fig, axes = plt.subplots(num_rows, num_columns, figsize=(num_columns * 4, num_rows * 5), sharey=False)\n",
    "\n",
    "bar_width = 0.35\n",
    "\n",
    "axes = axes.flatten()\n",
    "\n",
    "for i, ax in enumerate(axes):\n",
    "    if i < len(datasets):\n",
    "        ax.bar(0, without_sampling[i], bar_width, label='without sampling', color='lightblue', edgecolor='black', linewidth=0.6)\n",
    "        ax.bar(0 + bar_width, with_sampling[i], bar_width, label='with sampling', color='lightcoral', edgecolor='black', linewidth=0.6)\n",
    "\n",
    "        ax.set_ylim(0, max(with_sampling[i], without_sampling[i]) * 1.1)\n",
    "        \n",
    "        # move the location of ax title lower\n",
    "        ax.set_title(f'{datasets[i]} ({speed_up_ratio[i]:.2f}x)', fontsize=30, pad=7)\n",
    "        \n",
    "        ax.tick_params(axis='x', bottom=False, labelbottom=False)\n",
    "        \n",
    "        ax.tick_params(axis='both', which='major', labelsize=28)\n",
    "    else:\n",
    "        ax.axis('off')  # Turn off unused axes if there are fewer than 8 figures\n",
    "\n",
    "axes[0].set_ylabel('Running time (s)', fontsize=30)\n",
    "axes[4].set_ylabel('Running time (s)', fontsize=30)\n",
    "\n",
    "handles, labels = axes[0].get_legend_handles_labels()\n",
    "fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.5, -0.02), fontsize=40, ncol=2, frameon=False)\n",
    "\n",
    "plt.tight_layout(rect=[0, 0.1, 1, 0.95])\n",
    "plt.savefig('sampling.pdf', bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "39",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.19"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/charts/scalability.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ae94f56c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import re\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "import matplotlib.font_manager as font_manager\n",
    "from matplotlib.ticker import FuncFormatter"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "edff06e5",
   "metadata": {},
   "source": [
    "# All scalability"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "ce962c9a",
   "metadata": {},
   "outputs": [],
   "source": [
    "TJ = {\n",
    "    \"TW\":71.67,\n",
    "    \"SD\":104,\n",
    "    \"GL5\":4.83,\n",
    "    \"SQR'\":6.90,\n",
    "    \"CW\":589,\n",
    "    \"COS5\":188.55,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "b51e1929",
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_dt(file_name):\n",
    "    f = open(file_name, 'r')\n",
    "    lines = f.readlines()\n",
    "    index = [idx for idx, s in enumerate(lines) if 'graph centered data' in s][0]\n",
    "    data = dict()\n",
    "    for l in lines[index+1:]:\n",
    "        words = l.split(\" \")\n",
    "        g = words[0]\n",
    "        if (g not in data):\n",
    "            data[g]=dict()\n",
    "        alg = words[1]\n",
    "        data[g][alg]= [ TJ[g]/eval(i) for i in words[2:]]\n",
    "    return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "id": "99049494",
   "metadata": {},
   "outputs": [
    {
     "ename": "FileNotFoundError",
     "evalue": "[Errno 2] No such file or directory: 'scale.txt'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[133], line 2\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;66;03m# dt = read_dt('scale.txt')\u001b[39;00m\n\u001b[0;32m----> 2\u001b[0m dt \u001b[38;5;241m=\u001b[39m \u001b[43mread_dt\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mscale.txt\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m)\u001b[49m\n",
      "Cell \u001b[0;32mIn[11], line 2\u001b[0m, in \u001b[0;36mread_dt\u001b[0;34m(file_name)\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mread_dt\u001b[39m(file_name):\n\u001b[0;32m----> 2\u001b[0m     f \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mopen\u001b[39;49m\u001b[43m(\u001b[49m\u001b[43mfile_name\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;124;43m'\u001b[39;49m\u001b[38;5;124;43mr\u001b[39;49m\u001b[38;5;124;43m'\u001b[39;49m\u001b[43m)\u001b[49m\n\u001b[1;32m      3\u001b[0m     lines \u001b[38;5;241m=\u001b[39m f\u001b[38;5;241m.\u001b[39mreadlines()\n\u001b[1;32m      4\u001b[0m     index \u001b[38;5;241m=\u001b[39m [idx \u001b[38;5;28;01mfor\u001b[39;00m idx, s \u001b[38;5;129;01min\u001b[39;00m \u001b[38;5;28menumerate\u001b[39m(lines) \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mgraph centered data\u001b[39m\u001b[38;5;124m'\u001b[39m \u001b[38;5;129;01min\u001b[39;00m s][\u001b[38;5;241m0\u001b[39m]\n",
      "File \u001b[0;32m~/miniconda3/lib/python3.11/site-packages/IPython/core/interactiveshell.py:324\u001b[0m, in \u001b[0;36m_modified_open\u001b[0;34m(file, *args, **kwargs)\u001b[0m\n\u001b[1;32m    317\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m file \u001b[38;5;129;01min\u001b[39;00m {\u001b[38;5;241m0\u001b[39m, \u001b[38;5;241m1\u001b[39m, \u001b[38;5;241m2\u001b[39m}:\n\u001b[1;32m    318\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mValueError\u001b[39;00m(\n\u001b[1;32m    319\u001b[0m         \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mIPython won\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mt let you open fd=\u001b[39m\u001b[38;5;132;01m{\u001b[39;00mfile\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m by default \u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    320\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mas it is likely to crash IPython. If you know what you are doing, \u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    321\u001b[0m         \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124myou can use builtins\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m open.\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[1;32m    322\u001b[0m     )\n\u001b[0;32m--> 324\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[43mio_open\u001b[49m\u001b[43m(\u001b[49m\u001b[43mfile\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43margs\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: 'scale.txt'"
     ]
    }
   ],
   "source": [
    "# dt = read_dt('scale.txt')\n",
    "dt = read_dt(\"scale.txt\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "id": "af5060bf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<svg  width=\"550\" height=\"55\"><rect x=\"0\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#1f77b4;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"55\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#ff7f0e;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"110\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#2ca02c;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"165\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#d62728;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"220\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#9467bd;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"275\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#8c564b;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"330\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#e377c2;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"385\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#7f7f7f;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"440\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#bcbd22;stroke-width:2;stroke:rgb(255,255,255)\"/><rect x=\"495\" y=\"0\" width=\"55\" height=\"55\" style=\"fill:#17becf;stroke-width:2;stroke:rgb(255,255,255)\"/></svg>"
      ],
      "text/plain": [
       "[(0.12156862745098039, 0.4666666666666667, 0.7058823529411765),\n",
       " (1.0, 0.4980392156862745, 0.054901960784313725),\n",
       " (0.17254901960784313, 0.6274509803921569, 0.17254901960784313),\n",
       " (0.8392156862745098, 0.15294117647058825, 0.1568627450980392),\n",
       " (0.5803921568627451, 0.403921568627451, 0.7411764705882353),\n",
       " (0.5490196078431373, 0.33725490196078434, 0.29411764705882354),\n",
       " (0.8901960784313725, 0.4666666666666667, 0.7607843137254902),\n",
       " (0.4980392156862745, 0.4980392156862745, 0.4980392156862745),\n",
       " (0.7372549019607844, 0.7411764705882353, 0.13333333333333333),\n",
       " (0.09019607843137255, 0.7450980392156863, 0.8117647058823529)]"
      ]
     },
     "execution_count": 134,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sns.color_palette('tab10')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "id": "f16cc3c4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_scalability(data):\n",
    "    font = font_manager.FontProperties(family='Arial',style='normal', size=14)\n",
    "    fig, ax = plt.subplots(2,3, figsize=(9,3), sharex=True)\n",
    "    fig.add_subplot(111, frameon=False)\n",
    "    ax = ax.flatten()\n",
    "    plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.15, hspace=0.25)\n",
    "    colors = list(sns.color_palette('tab10'))\n",
    "    x = [1, 4,12,24,48, 96,192]\n",
    "    x_major = [1,4,24,48,96, 192]\n",
    "    labels = ['1','2','4','8','24','96']\n",
    "    x_minor = [12,48, 150]\n",
    "    labels_minor=['12','48','96h']\n",
    "    algorithms = [\"VGC\",\"GBBS\",\"multi-step\",\"iSpan\"]\n",
    "    i = 0\n",
    "    _marker = \".\"\n",
    "    _m_size = 4.5\n",
    "    graphs = [\"TW\",\"SD\",\"CW\", \"SQR'\", \"GL5\", \"COS5\"]\n",
    "    colors_map = {\n",
    "        \"VGC\": colors[3],\n",
    "        \"GBBS\":colors[0],\n",
    "        \"multi-step\":colors[2],\n",
    "        \"iSpan\":colors[4],\n",
    "    }\n",
    "    markers_map={\n",
    "        \"VGC\":'o',\n",
    "        \"GBBS\":'d',\n",
    "        \"multi-step\":'v',\n",
    "        'iSpan':'*',\n",
    "    }\n",
    "    for g in graphs:\n",
    "        for a in data[g].keys():\n",
    "            if (a == \"VGC\"):\n",
    "                alpha_=1\n",
    "            else:\n",
    "                alpha_=0.5\n",
    "            ax[i].plot(x, data[g][a], label=a, marker=markers_map[a],markersize=_m_size, color = colors_map[a], alpha = alpha_)\n",
    "        ax[i].hlines(y=1, xmin = 0, xmax=155, linestyle=':', color='r')\n",
    "        ax[i].set_title(g, fontname='Arial',fontsize=14, y=0.95)\n",
    "        ax[i].tick_params(axis = 'y', pad = 0.1)\n",
    "        ax[i].set_xscale('log', base = 2)\n",
    "        ax[i].set_yscale('log', base = 2)\n",
    "        ax[i].set_xticks(x_major, labels , fontsize=14, fontname='Arial', rotation = 60)\n",
    "        ax[i].set_xticks(x_minor, labels_minor, minor=True, fontsize=14, fontname='Arial', rotation=60)\n",
    "        ax[i].text(0.55,0.98, \"{:.0f}\".format(1),color='red', ha = 'left', va = 'center')\n",
    "        formatter = FuncFormatter(lambda y, _: '{:.16g}'.format(y))\n",
    "        ax[i].yaxis.set_major_formatter(formatter)\n",
    "        if (g=='GL5'):\n",
    "            ax[i].set_yticks([0.125, 0.5,2], ['','0.5','2'])\n",
    "        if (g == \"SQR'\"):\n",
    "            ax[i].set_ylim(bottom=0.01)\n",
    "            ax[i].set_yticks([0.015625, 0.125,1], ['','0.125','1'])\n",
    "        # show grid\n",
    "        ax[i].grid(which='major', color='#CCCCCC', linewidth=1.1)\n",
    "        ax[i].grid(which='minor', color='#CCCCCC', linestyle=':')\n",
    "        i+=1        \n",
    "    ax[1].legend(loc='upper right',bbox_to_anchor=(1.9,1.65), ncol=4, prop=font)\n",
    "    plt.tick_params(labelcolor='none', which='both', top=False, bottom=False, left=False, right=False)\n",
    "    plt.xlabel(\"number of cores\", fontsize=14, labelpad=15)\n",
    "    plt.ylabel(\"running time/Tarjan's\", fontsize=14, labelpad=10)\n",
    "    plt.savefig(\"SCC_scalability.pdf\", bbox_inches='tight')\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "id": "b45c395d",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'dt' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[136], line 1\u001b[0m\n\u001b[0;32m----> 1\u001b[0m draw_scalability(\u001b[43mdt\u001b[49m)\n",
      "\u001b[0;31mNameError\u001b[0m: name 'dt' is not defined"
     ]
    }
   ],
   "source": [
    "draw_scalability(dt)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b9d95062",
   "metadata": {},
   "source": [
    "# VGC scalability only"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "id": "a48840ca",
   "metadata": {},
   "outputs": [],
   "source": [
    "def read_file(file_name):\n",
    "    f=open(f'{file_name}','r')\n",
    "    lines = f.readlines()\n",
    "    data = {}\n",
    "    speedup = {}\n",
    "    for l in lines:\n",
    "        words = l.split(' ')\n",
    "        g = words[0]\n",
    "        data[g] = list(map(lambda x: eval(x), words[1:]))\n",
    "        speedup[g]=data[g]\n",
    "    return data,speedup"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "id": "dd4d952b",
   "metadata": {},
   "outputs": [],
   "source": [
    "data, speedup = read_file('./../../tables/scale.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "id": "c3676225",
   "metadata": {},
   "outputs": [],
   "source": [
    "data2, speedup2 = read_file('./../../tables/scale2.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "id": "36971a6b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def draw_scale(data, save_name):\n",
    "    f, ax = plt.subplots(1, 1, sharex=True, figsize=(4, 2.5))\n",
    "    markers = ['o', 's', 'v', '^', 'd', '*']\n",
    "    \n",
    "    for i, (g, values) in enumerate(data.items()):\n",
    "        ax.plot([1, 2, 4, 12, 24, 48, 96, 192], values, label=f'{g}', marker=markers[i % len(markers)])\n",
    "    \n",
    "    ax.set_xscale('log', base=2)\n",
    "    ax.set_yscale('log', base=2)\n",
    "\n",
    "    ax.set_xticks([1, 2, 4, 12, 48, 96, 192])\n",
    "    ax.set_xticklabels([1, 2, 4, 12, 48, 96, '96h'], fontsize=17, rotation=60)\n",
    "    ax.set_yticks([1, 2, 4, 8, 16, 32, 64, 128])\n",
    "    ax.set_yticklabels(['1', '2', '4', '8', '16', '32', '64', '128'], fontsize=17)\n",
    "\n",
    "    plt.legend(loc='upper left', bbox_to_anchor=(-0.25, 1.3), ncol=4, fontsize=17, frameon=False,\n",
    "               handletextpad=0.1, columnspacing=0.7, borderpad=0.4)\n",
    "    \n",
    "    f.text(0.5, -0.25, 'Number of Cores', ha='center', fontsize=20)\n",
    "    f.text(-0.15, 0.5, 'Self Speedup', va='center', rotation='vertical', fontsize=20)\n",
    "\n",
    "    plt.savefig(save_name, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "id": "7ab93734",
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_scale_two(data1, data2, save_name):\n",
    "    f, (ax1, ax2) = plt.subplots(1, 2, sharex=True, figsize=(8, 2.5))\n",
    "    markers = ['o', 's', 'v', '^', 'd', '*', 'p', 'h']\n",
    "    \n",
    "    for i, (g, values) in enumerate(data1.items()):\n",
    "        ax1.plot([1, 2, 4, 12, 24, 48, 96, 192], values, label=f'{g}', marker=markers[i % len(markers)], markersize=8)\n",
    "    \n",
    "    for i, (g, values) in enumerate(data2.items()):\n",
    "        ax2.plot([1, 2, 4, 12, 24, 48, 96, 192], values, label=f'{g}', marker=markers[i % len(markers) + 4], markersize=8)\n",
    "    \n",
    "    ax1.set_xscale('log', base=2)\n",
    "    ax1.set_yscale('log', base=2)\n",
    "    ax2.set_xscale('log', base=2)\n",
    "    ax2.set_yscale('log', base=2)\n",
    "\n",
    "    ax1.set_xticks([1, 2, 4, 12, 48, 192])\n",
    "    ax1.set_xticklabels([1, 2, 4, 12, 48, '96h'], fontsize=16, rotation=0)\n",
    "    ax1.set_yticks([1, 2, 4, 8, 16, 32, 64, 128])\n",
    "    ax1.set_yticklabels(['1', '2', '4', '8', '16', '32', '64', '128'], fontsize=17)\n",
    "\n",
    "    ax2.set_xticks([1, 2, 4, 12, 48, 192])\n",
    "    ax2.set_xticklabels([1, 2, 4, 12, 48, '96h'], fontsize=16, rotation=0)\n",
    "    ax2.set_yticks([1, 2, 4, 8, 16, 32, 64, 128])\n",
    "    ax2.set_yticklabels(['1', '2', '4', '8', '16', '32', '64', '128'], fontsize=17)\n",
    "\n",
    "    handles1, labels1 = ax1.get_legend_handles_labels()\n",
    "    handles2, labels2 = ax2.get_legend_handles_labels()\n",
    "\n",
    "    handles = handles1 + handles2\n",
    "    labels = labels1 + labels2\n",
    "    # add subtittle for ax1 and ax2\n",
    "    ax1.set_title('dense graphs', fontsize=20, fontstyle='italic')\n",
    "    ax2.set_title('sparse graphs', fontsize=20, fontstyle='italic')\n",
    "    \n",
    "    f.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.2), ncol=8, fontsize=17, frameon=False,\n",
    "             handletextpad=0.1, columnspacing=0.7, borderpad=0.4)\n",
    "    \n",
    "    f.text(0.5, -0.12, 'Number of cores', ha='center', fontsize=20)\n",
    "    f.text(0.02, 0.5, 'Self speedup', va='center', rotation='vertical', fontsize=20)\n",
    "\n",
    "    plt.savefig(save_name, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "id": "b80caf78",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_scale_two(speedup, speedup2, 'scale.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "id": "e49b943d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_scale(speedup, \"scalability.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "e1a3ab62",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_scale(speedup2, \"scalability2.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "82e71e30",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a087c56a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8de47401",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d14f8b16",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/charts/subk.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1600x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import numpy as np\n",
    "from matplotlib.lines import Line2D\n",
    "\n",
    "# Load data from the CSV file\n",
    "data = pd.read_csv('./../../tables/subk.csv')\n",
    "\n",
    "orkut_data = data[data['dataset'] == 'orkut']\n",
    "twitter_data = data[data['dataset'] == 'twitter']\n",
    "\n",
    "orkut_k_values = orkut_data['k_values']\n",
    "galois_orkut = orkut_data['galois_time']\n",
    "ours_orkut = orkut_data['ours_time']\n",
    "orkut_std = orkut_data['std_time'].iloc[0]\n",
    "\n",
    "twitter_k_values = twitter_data['k_values']\n",
    "galois_twitter = twitter_data['galois_time']\n",
    "ours_twitter = twitter_data['ours_time']\n",
    "twitter_std = twitter_data['std_time'].iloc[0]\n",
    "\n",
    "plt.style.use('default')  # Reset to default style\n",
    "sns.set_style(\"white\")  # Use white style without grids\n",
    "colors = sns.color_palette(\"Dark2\", 2)\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(16, 8))\n",
    "plt.subplots_adjust(wspace=0.3)\n",
    "\n",
    "def setup_axis(ax, x_values, y1_values, y2_values, std_value, title, color1, color2):\n",
    "    ax.plot(x_values, y1_values, marker='o', linestyle='-', color=color1,\n",
    "            label='Galois', linewidth=2, markersize=8)\n",
    "    ax.plot(x_values, y2_values, marker='s', linestyle='-', color=color2,\n",
    "            label='Ours', linewidth=2, markersize=8)\n",
    "    ax.set_xlabel('$k$ values', fontsize=40, labelpad=10)\n",
    "    ax.set_ylabel('Running time (s)', fontsize=40, labelpad=15)\n",
    "    ax.set_title(f'{title} ({std_value:.3f}s)', fontsize=40)\n",
    "    ax.axhline(y=std_value, color='red', linestyle='--', linewidth=2)\n",
    "\n",
    "    # larger font size\n",
    "    ax.set_xticks(x_values, minor=False)\n",
    "\n",
    "#     ax.xaxis.set_minor_locator(AutoMinorLocator(0))  # Disables minor ticks on x-axis\n",
    "\n",
    "    ax.tick_params(axis='x', which='major', bottom=True, top=False, direction='in',\n",
    "                   length=10, width=2, color='black', pad=5, labelsize=26)\n",
    "    ax.tick_params(axis='y', which='major', left=True, right=False, direction='in',\n",
    "                   length=10, width=2, color='black', pad=5, labelsize=26)\n",
    "\n",
    "    ax.tick_params(axis='y', which='minor', left=False, right=False, labelsize=27)\n",
    "\n",
    "    ax.tick_params(axis='x', rotation=45, labelsize=25)\n",
    "\n",
    "    for spine in ax.spines.values():\n",
    "        spine.set_visible(True)\n",
    "        spine.set_linewidth(2)\n",
    "\n",
    "setup_axis(axes[0], orkut_k_values, galois_orkut, ours_orkut,\n",
    "           orkut_std, 'OK', colors[0], colors[1])\n",
    "\n",
    "setup_axis(axes[1], twitter_k_values, galois_twitter, ours_twitter,\n",
    "           twitter_std, 'TW', colors[0], colors[1])\n",
    "\n",
    "\n",
    "std_line = Line2D([0], [0], color='red', linestyle='--', linewidth=2,\n",
    "                  label='Our $k$-core decomposition time')\n",
    "fig.legend(handles=[axes[0].lines[0], axes[0].lines[1], std_line],\n",
    "           loc='lower center', fontsize=28, ncol=3, bbox_to_anchor=(0.5, -0.05),\n",
    "           frameon=True, edgecolor='none', fancybox=False, shadow=False)\n",
    "\n",
    "plt.tight_layout(rect=[0, 0.05, 1, 0.95])\n",
    "plt.savefig('subk.pdf', bbox_inches='tight', dpi=300)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> tables/handler/col2row.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Data successfully written to output.txt\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "file_path = './../all.xlsx'  # Update with your file path\n",
    "df = pd.read_excel(file_path, sheet_name='test local search', header=None)\n",
    "\n",
    "# Transpose the dataframe to turn columns into rows\n",
    "transposed_df = df.T\n",
    "\n",
    "# Convert the transposed rows into lines divided by space, ensuring integers instead of floats\n",
    "output_lines = []\n",
    "for index, row in transposed_df.iterrows():\n",
    "    # Convert the row into a space-separated string of integers and add to the list\n",
    "    # if type is str, add it as a single line\n",
    "    if type(row[0]) == str:\n",
    "        output_lines.append(row[0])\n",
    "    else:\n",
    "        line = ' '.join(row.dropna().astype(int).astype(str))\n",
    "        output_lines.append(line)\n",
    "\n",
    "# Join all lines into a single output string\n",
    "output_string = '\\n'.join(output_lines)\n",
    "\n",
    "# Save the output to a text file\n",
    "output_file = 'output.txt'\n",
    "with open(output_file, 'w') as f:\n",
    "    f.write(output_string)\n",
    "\n",
    "print(f\"Data successfully written to {output_file}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

